MOJAVE. XVII. Jet Kinematics and Parent Population Properties of Relativistically Beamed Radio-Loud Blazars

We present results from a parsec-scale jet kinematics study of 409 bright radio-loud AGNs based on 15 GHz VLBA data obtained between 1994 August 31 and 2016 December 26 as part of the 2cm VLBA survey and MOJAVE programs. We tracked 1744 individual bright features in 382 jets over at least five epochs. A majority (59%) of the best-sampled jet features showed evidence of accelerated motion at the >3sigma level. Although most features within a jet typically have speeds within ~40% of a characteristic median value, we identified 55 features in 42 jets that had unusually slow pattern speeds, nearly all of which lie within 4 pc (100 pc de-projected) of the core feature. Our results combined with other speeds from the literature indicate a strong correlation between apparent jet speed and synchrotron peak frequency, with the highest jet speeds being found only in low-peaked AGNs. Using Monte Carlo simulations, we find best fit parent population parameters for a complete sample of 174 quasars above 1.5 Jy at 15 GHz. Acceptable fits are found with a jet population that has a simple unbeamed power law luminosity function incorporating pure luminosity evolution, and a power law Lorentz factor distribution ranging from 1.25 to 50 with slope -1.4 +- 0.2. The parent jets of the brightest radio quasars have a space density of 261 +- 19 Gpc$^{-3}$ and unbeamed 15 GHz luminosities above ~$10^{24.5}$ W/Hz, consistent with FR II class radio galaxies.

==> anc/accelmotiontable.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\begin{document} 
\pagestyle{empty} 
\begin{deluxetable}{lcrrrrrrrrrr} 
\tablecolumns{12} 
\rotate 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{accelmotiontable}Accelerated Motion Fit Properties of Jet Features}  
\tablehead{\colhead{} & \colhead {}& \colhead{$\phi$} &    \colhead{$ |\langle\vartheta\rangle - \phi|$}& 
\colhead{$\mu$} & \colhead{$\beta_{app}$} & \colhead{$ \dot{\mu} $}  & \colhead{$ \psi $}  & \colhead{$ \dot{\mu}_\perp $}  & \colhead{$ \dot{\mu}_\parallel $}  &  \colhead{$\alpha_\mathrm{m}$} &\colhead{$\delta_\mathrm{m}$} \\  
\colhead{Source} & \colhead {I.D.} & \colhead{(deg)} & \colhead{(deg)} &   
\colhead{($\mu$as y$^{-1})$}& \colhead{(c)} &\colhead{($\mu$as y$^{-2})$}&\colhead{(deg)}& \colhead{($\mu$as y$^{-2})$}& \colhead{($\mu$as y$^{-2})$}  & \colhead{($\mu$as)}& \colhead{($\mu$as)}   \\  
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)}  & \colhead{(8)} & \colhead{(9)}  & \colhead{(10)}& \colhead{(11)}  & \colhead{(12)}  } 
\startdata 
0003+380  & 6  & $ 333 \pm 44 $ & $ 142 \pm 44 $& $ 13.4 \pm 8.6 $ & 0.20$\pm$0.12 &  $ 9.8 \pm 8.4$ & $ 309 \pm 53$ & $ -4.0 \pm 9.4$ & $ 9.0 \pm 9.0$     & $371\pm 33$ & $ -175 \pm 28$\\ 
0003-066  & 4\tablenotemark{a}  & $ 277.3 \pm 3.8 $ & $ 8.3 \pm 3.8 $& $ 50.9 \pm 5.3 $ & 1.09$\pm$0.11 &  $ 28.5 \pm 2.3$ & $ 73.7 \pm 3.1$ & $ 11.4 \pm 2.1$ & $ -26.1 \pm 2.5$     & $-6582\pm 32$ & $ 1693 \pm 20$\\ 
0003-066  & 5\tablenotemark{a}  & $ 353.9 \pm 3.0 $ & $ 16.8 \pm 3.1\tablenotemark{b} $& $ 87.2 \pm 4.4 $ & 1.868$\pm$0.093 &  $ 26.6 \pm 4.9$ & $ 274 \pm 10$ & $ -26.3 \pm 4.9$ & $ 4.5 \pm 4.8$     & $199\pm 15$ & $ 630 \pm 14$\\ 
0003-066  & 6\tablenotemark{a}  & $ 211.3 \pm 9.6 $ & $ 78.9 \pm 9.6\tablenotemark{b} $& $ 54 \pm 11 $ & 1.16$\pm$0.24 &  $ 65 \pm 16$ & $ 336 \pm 11$ & $ 54 \pm 13$ & $ -37 \pm 18$     & $-901\pm 16$ & $ 268 \pm 35$\\ 
0003-066  & 8\tablenotemark{a}  & $ 290.7 \pm 1.6 $ & $ 3.5 \pm 1.6 $& $ 330.4 \pm 9.7 $ & 7.08$\pm$0.21 &  $ 67 \pm 12$ & $ 127 \pm 10$ & $ -19 \pm 12$ & $ -64 \pm 12$     & $-2444\pm 30$ & $ 1121 \pm 28$\\ 
0003-066  & 9  & $ 295.2 \pm 4.1 $ & $ 7.5 \pm 4.3 $& $ 278 \pm 20 $ & 5.96$\pm$0.42 &  $ 99 \pm 35$ & $ 110 \pm 22$ & $ 9 \pm 37$ & $ -99 \pm 35$     & $-1769\pm 52$ & $ 582 \pm 53$\\ 
0010+405  & 1  & $ 340.7 \pm 4.4 $ & $ 11.9 \pm 4.4 $& $ 432 \pm 42 $ & 6.99$\pm$0.68 &  $ 44 \pm 83$ & $ 147 \pm 76$ & $ 11 \pm 53$ & $ -43 \pm 70$     & $-4259\pm 76$ & $ 6991 \pm 107$\\ 
0010+405  & 2  & $ 9 \pm 123 $ & $ 41 \pm 123 $& $ 2 \pm 14 $ & 0.04$\pm$0.23 &  $ 4 \pm 22$ & $ 152 \pm 123$ & $ 2 \pm 21$ & $ -3 \pm 23$     & $-898\pm 30$ & $ 1470 \pm 48$\\ 
0010+405  & 3  & $ 138 \pm 83 $ & $ 170 \pm 83 $& $ 2.5 \pm 5.4 $ & 0.041$\pm$0.088 &  $ 6.9 \pm 6.1$ & $ 99 \pm 57$ & $ -4.3 \pm 8.8$ & $ 5.4 \pm 9.0$     & $-493.6\pm 9.5$ & $ 783 \pm 15$\\ 
0010+405  & 4  & $ 113 \pm 98 $ & $ 145 \pm 98 $& $ 1.4 \pm 4.5 $ & 0.022$\pm$0.072 &  $ 5.2 \pm 8.9$ & $ 318 \pm 69$ & $ -2.2 \pm 7.1$ & $ -4.7 \pm 8.1$     & $-240.6\pm 9.0$ & $ 382 \pm 14$\\ 
0016+731  & 1\tablenotemark{a}  & $ 161.4 \pm 2.1 $ & $ 21.6 \pm 2.3\tablenotemark{b} $& $ 98.5 \pm 4.1 $ & 7.64$\pm$0.32 &  $ 10.3 \pm 1.7$ & $ 213.1 \pm 9.1$ & $ 8.1 \pm 1.5$ & $ 6.4 \pm 1.8$     & $827\pm 23$ & $ -835 \pm 27$\\ 
0055+300  & 4  & $ 312 \pm 12 $ & $ 2 \pm 12 $& $ 53 \pm 11 $ & 0.058$\pm$0.012 &  $ 9.5 \pm 5.1$ & $ 337 \pm 38$ & $ 4.1 \pm 5.4$ & $ 8.6 \pm 5.7$     & $-4948\pm 144$ & $ 3976 \pm 105$\\ 
0055+300  & 6\tablenotemark{a}  & $ 301.5 \pm 4.1 $ & $ 8.4 \pm 4.1 $& $ 36.8 \pm 2.7 $ & 0.0406$\pm$0.0030 &  $ 8.5 \pm 1.4$ & $ 322.9 \pm 9.6$ & $ 3.1 \pm 1.4$ & $ 7.9 \pm 1.4$     & $-3532\pm 32$ & $ 2895 \pm 30$\\ 
0055+300  & 10  & $ 320.9 \pm 6.0 $ & $ 12.6 \pm 6.1 $& $ 41.4 \pm 4.1 $ & 0.0457$\pm$0.0045 &  $ 2.3 \pm 1.9$ & $ 154 \pm 54$ & $ -0.5 \pm 2.1$ & $ -2.2 \pm 2.0$     & $-2033\pm 50$ & $ 1645 \pm 39$\\ 
0055+300  & 12\tablenotemark{a}  & $ 93 \pm 29 $ & $ 144 \pm 29 $& $ 4.3 \pm 1.9 $ & 0.0048$\pm$0.0020 &  $ 3.30 \pm 0.93$ & $ 141 \pm 17$ & $ 2.4 \pm 1.3$ & $ 2.2 \pm 1.4$     & $-1351\pm 19$ & $ 1092 \pm 21$\\ 
0055+300  & 13  & $ 54 \pm 45 $ & $ 105 \pm 45 $& $ 3.1 \pm 2.1 $ & 0.0034$\pm$0.0023 &  $ 2.55 \pm 0.99$ & $ 150 \pm 25$ & $ 2.5 \pm 1.6$ & $ -0.3 \pm 1.7$     & $-920\pm 23$ & $ 764 \pm 22$\\ 
0055+300  & 14  & $ 76 \pm 31 $ & $ 127 \pm 31 $& $ 3.0 \pm 1.3 $ & 0.0034$\pm$0.0014 &  $ 2.09 \pm 0.73$ & $ 145 \pm 20$ & $ 1.95 \pm 0.85$ & $ 0.7 \pm 1.1$     & $-578\pm 13$ & $ 479 \pm 18$\\ 
0055+300  & 15  & $ 305 \pm 45 $ & $ 6 \pm 45 $& $ 1.46 \pm 0.98 $ & 0.0016$\pm$0.0011 &  $ 0.53 \pm 0.49$ & $ 236 \pm 57$ & $ -0.49 \pm 0.52$ & $ 0.19 \pm 0.56$     & $-257.4\pm 8.5$ & $ 236 \pm 14$\\ 
0059+581  & 2\tablenotemark{a}  & $ 256.0 \pm 2.6 $ & $ 11.7 \pm 2.6\tablenotemark{b} $& $ 141.1 \pm 9.5 $ & 5.22$\pm$0.35 &  $ 21.4 \pm 4.5$ & $ 73.0 \pm 8.8$ & $ 1.1 \pm 3.0$ & $ -21.4 \pm 4.5$     & $-1597\pm 42$ & $ -787 \pm 27$\\ 
0059+581  & 3\tablenotemark{a}  & $ 244.4 \pm 3.2 $ & $ 9.1 \pm 3.4 $& $ 189 \pm 13 $ & 6.99$\pm$0.47 &  $ 85 \pm 15$ & $ 75.7 \pm 8.5$ & $ -16 \pm 13$ & $ -83 \pm 15$     & $-855\pm 28$ & $ -553 \pm 21$\\ 
0059+581  & 4  & $ 236.1 \pm 4.3 $ & $ 32.5 \pm 4.5\tablenotemark{b} $& $ 152 \pm 11 $ & 5.62$\pm$0.42 &  $ 13 \pm 14$ & $ 335 \pm 67$ & $ 13 \pm 14$ & $ -2 \pm 14$     & $-226\pm 23$ & $ -606 \pm 25$\\ 
0059+581  & 5\tablenotemark{a}  & $ 239.1 \pm 2.7 $ & $ 40.7 \pm 3.0\tablenotemark{b} $& $ 233.2 \pm 9.1 $ & 8.62$\pm$0.34 &  $ 110 \pm 13$ & $ 269.8 \pm 9.7$ & $ 56 \pm 18$ & $ 95 \pm 15$     & $-80\pm 17$ & $ -533 \pm 26$\\ 
0106+013  & 1  & $ 233.7 \pm 3.9 $ & $ 2.7 \pm 4.0 $& $ 108.5 \pm 6.5 $ & 9.27$\pm$0.56 &  $ 6.4 \pm 2.5$ & $ 60 \pm 27$ & $ -0.7 \pm 2.9$ & $ -6.4 \pm 2.6$     & $-2488\pm 51$ & $ -1641 \pm 74$\\ 
0106+013  & 3\tablenotemark{a}  & $ 249.9 \pm 2.1 $ & $ 9.8 \pm 2.4\tablenotemark{b} $& $ 187.8 \pm 8.6 $ & 16.05$\pm$0.73 &  $ 23.7 \pm 6.0$ & $ 56 \pm 14$ & $ 5.8 \pm 4.9$ & $ -22.9 \pm 6.3$     & $-1226\pm 53$ & $ -723 \pm 38$\\ 
0109+224  & 2  & $ 158 \pm 79 $ & $ 73 \pm 79 $& $ 5 \pm 11 $ & \n &  $ 6.8 \pm 3.7$ & $ 34 \pm 39$ & $ -5.6 \pm 6.8$ & $ -3.9 \pm 6.1$     & $2104\pm 53$ & $ 153 \pm 25$\\ 
0109+224  & 3  & $ 314 \pm 77 $ & $ 131 \pm 77 $& $ 6 \pm 12 $ & \n &  $ 4.2 \pm 6.6$ & $ 219 \pm 58$ & $ -4.2 \pm 5.1$ & $ -0.4 \pm 5.3$     & $1059\pm 53$ & $ 106 \pm 26$\\ 
0109+224  & 4  & $ 120 \pm 20 $ & $ 30 \pm 20 $& $ 11.4 \pm 4.4 $ & \n &  $ 2.2 \pm 3.2$ & $ 245 \pm 53$ & $ 1.8 \pm 1.5$ & $ -1.3 \pm 2.1$     & $369\pm 22$ & $ 13.3 \pm 9.7$\\ 
0119+115  & 2\tablenotemark{a}  & $ 36 \pm 15 $ & $ 29 \pm 15 $& $ 47 \pm 13 $ & 1.58$\pm$0.44 &  $ 23.8 \pm 6.9$ & $ 295 \pm 28$ & $ -23.4 \pm 9.8$ & $ -4 \pm 13$     & $292\pm 15$ & $ 1666 \pm 75$\\ 
0133+476  & 1\tablenotemark{a}  & $ 329 \pm 20 $ & $ 4 \pm 20 $& $ 14.5 \pm 4.9 $ & 0.68$\pm$0.23 &  $ 29.9 \pm 4.1$ & $ 167.5 \pm 7.0$ & $ -9.4 \pm 9.8$ & $ -28.4 \pm 6.3$     & $-1365\pm 19$ & $ 2778 \pm 22$\\ 
0133+476  & 5\tablenotemark{a}  & $ 305.6 \pm 5.1 $ & $ 2.3 \pm 6.1 $& $ 106.4 \pm 6.9 $ & 4.97$\pm$0.32 &  $ 42.7 \pm 9.1$ & $ 330.7 \pm 8.5$ & $ 18.1 \pm 8.9$ & $ 38.7 \pm 6.7$     & $-245.7\pm 9.2$ & $ 129 \pm 41$\\ 
0133+476  & 11  & $ 312.9 \pm 2.1 $ & $ 2.3 \pm 2.3 $& $ 354 \pm 12 $ & 16.53$\pm$0.56 &  $ 19 \pm 14$ & $ 243 \pm 47$ & $ -18 \pm 16$ & $ 7 \pm 15$     & $-700\pm 13$ & $ 735 \pm 34$\\ 
0149+218  & 1  & $ 170 \pm 20 $ & $ 178 \pm 20 $& $ 20 \pm 10 $ & 1.29$\pm$0.66 &  $ 3.7 \pm 5.7$ & $ 215 \pm 57$ & $ 2.6 \pm 2.2$ & $ 2.7 \pm 4.5$     & $-1766\pm 31$ & $ 8683 \pm 83$\\ 
0149+218  & 2\tablenotemark{a}  & $ 351.2 \pm 1.2 $ & $ 8.7 \pm 1.3\tablenotemark{b} $& $ 223 \pm 12 $ & 14.29$\pm$0.76 &  $ 11.8 \pm 3.0$ & $ 75 \pm 25$ & $ 11.7 \pm 2.4$ & $ 1.3 \pm 5.9$     & $-2014\pm 40$ & $ 5788 \pm 108$\\ 
0149+218  & 4  & $ 356.7 \pm 2.0 $ & $ 12.4 \pm 2.1\tablenotemark{b} $& $ 112.7 \pm 6.8 $ & 7.21$\pm$0.44 &  $ 7.4 \pm 3.2$ & $ 158 \pm 22$ & $ 2.3 \pm 2.0$ & $ -7.0 \pm 3.3$     & $-628\pm 33$ & $ 2203 \pm 57$\\ 
0149+218  & 7  & $ 4 \pm 12 $ & $ 1 \pm 12 $& $ 7.6 \pm 1.7 $ & 0.49$\pm$0.11 &  $ 0.44 \pm 0.93$ & $ 313 \pm 83$ & $ -0.34 \pm 0.70$ & $ 0.28 \pm 0.81$     & $19\pm 12$ & $ 299 \pm 14$\\ 
0153+744  & 1  & $ 270 \pm 63 $ & $ 120 \pm 63 $& $ 3.9 \pm 4.0 $ & 0.35$\pm$0.36 &  $ 0.9 \pm 2.1$ & $ 43 \pm 86$ & $ 0.7 \pm 1.9$ & $ -0.6 \pm 1.8$     & $5624\pm 25$ & $ -9695 \pm 37$\\ 
0153+744  & 2  & $ 56 \pm 21 $ & $ 96 \pm 21 $& $ 12.4 \pm 4.5 $ & 1.12$\pm$0.41 &  $ 2.5 \pm 2.0$ & $ 117 \pm 46$ & $ 2.2 \pm 1.7$ & $ 1.2 \pm 2.0$     & $4772\pm 36$ & $ -9014 \pm 24$\\ 
0153+744  & 3  & $ 127 \pm 18 $ & $ 43 \pm 18 $& $ 39 \pm 11 $ & 3.5$\pm$1.0 &  $ 7 \pm 12$ & $ 58 \pm 84$ & $ -6 \pm 12$ & $ 2 \pm 12$     & $1217\pm 27$ & $ 135 \pm 31$\\ 
0153+744  & 4  & $ 64 \pm 19 $ & $ 2 \pm 19 $& $ 19.0 \pm 7.1 $ & 1.72$\pm$0.64 &  $ 1.8 \pm 6.8$ & $ 166 \pm 101$ & $ 1.7 \pm 5.6$ & $ -0.4 \pm 7.2$     & $552\pm 19$ & $ 246 \pm 10$\\ 
0202+149  & 1\tablenotemark{a}  & $ 285 \pm 45 $ & $ 33 \pm 46 $& $ 5.0 \pm 3.2 $ & 0.124$\pm$0.080 &  $ 4.3 \pm 1.2$ & $ 184 \pm 15$ & $ -4.2 \pm 2.2$ & $ -0.8 \pm 2.6$     & $-3541\pm 27$ & $ 3980 \pm 32$\\ 
0202+149  & 5\tablenotemark{a}  & $ 311.7 \pm 2.5 $ & $ 12.3 \pm 2.6\tablenotemark{b} $& $ 337 \pm 16 $ & 8.31$\pm$0.39 &  $ 67.6 \pm 9.0$ & $ 113.2 \pm 5.5$ & $ 21.5 \pm 7.4$ & $ -64.0 \pm 8.1$     & $-3937\pm 113$ & $ 2086 \pm 68$\\ 
0202+149  & 9  & $ 333.6 \pm 5.7 $ & $ 1.7 \pm 5.8 $& $ 58.9 \pm 6.3 $ & 1.45$\pm$0.15 &  $ 4.4 \pm 4.2$ & $ 298 \pm 61$ & $ -2.6 \pm 4.2$ & $ 3.6 \pm 4.5$     & $-339\pm 25$ & $ 659 \pm 28$\\ 
0202+149  & 10  & $ 319.5 \pm 6.3 $ & $ 7.6 \pm 6.4 $& $ 94 \pm 11 $ & 2.32$\pm$0.27 &  $ 17.4 \pm 7.7$ & $ 288 \pm 32$ & $ -9.1 \pm 8.7$ & $ 14.9 \pm 9.0$     & $-714\pm 31$ & $ 1167 \pm 43$\\ 
0202+319  & 1  & $ 323.6 \pm 5.1 $ & $ 30.0 \pm 5.1\tablenotemark{b} $& $ 157 \pm 15 $ & 10.7$\pm$1.0 &  $ 12.1 \pm 7.2$ & $ 321 \pm 39$ & $ -0.5 \pm 6.6$ & $ 12.1 \pm 7.2$     & $-797\pm 66$ & $ 7447 \pm 83$\\ 
0202+319  & 2  & $ 7 \pm 15 $ & $ 2 \pm 15 $& $ 39 \pm 15 $ & 2.7$\pm$1.0 &  $ 1.1 \pm 6.5$ & $ 154 \pm 119$ & $ 0.6 \pm 4.6$ & $ -0.9 \pm 7.7$     & $104\pm 45$ & $ 1422 \pm 85$\\ 
0212+735  & 1\tablenotemark{a}  & $ 95.4 \pm 1.3 $ & $ 17.1 \pm 1.4\tablenotemark{b} $& $ 73.0 \pm 1.8 $ & 6.64$\pm$0.16 &  $ 8.85 \pm 0.76$ & $ 318.8 \pm 5.0$ & $ -6.08 \pm 0.71$ & $ -6.43 \pm 0.82$     & $860\pm 13$ & $ -420 \pm 12$\\ 
0214+083  & 7  & $ 170 \pm 12 $ & $ 97 \pm 12\tablenotemark{b} $& $ 15.3 \pm 3.7 $ & 0.085$\pm$0.020 &  $ 8.8 \pm 3.3$ & $ 284 \pm 27$ & $ 8.0 \pm 3.4$ & $ -3.5 \pm 4.2$     & $-333\pm 11$ & $ -27 \pm 13$\\ 
0215+015  & 2\tablenotemark{a}  & $ 101.0 \pm 1.6 $ & $ 5.0 \pm 1.7 $& $ 333 \pm 15 $ & 25.3$\pm$1.2 &  $ 51.0 \pm 9.5$ & $ 291.5 \pm 7.7$ & $ -9.3 \pm 6.0$ & $ -50.1 \pm 9.8$     & $2733\pm 72$ & $ -812 \pm 41$\\ 
0219+428  & 1\tablenotemark{a}  & $ 210.8 \pm 3.5 $ & $ 46.1 \pm 3.5\tablenotemark{b} $& $ 288 \pm 15 $ & 6.07$\pm$0.32 &  $ 49 \pm 14$ & $ 128 \pm 16$ & $ -48 \pm 14$ & $ 6 \pm 12$     & $3470\pm 51$ & $ -12849 \pm 35$\\ 
0219+428  & 2  & $ 185.6 \pm 8.3 $ & $ 12.0 \pm 8.3 $& $ 214 \pm 50 $ & 4.5$\pm$1.1 &  $ 75 \pm 109$ & $ 203 \pm 52$ & $ 23 \pm 44$ & $ 71 \pm 71$     & $999\pm 59$ & $ -8306 \pm 104$\\ 
0219+428  & 3  & $ 177.8 \pm 1.2 $ & $ 4.8 \pm 1.3\tablenotemark{b} $& $ 554 \pm 38 $ & 11.65$\pm$0.81 &  $ 53 \pm 24$ & $ 53 \pm 33$ & $ -44 \pm 12$ & $ -30 \pm 38$     & $-346\pm 32$ & $ -5066 \pm 102$\\ 
0219+428  & 5  & $ 179.2 \pm 3.8 $ & $ 4.2 \pm 3.8 $& $ 103 \pm 26 $ & 2.17$\pm$0.55 &  $ 115 \pm 79$ & $ 176 \pm 24$ & $ -7 \pm 18$ & $ 115 \pm 63$     & $-144\pm 11$ & $ -2192 \pm 45$\\ 
0219+428  & 9  & $ 21 \pm 59 $ & $ 164 \pm 59 $& $ 10 \pm 15 $ & 0.21$\pm$0.31 &  $ 5.1 \pm 9.4$ & $ 310 \pm 70$ & $ -4.8 \pm 6.9$ & $ 1.7 \pm 8.5$     & $-127\pm 14$ & $ -1445 \pm 30$\\ 
0219+428  & 11  & $ 347.8 \pm 8.3\tablenotemark{c} $ & $ 160.9 \pm 8.3 $& $ 29.5 \pm 9.8 $ & 0.62$\pm$0.21 &  $ 18.5 \pm 8.6$ & $ 200 \pm 20$ & $ -9.9 \pm 3.6$ & $ -15.6 \pm 8.5$     & $-83.0\pm 4.0$ & $ -726 \pm 23$\\ 
0219+428  & 12  & $ 181 \pm 23 $ & $ 1 \pm 23 $& $ 35 \pm 16 $ & 0.74$\pm$0.34 &  $ 34 \pm 21$ & $ 352 \pm 34$ & $ 5 \pm 19$ & $ -34 \pm 21$     & $-78\pm 16$ & $ -2340 \pm 24$\\ 
0219+428  & 13  & $ 351.3 \pm 4.7\tablenotemark{c} $ & $ 158.0 \pm 4.7\tablenotemark{b} $& $ 25.3 \pm 6.2 $ & 0.53$\pm$0.13 &  $ 15.3 \pm 5.8$ & $ 172.3 \pm 9.8$ & $ -0.3 \pm 2.3$ & $ -15.3 \pm 5.4$     & $-77.4\pm 3.7$ & $ -276 \pm 15$\\ 
0224+671  & 1  & $ 353.4 \pm 1.3 $ & $ 0.6 \pm 1.3 $& $ 259.5 \pm 8.7 $ & 8.03$\pm$0.27 &  $ 5.8 \pm 4.4$ & $ 112 \pm 52$ & $ 5.1 \pm 3.8$ & $ -2.7 \pm 5.6$     & $-1013\pm 26$ & $ 9439 \pm 38$\\ 
0224+671  & 3  & $ 296 \pm 45 $ & $ 70 \pm 45 $& $ 20 \pm 14 $ & 0.63$\pm$0.42 &  $ 22 \pm 35$ & $ 190 \pm 63$ & $ -22 \pm 23$ & $ -6 \pm 25$     & $101\pm 20$ & $ 940 \pm 49$\\ 
0224+671  & 4\tablenotemark{a}  & $ -0.12 \pm 0.90 $ & $ 3.6 \pm 1.0\tablenotemark{b} $& $ 140.5 \pm 6.7 $ & 4.35$\pm$0.21 &  $ 33.4 \pm 4.4$ & $ 359.1 \pm 2.5$ & $ -0.4 \pm 1.6$ & $ 33.4 \pm 4.4$     & $51.7\pm 9.7$ & $ 562 \pm 30$\\ 
0224+671  & 5\tablenotemark{a}  & $ 347.4 \pm 1.4 $ & $ 5.6 \pm 1.4\tablenotemark{b} $& $ 376.1 \pm 6.6 $ & 11.64$\pm$0.21 &  $ 67.5 \pm 9.5$ & $ 117.9 \pm 6.9$ & $ 51.3 \pm 9.9$ & $ -43.9 \pm 7.4$     & $-632\pm 33$ & $ 3993 \pm 23$\\ 
0224+671  & 8\tablenotemark{a}  & $ 338.8 \pm 1.9 $ & $ 24.7 \pm 1.9\tablenotemark{b} $& $ 293 \pm 11 $ & 9.07$\pm$0.33 &  $ 78 \pm 12$ & $ 209.1 \pm 8.2$ & $ -60 \pm 11$ & $ -50 \pm 12$     & $298\pm 35$ & $ 3353 \pm 38$\\ 
0234+285  & 1\tablenotemark{a}  & $ 0.2 \pm 1.8 $ & $ 9.1 \pm 1.9\tablenotemark{b} $& $ 346 \pm 14 $ & 20.79$\pm$0.85 &  $ 21.2 \pm 6.4$ & $ 134 \pm 18$ & $ 15.3 \pm 5.5$ & $ -14.7 \pm 7.2$     & $-1507\pm 69$ & $ 8584 \pm 88$\\ 
0234+285  & 3  & $ 0.9 \pm 1.1 $ & $ 13.7 \pm 1.1\tablenotemark{b} $& $ 194.8 \pm 7.6 $ & 11.71$\pm$0.46 &  $ 5.2 \pm 3.4$ & $ 224 \pm 42$ & $ -3.5 \pm 2.1$ & $ -3.8 \pm 4.2$     & $-797\pm 26$ & $ 4113 \pm 50$\\ 
0234+285  & 6  & $ 342.7 \pm 2.1 $ & $ 5.3 \pm 2.3 $& $ 170.4 \pm 6.4 $ & 10.24$\pm$0.38 &  $ 10.7 \pm 5.2$ & $ 218 \pm 32$ & $ -8.7 \pm 5.1$ & $ -6.1 \pm 5.2$     & $-394\pm 30$ & $ 1022 \pm 30$\\ 
0234+285  & 8  & $ 349.4 \pm 1.9 $ & $ 0.3 \pm 2.0 $& $ 159 \pm 13 $ & 9.53$\pm$0.77 &  $ 10 \pm 17$ & $ 175 \pm 70$ & $ -1.0 \pm 6.3$ & $ -10 \pm 15$     & $-181\pm 20$ & $ 955 \pm 54$\\ 
0238+711  & 1  & $ 351.3 \pm 6.8 $ & $ 20.6 \pm 6.8\tablenotemark{b} $& $ 167 \pm 31 $ & \n &  $ 84 \pm 63$ & $ 171 \pm 38$ & $ 0 \pm 35$ & $ -84 \pm 55$     & $460\pm 50$ & $ 2420 \pm 85$\\ 
0238+711  & 2  & $ 8.9 \pm 5.8 $ & $ 13.9 \pm 5.9 $& $ 105 \pm 22 $ & \n &  $ 47 \pm 65$ & $ 189 \pm 48$ & $ 0 \pm 18$ & $ -47 \pm 40$     & $424\pm 25$ & $ 1051 \pm 61$\\ 
0238+711  & 3  & $ 36.7 \pm 6.0 $ & $ 4.5 \pm 6.2 $& $ 77.3 \pm 9.6 $ & \n &  $ 6 \pm 17$ & $ 307 \pm 93$ & $ -6 \pm 14$ & $ 0 \pm 17$     & $374\pm 13$ & $ 418 \pm 32$\\ 
0238-084  & 1  & $ 74.7 \pm 3.1 $ & $ 10.4 \pm 3.1\tablenotemark{b} $& $ 490 \pm 32 $ & 0.1512$\pm$0.0098 &  $ 32 \pm 38$ & $ 235 \pm 70$ & $ 11 \pm 34$ & $ -30 \pm 41$     & $12417\pm 140$ & $ 6031 \pm 113$\\ 
0238-084  & 3  & $ 63.5 \pm 1.1 $ & $ 0.1 \pm 1.1 $& $ 830 \pm 20 $ & 0.2559$\pm$0.0062 &  $ 26 \pm 11$ & $ 249 \pm 21$ & $ -2.6 \pm 7.6$ & $ -26 \pm 10$     & $11361\pm 143$ & $ 5608 \pm 87$\\ 
0238-084  & 7\tablenotemark{a}  & $ 68.14 \pm 0.80 $ & $ 1.12 \pm 0.88 $& $ 1199 \pm 21 $ & 0.3697$\pm$0.0064 &  $ 93 \pm 22$ & $ 343 \pm 17$ & $ -93 \pm 22$ & $ 7 \pm 28$     & $5499\pm 90$ & $ 2072 \pm 65$\\ 
0238-084  & 8\tablenotemark{a}  & $ 70.8 \pm 1.3 $ & $ 2.6 \pm 1.4 $& $ 1097 \pm 16 $ & 0.3382$\pm$0.0048 &  $ 107 \pm 28$ & $ 31 \pm 13$ & $ -69 \pm 31$ & $ 82 \pm 19$     & $4548\pm 57$ & $ 1648 \pm 105$\\ 
0238-084  & 9\tablenotemark{a}  & $ 69.20 \pm 0.49 $ & $ 0.91 \pm 0.55 $& $ 981 \pm 14 $ & 0.3024$\pm$0.0043 &  $ 44.1 \pm 7.2$ & $ 307.2 \pm 8.3$ & $ -37.4 \pm 4.9$ & $ -23.3 \pm 8.1$     & $6539\pm 75$ & $ 2343 \pm 36$\\ 
0238-084  & 10\tablenotemark{a}  & $ 68.3 \pm 1.0 $ & $ 2.1 \pm 1.1 $& $ 972 \pm 21 $ & 0.2997$\pm$0.0066 &  $ 194 \pm 31$ & $ 70.2 \pm 7.3$ & $ 6 \pm 25$ & $ 194 \pm 30$     & $2611\pm 89$ & $ 1202 \pm 65$\\ 
0238-084  & 11  & $ 64.2 \pm 4.0 $ & $ 1.0 \pm 4.1 $& $ 464 \pm 45 $ & 0.143$\pm$0.014 &  $ 32 \pm 83$ & $ 80 \pm 94$ & $ 9 \pm 61$ & $ 31 \pm 84$     & $1787\pm 77$ & $ 827 \pm 43$\\ 
0238-084  & 12\tablenotemark{a}  & $ 71.35 \pm 0.97 $ & $ 4.6 \pm 1.2\tablenotemark{b} $& $ 881 \pm 27 $ & 0.2718$\pm$0.0083 &  $ 129 \pm 26$ & $ 82.8 \pm 5.8$ & $ 26 \pm 14$ & $ 126 \pm 25$     & $3480\pm 118$ & $ 1564 \pm 55$\\ 
0238-084  & 15\tablenotemark{a}  & $ 69.10 \pm 0.52 $ & $ 4.70 \pm 0.65\tablenotemark{b} $& $ 661 \pm 10 $ & 0.2038$\pm$0.0031 &  $ 126 \pm 15$ & $ 65.9 \pm 4.3$ & $ -7.0 \pm 9.0$ & $ 126 \pm 15$     & $1954\pm 55$ & $ 941 \pm 25$\\ 
0238-084  & 16  & $ 71.03 \pm 0.84 $ & $ 3.95 \pm 0.87\tablenotemark{b} $& $ 1230 \pm 37 $ & 0.379$\pm$0.012 &  $ 144 \pm 58$ & $ 57 \pm 22$ & $ -34 \pm 31$ & $ 140 \pm 66$     & $4982\pm 68$ & $ 2062 \pm 23$\\ 
0238-084  & 18\tablenotemark{a}  & $ 68.5 \pm 1.9 $ & $ 4.0 \pm 2.0 $& $ 769 \pm 18 $ & 0.2372$\pm$0.0056 &  $ 236 \pm 38$ & $ 26.3 \pm 7.1$ & $ -159 \pm 40$ & $ 175 \pm 27$     & $2755\pm 29$ & $ 1172 \pm 50$\\ 
0238-084  & 19  & $ 68.8 \pm 1.0 $ & $ 4.2 \pm 1.1\tablenotemark{b} $& $ 446.6 \pm 9.2 $ & 0.1377$\pm$0.0028 &  $ 18.1 \pm 9.8$ & $ 195 \pm 39$ & $ 14.7 \pm 10$ & $ -11 \pm 11$     & $2221\pm 23$ & $ 1070 \pm 20$\\ 
0238-084  & 20  & $ 69.43 \pm 0.94 $ & $ 7.0 \pm 1.0\tablenotemark{b} $& $ 439.1 \pm 6.3 $ & 0.1354$\pm$0.0019 &  $ 21.3 \pm 9.2$ & $ 221 \pm 27$ & $ 10.2 \pm 9.6$ & $ -18.7 \pm 8.5$     & $1753\pm 15$ & $ 904 \pm 17$\\ 
0238-084  & 22\tablenotemark{a}  & $ 61.2 \pm 2.1 $ & $ 2.8 \pm 2.2 $& $ 494 \pm 23 $ & 0.1524$\pm$0.0069 &  $ 189 \pm 38$ & $ 198 \pm 17$ & $ 130 \pm 43$ & $ -137 \pm 53$     & $1318\pm 41$ & $ 737 \pm 26$\\ 
0238-084  & 31\tablenotemark{a}  & $ 250.4 \pm 1.6 $ & $ 3.4 \pm 1.6 $& $ 820 \pm 15 $ & 0.2528$\pm$0.0045 &  $ 37.4 \pm 9.4$ & $ 319 \pm 15$ & $ 35 \pm 11$ & $ 13.4 \pm 7.2$     & $-14423\pm 92$ & $ -6495 \pm 166$\\ 
0238-084  & 34\tablenotemark{a}  & $ 242.3 \pm 1.1 $ & $ 6.3 \pm 1.2\tablenotemark{b} $& $ 1088 \pm 16 $ & 0.3354$\pm$0.0050 &  $ 107 \pm 21$ & $ 203.4 \pm 9.2$ & $ -67 \pm 21$ & $ 83 \pm 17$     & $-4909\pm 58$ & $ -1675 \pm 87$\\ 
0238-084  & 35  & $ 242.7 \pm 1.4 $ & $ 5.2 \pm 1.5\tablenotemark{b} $& $ 762 \pm 22 $ & 0.2351$\pm$0.0067 &  $ 30 \pm 12$ & $ 109 \pm 21$ & $ -22.0 \pm 9.6$ & $ -21 \pm 11$     & $-6998\pm 158$ & $ -2648 \pm 115$\\ 
0238-084  & 40  & $ 243.4 \pm 1.5 $ & $ 8.4 \pm 1.7\tablenotemark{b} $& $ 807 \pm 31 $ & 0.2487$\pm$0.0096 &  $ 65 \pm 48$ & $ 121 \pm 41$ & $ -54 \pm 31$ & $ -35 \pm 45$     & $-2377\pm 69$ & $ -780 \pm 35$\\ 
0238-084  & 43\tablenotemark{a}  & $ 244.4 \pm 2.1 $ & $ 2.0 \pm 2.2 $& $ 475 \pm 30 $ & 0.1464$\pm$0.0091 &  $ 94 \pm 28$ & $ 84.5 \pm 7.5$ & $ -32 \pm 15$ & $ -88 \pm 25$     & $-3155\pm 81$ & $ -1315 \pm 30$\\ 
0238-084  & 47  & $ 235.1 \pm 3.5 $ & $ 15.3 \pm 3.8\tablenotemark{b} $& $ 534 \pm 32 $ & 0.1647$\pm$0.0100 &  $ 127 \pm 88$ & $ 295 \pm 47$ & $ 110 \pm 88$ & $ 64 \pm 87$     & $-1065\pm 41$ & $ -423 \pm 43$\\ 
0238-084  & 48  & $ 240.4 \pm 2.5 $ & $ 6.2 \pm 2.7 $& $ 611 \pm 36 $ & 0.188$\pm$0.011 &  $ 9 \pm 72$ & $ 92 \pm 131$ & $ -5 \pm 60$ & $ -8 \pm 81$     & $-1498\pm 71$ & $ -658 \pm 37$\\ 
0238-084  & 49  & $ 238.6 \pm 3.5 $ & $ 7.0 \pm 3.8 $& $ 507 \pm 37 $ & 0.156$\pm$0.011 &  $ 149 \pm 72$ & $ 30 \pm 35$ & $ 71 \pm 73$ & $ -131 \pm 86$     & $-1334\pm 61$ & $ -663 \pm 41$\\ 
0241+622  & 2  & $ 117.6 \pm 2.5 $ & $ 2.1 \pm 2.7 $& $ 524 \pm 28 $ & 1.559$\pm$0.083 &  $ 62 \pm 26$ & $ 135 \pm 27$ & $ 19 \pm 24$ & $ 60 \pm 29$     & $2605\pm 102$ & $ -1424 \pm 72$\\ 
0241+622  & 4  & $ 123.2 \pm 1.7 $ & $ 7.7 \pm 2.0\tablenotemark{b} $& $ 231.1 \pm 8.3 $ & 0.688$\pm$0.025 &  $ 16.1 \pm 9.3$ & $ 228 \pm 37$ & $ 15.6 \pm 8.4$ & $ -4.0 \pm 9.8$     & $842\pm 29$ & $ -383 \pm 18$\\ 
0250+320  & 1  & $ 12.0 \pm 3.7 $ & $ 5.3 \pm 3.8 $& $ 347 \pm 41 $ & 16.2$\pm$1.9 &  $ 146 \pm 88$ & $ 346 \pm 29$ & $ -64 \pm 44$ & $ 132 \pm 81$     & $580\pm 42$ & $ 1670 \pm 86$\\ 
0250+320  & 2  & $ 17.3 \pm 3.3 $ & $ 1.4 \pm 3.6 $& $ 205 \pm 22 $ & 9.6$\pm$1.0 &  $ 95 \pm 41$ & $ 11 \pm 17$ & $ -11 \pm 21$ & $ 94 \pm 38$     & $197\pm 20$ & $ 546 \pm 49$\\ 
0300+470  & 1\tablenotemark{a}  & $ 130.9 \pm 1.6 $ & $ 11.8 \pm 1.7\tablenotemark{b} $& $ 466 \pm 12 $ & \n &  $ 92 \pm 14$ & $ 134.0 \pm 8.9$ & $ 5 \pm 15$ & $ 92 \pm 14$     & $1488\pm 37$ & $ -1857 \pm 53$\\ 
0300+470  & 7  & $ 198.4 \pm 3.8 $ & $ 20.2 \pm 4.1\tablenotemark{b} $& $ 190 \pm 12 $ & \n &  $ 25 \pm 12$ & $ 228 \pm 29$ & $ 13 \pm 12$ & $ 22 \pm 11$     & $92\pm 33$ & $ -888 \pm 32$\\ 
0300+470  & 11\tablenotemark{a}  & $ 148.1 \pm 2.8 $ & $ 0.2 \pm 2.9 $& $ 220 \pm 14 $ & \n &  $ 113 \pm 33$ & $ 181.7 \pm 9.9$ & $ 63 \pm 23$ & $ 95 \pm 29$     & $662\pm 21$ & $ -953 \pm 39$\\ 
0300+470  & 12\tablenotemark{a}  & $ 16 \pm 28 $ & $ 101 \pm 28 $& $ 37 \pm 23 $ & \n &  $ 68 \pm 17$ & $ 239 \pm 21$ & $ -46 \pm 28$ & $ -50 \pm 29$     & $609\pm 18$ & $ -224 \pm 53$\\ 
0300+470  & 15  & $ 247 \pm 22\tablenotemark{c?} $ & $ 146 \pm 22\tablenotemark{b?} $& $ 9.1 \pm 2.8 $ & \n &  $ 12.2 \pm 6.4$ & $ 125 \pm 36$ & $ -10.4 \pm 7.8$ & $ -6.4 \pm 7.2$     & $172.7\pm 6.9$ & $ -29.0 \pm 9.4$\\ 
0305+039  & 3  & $ 55 \pm 41 $ & $ 3 \pm 41 $& $ 66 \pm 41 $ & 0.128$\pm$0.078 &  $ 88 \pm 76$ & $ 199 \pm 56$ & $ 51 \pm 86$ & $ -72 \pm 87$     & $3414\pm 82$ & $ 2728 \pm 78$\\ 
0305+039  & 4  & $ 320 \pm 88 $ & $ 95 \pm 88 $& $ 11 \pm 20 $ & 0.021$\pm$0.040 &  $ 36 \pm 41$ & $ 134 \pm 67$ & $ 4 \pm 47$ & $ -36 \pm 52$     & $2582\pm 40$ & $ 1836 \pm 45$\\ 
0305+039  & 5  & $ 51 \pm 52 $ & $ 5 \pm 52 $& $ 43 \pm 34 $ & 0.083$\pm$0.066 &  $ 73 \pm 77$ & $ 40 \pm 59$ & $ -13 \pm 81$ & $ 71 \pm 84$     & $1624\pm 55$ & $ 1097 \pm 83$\\ 
0305+039  & 6  & $ 79.2 \pm 8.9 $ & $ 22.7 \pm 8.9 $& $ 52 \pm 14 $ & 0.101$\pm$0.027 &  $ 23 \pm 35$ & $ 84 \pm 62$ & $ 2 \pm 15$ & $ 23 \pm 26$     & $1077\pm 28$ & $ 729 \pm 14$\\ 
0305+039  & 7  & $ 65.9 \pm 10.0 $ & $ 10 \pm 10 $& $ 58.6 \pm 7.6 $ & 0.113$\pm$0.015 &  $ 22 \pm 15$ & $ 262 \pm 48$ & $ -6 \pm 20$ & $ -22 \pm 15$     & $635\pm 14$ & $ 425 \pm 22$\\ 
0305+039  & 8  & $ 57 \pm 12 $ & $ 2 \pm 12 $& $ 55 \pm 13 $ & 0.106$\pm$0.024 &  $ 17 \pm 31$ & $ 303 \pm 75$ & $ -15 \pm 21$ & $ -7 \pm 25$     & $297\pm 28$ & $ 198 \pm 18$\\ 
0309+411  & 1  & $ 312.3 \pm 7.8 $ & $ 7.3 \pm 7.9 $& $ 10.3 \pm 1.4 $ & 0.091$\pm$0.013 &  $ 0.58 \pm 0.54$ & $ 207 \pm 58$ & $ -0.56 \pm 0.57$ & $ -0.15 \pm 0.59$     & $-248\pm 16$ & $ 182 \pm 10$\\ 
0309+411  & 2  & $ 322.1 \pm 4.7 $ & $ 18.6 \pm 4.8\tablenotemark{b} $& $ 33.8 \pm 2.7 $ & 0.299$\pm$0.023 &  $ 1.8 \pm 1.2$ & $ 302 \pm 43$ & $ -0.6 \pm 1.1$ & $ 1.7 \pm 1.1$     & $-1067\pm 29$ & $ 675 \pm 24$\\ 
0309+411  & 3  & $ 315.4 \pm 6.7 $ & $ 12.9 \pm 6.7 $& $ 32.1 \pm 3.7 $ & 0.283$\pm$0.033 &  $ 4.8 \pm 1.8$ & $ 337 \pm 19$ & $ 1.8 \pm 1.5$ & $ 4.4 \pm 1.6$     & $-1951\pm 27$ & $ 1160 \pm 44$\\ 
0316+413  & 1  & $ 183.2 \pm 1.3 $ & $ 4.6 \pm 1.3\tablenotemark{b} $& $ 261 \pm 16 $ & 0.307$\pm$0.019 &  $ 21.2 \pm 8.7$ & $ 213 \pm 24$ & $ 10.6 \pm 3.8$ & $ 18 \pm 10$     & $444\pm 35$ & $ -14401 \pm 100$\\ 
0316+413  & 2  & $ 197.4 \pm 8.6 $ & $ 14.6 \pm 8.6 $& $ 96 \pm 16 $ & 0.113$\pm$0.019 &  $ 27 \pm 11$ & $ 1 \pm 23$ & $ 7.5 \pm 10$ & $ -26 \pm 11$     & $-542\pm 92$ & $ -11390 \pm 106$\\ 
0316+413  & 3  & $ 10.9 \pm 3.2 $ & $ 18.1 \pm 3.2\tablenotemark{b} $& $ 106.7 \pm 9.4 $ & 0.126$\pm$0.011 &  $ 12.4 \pm 6.6$ & $ 357 \pm 27$ & $ -3.0 \pm 4.1$ & $ 12.0 \pm 6.2$     & $-1042\pm 36$ & $ 8215 \pm 60$\\ 
0316+413  & 4  & $ 127.1 \pm 9.6 $ & $ 58.2 \pm 9.7\tablenotemark{b} $& $ 199 \pm 27 $ & 0.234$\pm$0.032 &  $ 53 \pm 44$ & $ 259 \pm 52$ & $ 39 \pm 55$ & $ -35 \pm 45$     & $-201\pm 30$ & $ -2504 \pm 68$\\ 
0316+413  & 6  & $ 103 \pm 18 $ & $ 108 \pm 18\tablenotemark{b} $& $ 22.3 \pm 6.9 $ & 0.0262$\pm$0.0081 &  $ 7.3 \pm 4.9$ & $ 144 \pm 44$ & $ 4.8 \pm 5.1$ & $ 5.5 \pm 5.2$     & $-728\pm 30$ & $ -1173 \pm 28$\\ 
0316+413  & 7  & $ 128.7 \pm 9.9 $ & $ 77.2 \pm 10.0\tablenotemark{b} $& $ 72 \pm 13 $ & 0.084$\pm$0.015 &  $ 41 \pm 17$ & $ 118 \pm 25$ & $ -7 \pm 17$ & $ 40 \pm 17$     & $-486\pm 39$ & $ -846 \pm 29$\\ 
0316+413  & 8\tablenotemark{a}  & $ 152.9 \pm 1.8 $ & $ 22.4 \pm 1.9\tablenotemark{b} $& $ 76.9 \pm 2.7 $ & 0.0905$\pm$0.0031 &  $ 5.0 \pm 1.3$ & $ 184 \pm 14$ & $ 2.5 \pm 1.2$ & $ 4.3 \pm 1.3$     & $81\pm 21$ & $ -1010 \pm 24$\\ 
0316+413  & 9\tablenotemark{a}  & $ 161.5 \pm 5.4 $ & $ 5.7 \pm 5.5 $& $ 31.0 \pm 3.9 $ & 0.0365$\pm$0.0046 &  $ 5.2 \pm 1.5$ & $ 279 \pm 23$ & $ 4.6 \pm 1.6$ & $ -2.4 \pm 2.2$     & $199\pm 20$ & $ -630 \pm 31$\\ 
0316+413  & 16  & $ 178.0 \pm 3.0 $ & $ 11.5 \pm 3.1\tablenotemark{b} $& $ 275 \pm 21 $ & 0.324$\pm$0.024 &  $ 140 \pm 48$ & $ 207 \pm 18$ & $ 69 \pm 36$ & $ 122 \pm 51$     & $597\pm 19$ & $ -2335 \pm 28$\\ 
0316+413  & 19  & $ 182.5 \pm 6.3 $ & $ 23.7 \pm 6.3\tablenotemark{b} $& $ 66.1 \pm 7.5 $ & 0.0778$\pm$0.0088 &  $ 15.3 \pm 9.3$ & $ 26 \pm 40$ & $ -6.0 \pm 9.0$ & $ -14.1 \pm 9.4$     & $-721\pm 19$ & $ -1449 \pm 20$\\ 
0333+321  & 2  & $ 127.0 \pm 1.2 $ & $ 4.8 \pm 1.3\tablenotemark{b} $& $ 176.2 \pm 4.3 $ & 10.91$\pm$0.26 &  $ 4.3 \pm 2.6$ & $ 185 \pm 44$ & $ 3.7 \pm 3.0$ & $ 2.3 \pm 3.4$     & $1175\pm 21$ & $ -722 \pm 11$\\ 
0333+321  & 6\tablenotemark{a}  & $ 124.0 \pm 1.1 $ & $ 0.2 \pm 1.1 $& $ 168.2 \pm 3.0 $ & 10.42$\pm$0.19 &  $ 10.6 \pm 1.0$ & $ 307.9 \pm 5.5$ & $ -0.7 \pm 1.1$ & $ -10.5 \pm 1.0$     & $3785\pm 31$ & $ -2551 \pm 31$\\ 
0333+321  & 7\tablenotemark{a}  & $ 136.7 \pm 2.1 $ & $ 8.1 \pm 2.1\tablenotemark{b} $& $ 123.7 \pm 4.4 $ & 7.66$\pm$0.27 &  $ 19.0 \pm 1.5$ & $ 314.9 \pm 4.5$ & $ 0.6 \pm 1.7$ & $ -19.0 \pm 1.4$     & $5012\pm 49$ & $ -4077 \pm 40$\\ 
0333+321  & 10\tablenotemark{a}  & $ 126.9 \pm 1.8 $ & $ 0.8 \pm 1.9 $& $ 180.5 \pm 6.8 $ & 11.18$\pm$0.42 &  $ 27.5 \pm 4.5$ & $ 108.7 \pm 5.2$ & $ -8.6 \pm 3.2$ & $ 26.1 \pm 3.9$     & $1392\pm 45$ & $ -1157 \pm 19$\\ 
0333+321  & 11\tablenotemark{a}  & $ 127.3 \pm 1.3 $ & $ 2.4 \pm 1.4 $& $ 155.8 \pm 3.9 $ & 9.65$\pm$0.24 &  $ 8.8 \pm 1.6$ & $ 347 \pm 14$ & $ -5.6 \pm 1.9$ & $ -6.8 \pm 2.0$     & $1868\pm 24$ & $ -1358 \pm 18$\\ 
0336-019  & 1\tablenotemark{a}  & $ 39.3 \pm 5.9 $ & $ 19.2 \pm 6.0\tablenotemark{b} $& $ 151 \pm 16 $ & 7.02$\pm$0.76 &  $ 40 \pm 11$ & $ 236 \pm 18$ & $ -11 \pm 13$ & $ -38 \pm 12$     & $2618\pm 64$ & $ 1654 \pm 77$\\ 
0336-019  & 2\tablenotemark{a}  & $ 70.2 \pm 5.5 $ & $ 0.2 \pm 5.6 $& $ 98.4 \pm 7.1 $ & 4.57$\pm$0.33 &  $ 19.5 \pm 5.0$ & $ 280 \pm 20$ & $ -9.7 \pm 7.3$ & $ -16.9 \pm 5.2$     & $1525\pm 29$ & $ 507 \pm 42$\\ 
0336-019  & 3  & $ 147 \pm 10 $ & $ 73 \pm 11\tablenotemark{b} $& $ 20.7 \pm 3.3 $ & 0.96$\pm$0.15 &  $ 2.0 \pm 1.5$ & $ 164 \pm 52$ & $ 0.6 \pm 1.8$ & $ 1.9 \pm 1.6$     & $205\pm 26$ & $ 114 \pm 20$\\ 
0336-019  & 5  & $ 74.1 \pm 3.8 $ & $ 1.6 \pm 4.0 $& $ 520 \pm 35 $ & 24.1$\pm$1.6 &  $ 49 \pm 48$ & $ 71 \pm 61$ & $ -3 \pm 48$ & $ 49 \pm 48$     & $1895\pm 79$ & $ 601 \pm 76$\\ 
0336-019  & 14\tablenotemark{a}  & $ 58.4 \pm 2.0 $ & $ 6.3 \pm 2.0\tablenotemark{b} $& $ 364.9 \pm 9.5 $ & 16.93$\pm$0.44 &  $ 74 \pm 12$ & $ 201.8 \pm 6.3$ & $ 44 \pm 12$ & $ -59.1 \pm 9.0$     & $2287\pm 22$ & $ 1922 \pm 46$\\ 
0355+508  & 1  & $ 60 \pm 44 $ & $ 28 \pm 44 $& $ 21 \pm 13 $ & 1.48$\pm$0.93 &  $ 4.2 \pm 6.6$ & $ 347 \pm 64$ & $ -4.0 \pm 4.5$ & $ 1.2 \pm 4.6$     & $13120\pm 100$ & $ 20944 \pm 156$\\ 
0355+508  & 2  & $ 154 \pm 43 $ & $ 107 \pm 43 $& $ 13 \pm 11 $ & 0.91$\pm$0.75 &  $ 4.2 \pm 2.3$ & $ 212 \pm 32$ & $ 3.6 \pm 2.4$ & $ 2.2 \pm 3.2$     & $2370\pm 31$ & $ 2257 \pm 59$\\ 
0355+508  & 3  & $ 202 \pm 22 $ & $ 134 \pm 22 $& $ 27 \pm 12 $ & 1.92$\pm$0.84 &  $ 8.7 \pm 5.9$ & $ 342 \pm 34$ & $ 5.5 \pm 4.6$ & $ -6.7 \pm 5.6$     & $1042\pm 51$ & $ 306 \pm 96$\\ 
0355+508  & 4  & $ 162.0 \pm 8.2 $ & $ 66.3 \pm 8.7\tablenotemark{b} $& $ 35.6 \pm 3.2 $ & 2.50$\pm$0.23 &  $ 2.4 \pm 2.5$ & $ 343 \pm 60$ & $ 0 \pm 3.2$ & $ -2.4 \pm 2.0$     & $217\pm 42$ & $ 28 \pm 22$\\ 
0355+508  & 5  & $ 325 \pm 17\tablenotemark{c} $ & $ 166 \pm 17 $& $ 19.0 \pm 5.6 $ & 1.33$\pm$0.40 &  $ 18.4 \pm 7.2$ & $ 63 \pm 28$ & $ 18.2 \pm 8.2$ & $ -3 \pm 10$     & $65.6\pm 8.6$ & $ -230 \pm 13$\\ 
0403-132  & 1  & $ 165.1 \pm 1.6 $ & $ 4.9 \pm 1.6\tablenotemark{b} $& $ 611 \pm 14 $ & 20.39$\pm$0.46 &  $ 7 \pm 11$ & $ 110 \pm 63$ & $ -5.5 \pm 7.4$ & $ 3.9 \pm 6.0$     & $4060\pm 78$ & $ -11170 \pm 62$\\ 
0403-132  & 3\tablenotemark{a}  & $ 184.2 \pm 1.0 $ & $ 6.8 \pm 1.1\tablenotemark{b} $& $ 623 \pm 19 $ & 20.79$\pm$0.62 &  $ 125 \pm 23$ & $ 224 \pm 11$ & $ 80 \pm 17$ & $ 96 \pm 28$     & $269\pm 32$ & $ -3215 \pm 55$\\ 
0403-132  & 5  & $ 86 \pm 49 $ & $ 98 \pm 49 $& $ 4.6 \pm 3.7 $ & 0.15$\pm$0.12 &  $ 5.5 \pm 7.8$ & $ 357 \pm 49$ & $ -5.5 \pm 4.5$ & $ 0.1 \pm 5.3$     & $-15.5\pm 7.1$ & $ -315 \pm 21$\\ 
0415+379  & 7  & $ 64.1 \pm 1.6 $ & $ 0.5 \pm 1.6 $& $ 1583 \pm 43 $ & 5.14$\pm$0.14 &  $ 52 \pm 54$ & $ 72 \pm 64$ & $ 8 \pm 54$ & $ 52 \pm 54$     & $7808\pm 126$ & $ 3730 \pm 123$\\ 
0415+379  & 14  & $ 61.6 \pm 1.2 $ & $ 0.7 \pm 1.4 $& $ 1768 \pm 43 $ & 5.74$\pm$0.14 &  $ 33 \pm 81$ & $ 332 \pm 90$ & $ -33 \pm 66$ & $ 0 \pm 76$     & $4686\pm 112$ & $ 2571 \pm 87$\\ 
0415+379  & 26\tablenotemark{a}  & $ 56.2 \pm 1.3 $ & $ 7.4 \pm 1.4\tablenotemark{b} $& $ 1398 \pm 29 $ & 4.537$\pm$0.093 &  $ 241 \pm 65$ & $ 277 \pm 20$ & $ -158 \pm 78$ & $ -181 \pm 71$     & $4811\pm 38$ & $ 2275 \pm 49$\\ 
0415+379  & 30\tablenotemark{a}  & $ 64.35 \pm 0.83 $ & $ 1.38 \pm 0.86 $& $ 1425 \pm 27 $ & 4.623$\pm$0.089 &  $ 1321 \pm 87$ & $ 257.3 \pm 2.4$ & $ -297 \pm 64$ & $ -1288 \pm 83$     & $4037\pm 36$ & $ 1946 \pm 22$\\ 
0415+379  & 32  & $ 64.01 \pm 0.60 $ & $ 0.95 \pm 0.64 $& $ 1813 \pm 30 $ & 5.884$\pm$0.099 &  $ 75 \pm 47$ & $ 62 \pm 33$ & $ -2 \pm 28$ & $ 74 \pm 44$     & $5466\pm 80$ & $ 2540 \pm 33$\\ 
0415+379  & 33\tablenotemark{a}  & $ 60.43 \pm 0.45 $ & $ 3.00 \pm 0.48\tablenotemark{b} $& $ 1350 \pm 12 $ & 4.379$\pm$0.040 &  $ 93 \pm 15$ & $ 247.6 \pm 8.0$ & $ -12 \pm 13$ & $ -92 \pm 15$     & $5186\pm 34$ & $ 2540 \pm 27$\\ 
0415+379  & 35  & $ 65.5 \pm 3.4 $ & $ 2.9 \pm 3.5 $& $ 1049 \pm 50 $ & 3.40$\pm$0.16 &  $ 657 \pm 282$ & $ 288 \pm 32$ & $ -448 \pm 356$ & $ -480 \pm 287$     & $3715\pm 25$ & $ 1442 \pm 36$\\ 
0415+379  & 36\tablenotemark{a}  & $ 66.09 \pm 0.51 $ & $ 4.33 \pm 0.52\tablenotemark{b} $& $ 967.4 \pm 9.3 $ & 3.139$\pm$0.030 &  $ 47 \pm 13$ & $ 151 \pm 18$ & $ 47 \pm 13$ & $ 4 \pm 14$     & $6410\pm 26$ & $ 3500 \pm 23$\\ 
0415+379  & 37\tablenotemark{a}  & $ 59.5 \pm 1.1 $ & $ 5.0 \pm 1.1\tablenotemark{b} $& $ 1144 \pm 25 $ & 3.711$\pm$0.082 &  $ 492 \pm 51$ & $ 230.8 \pm 5.5$ & $ 74 \pm 45$ & $ -486 \pm 54$     & $4653\pm 48$ & $ 2282 \pm 33$\\ 
0415+379  & 39\tablenotemark{a}  & $ 64.83 \pm 0.36 $ & $ 0.30 \pm 0.39 $& $ 1430 \pm 11 $ & 4.639$\pm$0.035 &  $ 97 \pm 14$ & $ 82.2 \pm 6.2$ & $ 29 \pm 11$ & $ 92 \pm 13$     & $4611\pm 28$ & $ 2180 \pm 21$\\ 
0415+379  & 40\tablenotemark{a}  & $ 62.90 \pm 0.40 $ & $ 1.72 \pm 0.45\tablenotemark{b} $& $ 1515 \pm 17 $ & 4.918$\pm$0.054 &  $ 178 \pm 14$ & $ 78.3 \pm 2.0$ & $ 47.2 \pm 8.4$ & $ 172 \pm 12$     & $5517\pm 59$ & $ 2749 \pm 25$\\ 
0415+379  & 41\tablenotemark{a}  & $ 70.0 \pm 1.0 $ & $ 3.7 \pm 1.1\tablenotemark{b} $& $ 884 \pm 24 $ & 2.868$\pm$0.077 &  $ 213 \pm 63$ & $ 126 \pm 17$ & $ 177 \pm 47$ & $ 119 \pm 70$     & $1477\pm 34$ & $ 724 \pm 20$\\ 
0415+379  & 44\tablenotemark{a}  & $ 67.22 \pm 0.78 $ & $ 1.53 \pm 0.87 $& $ 1618 \pm 29 $ & 5.250$\pm$0.093 &  $ 463 \pm 95$ & $ 73.2 \pm 8.9$ & $ 48 \pm 72$ & $ 460 \pm 93$     & $1898\pm 27$ & $ 869 \pm 18$\\ 
0415+379  & 46\tablenotemark{a}  & $ 67.70 \pm 0.84 $ & $ 0.69 \pm 0.93 $& $ 1942 \pm 45 $ & 6.30$\pm$0.15 &  $ 219 \pm 73$ & $ 23 \pm 27$ & $ -153 \pm 69$ & $ 156 \pm 106$     & $3110\pm 45$ & $ 1265 \pm 23$\\ 
0415+379  & 47\tablenotemark{a}  & $ 63.22 \pm 0.81 $ & $ 1.29 \pm 0.89 $& $ 1760 \pm 31 $ & 5.71$\pm$0.10 &  $ 320 \pm 57$ & $ 37 \pm 12$ & $ -141 \pm 53$ & $ 287 \pm 66$     & $3250\pm 43$ & $ 1482 \pm 30$\\ 
0415+379  & 52  & $ 66.2 \pm 2.4 $ & $ 0.8 \pm 2.6 $& $ 1346 \pm 78 $ & 4.37$\pm$0.25 &  $ 137 \pm 426$ & $ 61 \pm 102$ & $ -12 \pm 324$ & $ 137 \pm 450$     & $1067\pm 47$ & $ 485 \pm 28$\\ 
0415+379  & 53\tablenotemark{a}  & $ 63.03 \pm 0.28 $ & $ 1.25 \pm 0.33\tablenotemark{b} $& $ 1869 \pm 13 $ & 6.064$\pm$0.043 &  $ 192 \pm 30$ & $ 295.2 \pm 6.3$ & $ -151 \pm 21$ & $ -118 \pm 30$     & $3555\pm 33$ & $ 1561 \pm 17$\\ 
0415+379  & 54\tablenotemark{a}  & $ 66.20 \pm 0.54 $ & $ 1.08 \pm 0.57 $& $ 1862 \pm 25 $ & 6.043$\pm$0.083 &  $ 271 \pm 73$ & $ 56 \pm 15$ & $ -50 \pm 55$ & $ 266 \pm 80$     & $3146\pm 32$ & $ 1458 \pm 17$\\ 
0415+379  & 56  & $ 321 \pm 34 $ & $ 101 \pm 34 $& $ 13.7 \pm 7.1 $ & 0.044$\pm$0.023 &  $ 10 \pm 12$ & $ 98 \pm 72$ & $ 7 \pm 11$ & $ -7 \pm 14$     & $516\pm 11$ & $ 264 \pm 14$\\ 
0415+379  & 57\tablenotemark{a}  & $ 65.92 \pm 0.94 $ & $ 1.3 \pm 1.1 $& $ 1564 \pm 38 $ & 5.08$\pm$0.12 &  $ 898 \pm 127$ & $ 61.7 \pm 6.0$ & $ -67 \pm 85$ & $ 895 \pm 130$     & $1502\pm 36$ & $ 618 \pm 19$\\ 
0415+379  & 58\tablenotemark{a}  & $ 66.47 \pm 0.81 $ & $ 1.65 \pm 0.86 $& $ 1642 \pm 32 $ & 5.33$\pm$0.11 &  $ 797 \pm 98$ & $ 64.1 \pm 5.3$ & $ -33 \pm 75$ & $ 796 \pm 99$     & $2187\pm 40$ & $ 1045 \pm 23$\\ 
0415+379  & 60\tablenotemark{a}  & $ 66.15 \pm 0.80 $ & $ 2.03 \pm 0.86 $& $ 1661 \pm 40 $ & 5.39$\pm$0.13 &  $ 679 \pm 149$ & $ 76.5 \pm 6.3$ & $ 122 \pm 86$ & $ 668 \pm 140$     & $1792\pm 44$ & $ 933 \pm 17$\\ 
0420-014  & 1\tablenotemark{a}  & $ 184.7 \pm 4.5 $ & $ 11.2 \pm 4.5 $& $ 111.2 \pm 8.3 $ & 5.46$\pm$0.41 &  $ 20.7 \pm 4.3$ & $ 330 \pm 12$ & $ 11.7 \pm 4.8$ & $ -17.1 \pm 4.3$     & $536\pm 52$ & $ -4119 \pm 50$\\ 
0420-014  & 2  & $ 126.1 \pm 8.1 $ & $ 69.5 \pm 8.1\tablenotemark{b} $& $ 74 \pm 10 $ & 3.64$\pm$0.49 &  $ 31 \pm 12$ & $ 339 \pm 23$ & $ -17 \pm 12$ & $ -26 \pm 11$     & $-407\pm 34$ & $ -1403 \pm 39$\\ 
0420-014  & 3  & $ 188.2 \pm 3.2 $ & $ 15.1 \pm 3.5\tablenotemark{b} $& $ 100.1 \pm 7.0 $ & 4.91$\pm$0.34 &  $ 14.4 \pm 4.9$ & $ 320 \pm 20$ & $ 10.7 \pm 4.3$ & $ -9.7 \pm 5.3$     & $-218\pm 24$ & $ -724 \pm 31$\\ 
0420-014  & 4  & $ 315 \pm 11 $ & $ 28 \pm 12 $& $ 46.4 \pm 8.6 $ & 2.28$\pm$0.42 &  $ 36 \pm 13$ & $ 3 \pm 20$ & $ 27 \pm 13$ & $ 24 \pm 13$     & $-202\pm 16$ & $ 24 \pm 17$\\ 
0422+004  & 2  & $ 25 \pm 11 $ & $ 15 \pm 11 $& $ 39 \pm 11 $ & 0.65$\pm$0.18 &  $ 7.4 \pm 7.0$ & $ 50 \pm 51$ & $ 3.2 \pm 5.4$ & $ 6.7 \pm 7.8$     & $83\pm 20$ & $ 672 \pm 53$\\ 
0430+052  & 1\tablenotemark{a}  & $ 258.1 \pm 1.4 $ & $ 6.2 \pm 1.4\tablenotemark{b} $& $ 2188 \pm 94 $ & 4.80$\pm$0.21 &  $ 1701 \pm 562$ & $ 259 \pm 13$ & $ 14 \pm 321$ & $ 1701 \pm 549$     & $-9339\pm 48$ & $ -3034 \pm 26$\\ 
0430+052  & 2\tablenotemark{a}  & $ 258.36 \pm 0.73 $ & $ 5.38 \pm 0.80\tablenotemark{b} $& $ 1727 \pm 18 $ & 3.791$\pm$0.039 &  $ 154 \pm 37$ & $ 8 \pm 12$ & $ 145 \pm 37$ & $ -52 \pm 30$     & $-4660\pm 57$ & $ -1801 \pm 72$\\ 
0430+052  & 3\tablenotemark{a}  & $ 247.27 \pm 0.84 $ & $ 3.32 \pm 0.84\tablenotemark{b} $& $ 2336 \pm 21 $ & 5.127$\pm$0.047 &  $ 883 \pm 179$ & $ 217 \pm 11$ & $ -447 \pm 200$ & $ 762 \pm 126$     & $-6761.7\pm 8.7$ & $ -3264 \pm 18$\\ 
0430+052  & 4  & $ 251.3 \pm 1.0 $ & $ 7.7 \pm 1.1\tablenotemark{b} $& $ 1983 \pm 72 $ & 4.35$\pm$0.16 &  $ 1315 \pm 490$ & $ 264 \pm 12$ & $ 280 \pm 219$ & $ 1284 \pm 450$     & $-4595\pm 36$ & $ -2288 \pm 13$\\ 
0430+052  & 5\tablenotemark{a}  & $ 241.8 \pm 1.5 $ & $ 5.4 \pm 1.6\tablenotemark{b} $& $ 1792 \pm 45 $ & 3.933$\pm$0.100 &  $ 638 \pm 156$ & $ 277 \pm 16$ & $ 364 \pm 173$ & $ 525 \pm 158$     & $-3051\pm 23$ & $ -2092 \pm 26$\\ 
0430+052  & 6  & $ 241.8 \pm 2.2 $ & $ 4.7 \pm 2.2 $& $ 1853 \pm 68 $ & 4.07$\pm$0.15 &  $ 152 \pm 241$ & $ 227 \pm 82$ & $ -40 \pm 249$ & $ 147 \pm 240$     & $-2477\pm 35$ & $ -1615 \pm 38$\\ 
0430+052  & 7  & $ 238.2 \pm 1.0 $ & $ 1.8 \pm 1.1 $& $ 2098 \pm 38 $ & 4.604$\pm$0.084 &  $ 319 \pm 223$ & $ 290 \pm 47$ & $ 251 \pm 218$ & $ 196 \pm 221$     & $-1961\pm 19$ & $ -1155 \pm 18$\\ 
0430+052  & 8  & $ 245.3 \pm 1.1 $ & $ 5.0 \pm 1.3\tablenotemark{b} $& $ 1499 \pm 48 $ & 3.29$\pm$0.11 &  $ 292 \pm 229$ & $ 29 \pm 50$ & $ 171 \pm 189$ & $ -236 \pm 304$     & $-970\pm 25$ & $ -550 \pm 11$\\ 
0430+052  & 11\tablenotemark{a}  & $ 248.66 \pm 0.70 $ & $ 3.22 \pm 0.74\tablenotemark{b} $& $ 2298 \pm 24 $ & 5.043$\pm$0.053 &  $ 200 \pm 25$ & $ 275.7 \pm 8.7$ & $ 91 \pm 30$ & $ 178 \pm 26$     & $-9710\pm 70$ & $ -4790 \pm 86$\\ 
0430+052  & 12\tablenotemark{a}  & $ 243.7 \pm 1.4 $ & $ 0.6 \pm 1.5 $& $ 2236 \pm 61 $ & 4.91$\pm$0.13 &  $ 383 \pm 101$ & $ 239 \pm 14$ & $ -28 \pm 92$ & $ 382 \pm 103$     & $-5118\pm 158$ & $ -2566 \pm 127$\\ 
0430+052  & 13\tablenotemark{a}  & $ 248.27 \pm 0.29 $ & $ 1.91 \pm 0.30\tablenotemark{b} $& $ 2436 \pm 17 $ & 5.347$\pm$0.037 &  $ 215 \pm 11$ & $ 41.4 \pm 3.1$ & $ 97.3 \pm 9.2$ & $ -192 \pm 13$     & $-12362\pm 54$ & $ -5824 \pm 35$\\ 
0430+052  & 14  & $ 243.4 \pm 1.3 $ & $ 1.7 \pm 1.4 $& $ 2553 \pm 86 $ & 5.60$\pm$0.19 &  $ 387 \pm 131$ & $ 221 \pm 23$ & $ -146 \pm 116$ & $ 359 \pm 164$     & $-4780\pm 138$ & $ -2083 \pm 70$\\ 
0430+052  & 15  & $ 245.9 \pm 1.1 $ & $ 0.2 \pm 1.3 $& $ 2570 \pm 47 $ & 5.64$\pm$0.10 &  $ 344 \pm 130$ & $ 195 \pm 21$ & $ -266 \pm 129$ & $ 218 \pm 112$     & $-4076\pm 66$ & $ -1695 \pm 80$\\ 
0430+052  & 17\tablenotemark{a}  & $ 244.21 \pm 0.64 $ & $ 0.24 \pm 0.70 $& $ 2440 \pm 21 $ & 5.355$\pm$0.047 &  $ 160 \pm 26$ & $ 29.1 \pm 8.1$ & $ 92 \pm 27$ & $ -131 \pm 21$     & $-8681\pm 55$ & $ -4450 \pm 80$\\ 
0430+052  & 22\tablenotemark{a}  & $ 253.38 \pm 0.61 $ & $ 4.89 \pm 0.71\tablenotemark{b} $& $ 1800 \pm 23 $ & 3.950$\pm$0.050 &  $ 143 \pm 30$ & $ 317 \pm 12$ & $ 129 \pm 27$ & $ 63 \pm 32$     & $-5434\pm 61$ & $ -2232 \pm 50$\\ 
0430+052  & 24  & $ 259.32 \pm 0.80 $ & $ 5.51 \pm 0.87\tablenotemark{b} $& $ 1976 \pm 54 $ & 4.34$\pm$0.12 &  $ 190 \pm 76$ & $ 29 \pm 31$ & $ 146 \pm 59$ & $ -122 \pm 115$     & $-4692\pm 70$ & $ -1357 \pm 33$\\ 
0430+052  & 25\tablenotemark{a}  & $ 249.26 \pm 0.84 $ & $ 6.8 \pm 1.1\tablenotemark{b} $& $ 1857 \pm 39 $ & 4.076$\pm$0.085 &  $ 413 \pm 125$ & $ 322 \pm 20$ & $ 393 \pm 109$ & $ 125 \pm 154$     & $-1833\pm 45$ & $ -1002 \pm 28$\\ 
0430+052  & 31  & $ 243.7 \pm 1.1 $ & $ 0.6 \pm 1.1 $& $ 2879 \pm 51 $ & 6.32$\pm$0.11 &  $ 267 \pm 136$ & $ 104 \pm 36$ & $ -172 \pm 147$ & $ -204 \pm 138$     & $-7829\pm 67$ & $ -3685 \pm 74$\\ 
0430+052  & 32\tablenotemark{a}  & $ 244.41 \pm 0.85 $ & $ 1.91 \pm 0.94 $& $ 2584 \pm 39 $ & 5.671$\pm$0.085 &  $ 280 \pm 65$ & $ 62 \pm 13$ & $ 11 \pm 64$ & $ -280 \pm 65$     & $-6670\pm 79$ & $ -2941 \pm 75$\\ 
0430+052  & 36\tablenotemark{a}  & $ 248.77 \pm 0.53 $ & $ 2.29 \pm 0.59\tablenotemark{b} $& $ 2432 \pm 24 $ & 5.338$\pm$0.053 &  $ 445 \pm 53$ & $ 268.3 \pm 6.4$ & $ 149 \pm 49$ & $ 420 \pm 53$     & $-3975\pm 33$ & $ -1821 \pm 31$\\ 
0430+052  & 38\tablenotemark{a}  & $ 245.89 \pm 0.66 $ & $ 2.20 \pm 0.74 $& $ 2539 \pm 35 $ & 5.572$\pm$0.077 &  $ 409 \pm 64$ & $ 182 \pm 12$ & $ -368 \pm 68$ & $ 178 \pm 83$     & $-3587\pm 44$ & $ -1289 \pm 32$\\ 
0430+052  & 39  & $ 47.4 \pm 9.9\tablenotemark{c} $ & $ 165.3 \pm 10.0 $& $ 22.0 \pm 3.8 $ & 0.0482$\pm$0.0083 &  $ 6.8 \pm 3.4$ & $ 226 \pm 33$ & $ 0.2 \pm 3.3$ & $ -6.8 \pm 3.4$     & $-249\pm 11$ & $ -128.3 \pm 8.1$\\ 
0430+052  & 41\tablenotemark{a}  & $ 248.02 \pm 0.39 $ & $ 0.41 \pm 0.43 $& $ 2591 \pm 18 $ & 5.687$\pm$0.039 &  $ 440 \pm 37$ & $ 237.5 \pm 4.6$ & $ -81 \pm 35$ & $ 432 \pm 37$     & $-4375\pm 28$ & $ -1677 \pm 26$\\ 
0430+052  & 44\tablenotemark{a}  & $ 251.49 \pm 0.46 $ & $ 4.26 \pm 0.54\tablenotemark{b} $& $ 2125 \pm 31 $ & 4.665$\pm$0.068 &  $ 325 \pm 97$ & $ 29 \pm 24$ & $ 217 \pm 81$ & $ -241 \pm 148$     & $-1864\pm 26$ & $ -807 \pm 12$\\ 
0430+052  & 45\tablenotemark{a}  & $ 246.69 \pm 0.42 $ & $ 0.54 \pm 0.47 $& $ 2156 \pm 25 $ & 4.733$\pm$0.055 &  $ 273 \pm 54$ & $ 80.5 \pm 6.1$ & $ -65 \pm 32$ & $ -265 \pm 51$     & $-4117\pm 35$ & $ -1782 \pm 17$\\ 
0430+052  & 47  & $ 245.86 \pm 0.35 $ & $ 1.00 \pm 0.37 $& $ 2187 \pm 13 $ & 4.801$\pm$0.029 &  $ 63 \pm 26$ & $ 261 \pm 26$ & $ 17 \pm 25$ & $ 61 \pm 25$     & $-8243\pm 39$ & $ -3549 \pm 38$\\ 
0430+052  & 50  & $ 249.28 \pm 0.70 $ & $ 1.73 \pm 0.73 $& $ 2855 \pm 39 $ & 6.267$\pm$0.086 &  $ 248 \pm 109$ & $ 270 \pm 26$ & $ 89 \pm 95$ & $ 231 \pm 106$     & $-7193\pm 42$ & $ -2979 \pm 36$\\ 
0430+052  & 54  & $ 244.19 \pm 0.86 $ & $ 0.53 \pm 0.91 $& $ 1791 \pm 28 $ & 3.931$\pm$0.061 &  $ 119 \pm 64$ & $ 307 \pm 36$ & $ 106 \pm 63$ & $ 55 \pm 65$     & $-4165\pm 48$ & $ -2141 \pm 46$\\ 
0430+052  & 58  & $ 246.7 \pm 2.7 $ & $ 3.5 \pm 2.9 $& $ 1425 \pm 74 $ & 3.13$\pm$0.16 &  $ 606 \pm 362$ & $ 11 \pm 43$ & $ 500 \pm 366$ & $ -343 \pm 404$     & $-1423\pm 48$ & $ -780 \pm 43$\\ 
0430+052  & 62\tablenotemark{a}  & $ 249.3 \pm 1.6 $ & $ 2.9 \pm 1.7 $& $ 2345 \pm 110 $ & 5.15$\pm$0.24 &  $ 1396 \pm 332$ & $ 53 \pm 12$ & $ 382 \pm 223$ & $ -1343 \pm 372$     & $-10371\pm 110$ & $ -4596 \pm 55$\\ 
0430+052  & 67  & $ 242.8 \pm 2.1 $ & $ 4.2 \pm 2.2 $& $ 2117 \pm 76 $ & 4.65$\pm$0.17 &  $ 811 \pm 353$ & $ 153 \pm 28$ & $ -811 \pm 353$ & $ 7 \pm 350$     & $-2374\pm 59$ & $ -876 \pm 58$\\ 
0430+289  & 1  & $ 55.8 \pm 9.0 $ & $ 0.9 \pm 9.5 $& $ 120 \pm 17 $ & \n &  $ 44 \pm 17$ & $ 206 \pm 22$ & $ 22 \pm 17$ & $ -38 \pm 15$     & $657\pm 43$ & $ 490 \pm 57$\\ 
0440-003  & 1  & $ 174 \pm 11 $ & $ 59 \pm 11\tablenotemark{b} $& $ 13.3 \pm 2.8 $ & 0.61$\pm$0.13 &  $ 3.6 \pm 1.4$ & $ 87 \pm 26$ & $ -3.6 \pm 1.4$ & $ 0.1 \pm 1.7$     & $-1049\pm 28$ & $ -711 \pm 31$\\ 
0440-003  & 2  & $ 155 \pm 37 $ & $ 66 \pm 37 $& $ 5.8 \pm 2.9 $ & 0.27$\pm$0.13 &  $ 0.6 \pm 2.0$ & $ 358 \pm 97$ & $ -0.2 \pm 2.0$ & $ -0.5 \pm 1.8$     & $-407\pm 48$ & $ -460 \pm 26$\\ 
0446+112  & 2\tablenotemark{a}  & $ 88.6 \pm 2.2 $ & $ 14.7 \pm 2.4\tablenotemark{b} $& $ 77.7 \pm 5.4 $ & 6.72$\pm$0.47 &  $ 10.9 \pm 2.7$ & $ 82.9 \pm 8.8$ & $ -1.1 \pm 1.5$ & $ 10.8 \pm 2.7$     & $622\pm 26$ & $ -175 \pm 14$\\ 
0454+844  & 2  & $ 194.1 \pm 7.4 $ & $ 27.4 \pm 7.5\tablenotemark{b} $& $ 47 \pm 11 $ & \n &  $ 3.6 \pm 5.9$ & $ 15 \pm 68$ & $ 0 \pm 2.6$ & $ -3.6 \pm 4.9$     & $393\pm 37$ & $ -1820 \pm 81$\\ 
0454+844  & 5  & $ 226.5 \pm 8.5 $ & $ 51.1 \pm 8.8\tablenotemark{b} $& $ 13.0 \pm 1.9 $ & \n &  $ 2.56 \pm 0.92$ & $ 257 \pm 21$ & $ 1.31 \pm 0.99$ & $ 2.20 \pm 0.91$     & $45\pm 15$ & $ -249 \pm 13$\\ 
0454-234  & 2\tablenotemark{a}  & $ 173.6 \pm 4.8 $ & $ 42.0 \pm 5.4\tablenotemark{b} $& $ 282 \pm 34 $ & 14.8$\pm$1.8 &  $ 225 \pm 63$ & $ 183 \pm 12$ & $ 35 \pm 48$ & $ 223 \pm 62$     & $609\pm 41$ & $ -382 \pm 62$\\ 
0458-020  & 2  & $ 313 \pm 16 $ & $ 8 \pm 16 $& $ 28.0 \pm 7.3 $ & 2.50$\pm$0.65 &  $ 3.1 \pm 2.8$ & $ 212 \pm 57$ & $ -3.0 \pm 2.9$ & $ -0.6 \pm 2.9$     & $-4164\pm 67$ & $ 2929 \pm 42$\\ 
0506+056  & 1  & $ 230 \pm 21 $ & $ 58 \pm 21 $& $ 50 \pm 15 $ & 1.05$\pm$0.31 &  $ 40 \pm 23$ & $ 11 \pm 25$ & $ 25 \pm 19$ & $ -31 \pm 19$     & $485\pm 43$ & $ -3672 \pm 94$\\ 
0506+056  & 3  & $ 49 \pm 37 $ & $ 167 \pm 37 $& $ 23 \pm 13 $ & 0.48$\pm$0.26 &  $ 32 \pm 12$ & $ 233 \pm 26$ & $ -2 \pm 19$ & $ -32 \pm 16$     & $-643\pm 51$ & $ -942 \pm 67$\\ 
0518+211  & 3\tablenotemark{a}  & $ 312.2 \pm 5.2 $ & $ 27.4 \pm 5.2\tablenotemark{b} $& $ 210 \pm 19 $ & \n &  $ 57 \pm 19$ & $ 235 \pm 20$ & $ -56 \pm 19$ & $ 12 \pm 20$     & $-5350\pm 48$ & $ 1530 \pm 48$\\ 
0518+211  & 7  & $ 212.8 \pm 9.8 $ & $ 59.7 \pm 9.8\tablenotemark{b} $& $ 59.8 \pm 9.4 $ & \n &  $ 22.1 \pm 9.8$ & $ 72 \pm 27$ & $ -13.9 \pm 9.8$ & $ -17.2 \pm 9.3$     & $-2775\pm 35$ & $ 93 \pm 31$\\ 
0518+211  & 8  & $ 146 \pm 23\tablenotemark{c?} $ & $ 119 \pm 23\tablenotemark{b?} $& $ 34 \pm 10 $ & \n &  $ 9 \pm 11$ & $ 177 \pm 61$ & $ 5 \pm 13$ & $ 8 \pm 10$     & $-1431\pm 52$ & $ -121 \pm 25$\\ 
0518+211  & 9  & $ 89.8 \pm 5.3\tablenotemark{c} $ & $ 162.2 \pm 5.3\tablenotemark{b} $& $ 25.7 \pm 7.8 $ & \n &  $ 6.6 \pm 9.7$ & $ 230 \pm 47$ & $ 4.2 \pm 1.9$ & $ -5.1 \pm 7.1$     & $-762\pm 26$ & $ -241.5 \pm 6.1$\\ 
0518+211  & 10\tablenotemark{a}  & $ 87.2 \pm 6.3\tablenotemark{c} $ & $ 153.2 \pm 6.4\tablenotemark{b} $& $ 19.2 \pm 2.6 $ & \n &  $ 13.4 \pm 2.4$ & $ 244.1 \pm 9.3$ & $ 5.2 \pm 2.4$ & $ -12.3 \pm 2.6$     & $-232.6\pm 8.9$ & $ -136.1 \pm 7.0$\\ 
0528+134  & 1\tablenotemark{a}  & $ 31.6 \pm 6.2 $ & $ 5.4 \pm 6.3 $& $ 89 \pm 11 $ & 7.54$\pm$0.95 &  $ 25.0 \pm 5.3$ & $ 28 \pm 10$ & $ -1.4 \pm 4.9$ & $ 25.0 \pm 5.2$     & $1795\pm 68$ & $ 3680 \pm 101$\\ 
0528+134  & 2\tablenotemark{a}  & $ 24.38 \pm 0.77 $ & $ 6.76 \pm 0.87\tablenotemark{b} $& $ 219.8 \pm 3.5 $ & 18.59$\pm$0.29 &  $ 3.5 \pm 1.0$ & $ 73 \pm 20$ & $ 2.7 \pm 1.0$ & $ 2.3 \pm 1.2$     & $1473\pm 30$ & $ 2547 \pm 38$\\ 
0528+134  & 3  & $ 26.4 \pm 1.7 $ & $ 11.9 \pm 2.0\tablenotemark{b} $& $ 132.4 \pm 6.4 $ & 11.20$\pm$0.54 &  $ 3.5 \pm 1.8$ & $ 321 \pm 32$ & $ -3.2 \pm 1.3$ & $ 1.4 \pm 2.1$     & $1086\pm 23$ & $ 1283 \pm 61$\\ 
0528+134  & 6\tablenotemark{a}  & $ 48.0 \pm 2.0 $ & $ 1.4 \pm 2.1 $& $ 95.1 \pm 3.0 $ & 8.04$\pm$0.25 &  $ 3.51 \pm 0.93$ & $ 82 \pm 26$ & $ 2.0 \pm 1.4$ & $ 2.9 \pm 1.3$     & $597\pm 11$ & $ 593 \pm 26$\\ 
0528+134  & 7  & $ 66.2 \pm 7.1 $ & $ 0.8 \pm 7.7 $& $ 110.4 \pm 9.2 $ & 9.33$\pm$0.78 &  $ 33 \pm 15$ & $ 21 \pm 22$ & $ -23 \pm 14$ & $ 23 \pm 10$     & $446\pm 21$ & $ 141 \pm 40$\\ 
0528+134  & 10  & $ 350.7 \pm 2.9 $ & $ 67.5 \pm 3.1\tablenotemark{b} $& $ 73.8 \pm 9.4 $ & 6.24$\pm$0.80 &  $ 11 \pm 10$ & $ 70 \pm 54$ & $ 10.4 \pm 5.8$ & $ 2 \pm 15$     & $740\pm 13$ & $ 484 \pm 36$\\ 
0529+075  & 1  & $ 323.9 \pm 4.7 $ & $ 0.6 \pm 5.0 $& $ 363 \pm 34 $ & 22.4$\pm$2.1 &  $ 40 \pm 23$ & $ 308 \pm 40$ & $ -11 \pm 23$ & $ 38 \pm 27$     & $-1473\pm 113$ & $ 2169 \pm 202$\\ 
0529+483  & 4\tablenotemark{a}  & $ 30.1 \pm 2.0 $ & $ 2.5 \pm 2.3 $& $ 219.7 \pm 7.9 $ & 12.84$\pm$0.46 &  $ 27.0 \pm 7.0$ & $ 250 \pm 16$ & $ -17.2 \pm 7.0$ & $ -20.8 \pm 7.3$     & $915\pm 47$ & $ 1270 \pm 51$\\ 
0552+398  & 1  & $ 11 \pm 19 $ & $ 80 \pm 19\tablenotemark{b} $& $ 2.50 \pm 0.71 $ & 0.227$\pm$0.064 &  $ 0.70 \pm 0.27$ & $ 118 \pm 23$ & $ 0.67 \pm 0.31$ & $ -0.21 \pm 0.33$     & $-535.4\pm 4.4$ & $ 201.5 \pm 3.8$\\ 
0552+398  & 2\tablenotemark{a}  & $ 330.9 \pm 4.6 $ & $ 82.4 \pm 4.8\tablenotemark{b} $& $ 13.83 \pm 0.93 $ & 1.256$\pm$0.085 &  $ 2.68 \pm 0.39$ & $ 102.0 \pm 6.3$ & $ 2.02 \pm 0.43$ & $ -1.76 \pm 0.34$     & $105.3\pm 6.3$ & $ 126.9 \pm 4.5$\\ 
0605-085  & 2  & $ 118.3 \pm 1.8 $ & $ 4.5 \pm 1.8 $& $ 233 \pm 11 $ & 10.99$\pm$0.54 &  $ 4.1 \pm 6.6$ & $ 327 \pm 56$ & $ -2.0 \pm 3.2$ & $ -3.6 \pm 5.0$     & $4660\pm 74$ & $ -2066 \pm 27$\\ 
0605-085  & 3  & $ 125.1 \pm 1.4 $ & $ 1.4 \pm 1.5 $& $ 409 \pm 13 $ & 19.30$\pm$0.60 &  $ 9.1 \pm 3.8$ & $ 184 \pm 35$ & $ 7.8 \pm 4.5$ & $ 4.8 \pm 5.8$     & $2427\pm 83$ & $ -1530 \pm 33$\\ 
0605-085  & 4  & $ 124.4 \pm 1.2 $ & $ 0.4 \pm 1.4 $& $ 327.6 \pm 9.4 $ & 15.45$\pm$0.45 &  $ 5.4 \pm 8.5$ & $ 305 \pm 58$ & $ 0 \pm 4.5$ & $ -5.4 \pm 6.1$     & $1902\pm 64$ & $ -1283 \pm 20$\\ 
0605-085  & 5  & $ 110 \pm 27 $ & $ 16 \pm 27 $& $ 25 \pm 11 $ & 1.19$\pm$0.54 &  $ 14 \pm 12$ & $ 134 \pm 56$ & $ 6 \pm 12$ & $ 13 \pm 14$     & $536\pm 40$ & $ -387 \pm 30$\\ 
0605-085  & 6  & $ 16 \pm 19 $ & $ 112 \pm 19 $& $ 11.3 \pm 4.2 $ & 0.53$\pm$0.20 &  $ 9.3 \pm 3.9$ & $ 342 \pm 22$ & $ -5.3 \pm 3.5$ & $ 7.7 \pm 4.4$     & $228.4\pm 9.4$ & $ -195 \pm 14$\\ 
0607-157  & 1  & $ 334 \pm 29 $ & $ 78 \pm 29 $& $ 39 \pm 17 $ & 0.78$\pm$0.35 &  $ 10.4 \pm 7.0$ & $ 126 \pm 46$ & $ 4.8 \pm 8.2$ & $ -9.3 \pm 7.9$     & $14883\pm 95$ & $ 11781 \pm 107$\\ 
0607-157  & 2  & $ 53 \pm 64 $ & $ 25 \pm 64 $& $ 41 \pm 45 $ & 0.83$\pm$0.90 &  $ 62 \pm 44$ & $ 199 \pm 43$ & $ 34 \pm 56$ & $ -51 \pm 63$     & $2639\pm 120$ & $ 742 \pm 160$\\ 
0607-157  & 3  & $ 185 \pm 20 $ & $ 123 \pm 20 $& $ 27.5 \pm 9.4 $ & 0.55$\pm$0.19 &  $ 2.6 \pm 5.3$ & $ 190 \pm 90$ & $ 0.2 \pm 5.3$ & $ 2.6 \pm 5.5$     & $499\pm 33$ & $ 274 \pm 36$\\ 
0642+449  & 1\tablenotemark{a}  & $ 63.4 \pm 5.5 $ & $ 25.3 \pm 5.6\tablenotemark{b} $& $ 12.6 \pm 1.1 $ & 1.36$\pm$0.12 &  $ 1.66 \pm 0.48$ & $ 128 \pm 19$ & $ 1.50 \pm 0.53$ & $ 0.72 \pm 0.50$     & $425.1\pm 8.5$ & $ 17 \pm 11$\\ 
0650+507  & 3  & $ 44.2 \pm 7.6 $ & $ 33.6 \pm 7.7\tablenotemark{b} $& $ 42.3 \pm 5.4 $ & 2.61$\pm$0.34 &  $ 12.1 \pm 5.8$ & $ 314 \pm 31$ & $ -12.1 \pm 5.8$ & $ -0.1 \pm 6.1$     & $725\pm 28$ & $ 117 \pm 17$\\ 
0707+476  & 3  & $ 257 \pm 12 $ & $ 107 \pm 12\tablenotemark{b} $& $ 36 \pm 10 $ & 2.26$\pm$0.63 &  $ 10.2 \pm 4.4$ & $ 45 \pm 28$ & $ 5.5 \pm 3.9$ & $ -8.6 \pm 5.3$     & $154\pm 90$ & $ 3417 \pm 58$\\ 
0716+332  & 1  & $ 155 \pm 63 $ & $ 75 \pm 63 $& $ 14 \pm 24 $ & 0.6$\pm$1.0 &  $ 26 \pm 15$ & $ 186 \pm 42$ & $ 14 \pm 27$ & $ 23 \pm 23$     & $860\pm 72$ & $ 202 \pm 26$\\ 
0716+332  & 2  & $ 181 \pm 21 $ & $ 101 \pm 21\tablenotemark{b} $& $ 22.1 \pm 6.4 $ & 0.96$\pm$0.28 &  $ 8.9 \pm 7.3$ & $ 190 \pm 56$ & $ 1.3 \pm 8.9$ & $ 8.8 \pm 7.2$     & $288\pm 25$ & $ 54 \pm 19$\\ 
0716+714  & 2\tablenotemark{a}  & $ 11.6 \pm 2.0 $ & $ 10.1 \pm 2.2\tablenotemark{b} $& $ 638 \pm 44 $ & \n &  $ 253 \pm 62$ & $ 242 \pm 20$ & $ -194 \pm 50$ & $ -163 \pm 97$     & $484\pm 19$ & $ 1112 \pm 42$\\ 
0716+714  & 3  & $ 16.4 \pm 2.7 $ & $ 5.0 \pm 3.0 $& $ 452 \pm 56 $ & \n &  $ 164 \pm 99$ & $ 80 \pm 42$ & $ 147 \pm 63$ & $ 72 \pm 170$     & $256\pm 12$ & $ 756 \pm 54$\\ 
0716+714  & 5\tablenotemark{a}  & $ 16.1 \pm 1.1 $ & $ 1.4 \pm 1.4 $& $ 594 \pm 19 $ & \n &  $ 177 \pm 34$ & $ 8.8 \pm 6.4$ & $ -23 \pm 20$ & $ 176 \pm 33$     & $324\pm 28$ & $ 907 \pm 54$\\ 
0716+714  & 14  & $ 15.6 \pm 1.5 $ & $ 2.9 \pm 1.6 $& $ 1405 \pm 100 $ & \n &  $ 951 \pm 516$ & $ 45 \pm 37$ & $ 467 \pm 266$ & $ 829 \pm 728$     & $203\pm 13$ & $ 1034 \pm 58$\\ 
0716+714  & 16  & $ 14.66 \pm 0.84 $ & $ 1.09 \pm 0.96 $& $ 2249 \pm 61 $ & \n &  $ 630 \pm 425$ & $ 13 \pm 33$ & $ -14 \pm 209$ & $ 629 \pm 377$     & $383\pm 19$ & $ 1586 \pm 40$\\ 
0716+714  & 18\tablenotemark{a}  & $ 16.05 \pm 0.70 $ & $ 2.90 \pm 0.82\tablenotemark{b} $& $ 1539 \pm 31 $ & \n &  $ 778 \pm 101$ & $ 29.6 \pm 5.8$ & $ 182 \pm 67$ & $ 756 \pm 108$     & $284\pm 21$ & $ 1512 \pm 39$\\ 
0716+714  & 19  & $ 7.8 \pm 2.4 $ & $ 1.8 \pm 2.6 $& $ 827 \pm 64 $ & \n &  $ 382 \pm 525$ & $ 173 \pm 47$ & $ 99 \pm 162$ & $ -369 \pm 304$     & $126\pm 28$ & $ 815 \pm 55$\\ 
0716+714  & 21  & $ 20.1 \pm 4.5 $ & $ 7.6 \pm 5.0 $& $ 743 \pm 92 $ & \n &  $ 664 \pm 1006$ & $ 33 \pm 57$ & $ 151 \pm 443$ & $ 647 \pm 712$     & $171\pm 17$ & $ 330 \pm 34$\\ 
0722+145  & 1  & $ 295 \pm 61 $ & $ 2 \pm 61 $& $ 16 \pm 25 $ & 0.9$\pm$1.3 &  $ 48 \pm 22$ & $ 88 \pm 21$ & $ 21 \pm 29$ & $ -42 \pm 44$     & $-4744\pm 81$ & $ 2008 \pm 41$\\ 
0722+145  & 5  & $ 254 \pm 59 $ & $ 50 \pm 59 $& $ 3.4 \pm 3.1 $ & 0.18$\pm$0.17 &  $ 7.8 \pm 3.7$ & $ 18 \pm 30$ & $ 6.4 \pm 6.2$ & $ -4.4 \pm 6.6$     & $-193\pm 13$ & $ 96 \pm 15$\\ 
0727-115  & 3  & $ 299 \pm 10 $ & $ 38 \pm 11\tablenotemark{b} $& $ 20.0 \pm 4.5 $ & 1.44$\pm$0.33 &  $ 3.9 \pm 5.6$ & $ 277 \pm 52$ & $ -1.4 \pm 2.6$ & $ 3.7 \pm 3.3$     & $-231\pm 32$ & $ -52 \pm 17$\\ 
0727-115  & 6  & $ 206.3 \pm 5.5 $ & $ 76.4 \pm 5.7\tablenotemark{b} $& $ 84.7 \pm 7.0 $ & 6.12$\pm$0.51 &  $ 34 \pm 13$ & $ 207 \pm 27$ & $ 0 \pm 16$ & $ 34 \pm 13$     & $-229\pm 11$ & $ 52.0 \pm 8.5$\\ 
0730+504  & 2\tablenotemark{a}  & $ 208.6 \pm 1.6 $ & $ 3.7 \pm 1.6 $& $ 397 \pm 13 $ & 16.09$\pm$0.53 &  $ 39.0 \pm 8.4$ & $ 207 \pm 11$ & $ -0.8 \pm 7.2$ & $ 39.0 \pm 8.4$     & $-2689\pm 50$ & $ -4216 \pm 72$\\ 
0735+178  & 1\tablenotemark{a}  & $ 59 \pm 10 $ & $ 11 \pm 10 $& $ 29.5 \pm 5.5 $ & \n &  $ 18.8 \pm 3.8$ & $ 206 \pm 13$ & $ 10.0 \pm 5.4$ & $ -15.9 \pm 4.6$     & $421\pm 21$ & $ 208 \pm 17$\\ 
0735+178  & 2\tablenotemark{a}  & $ 118.2 \pm 3.0 $ & $ 49.5 \pm 3.1\tablenotemark{b} $& $ 96.4 \pm 5.5 $ & \n &  $ 18.9 \pm 4.1$ & $ 117 \pm 12$ & $ -0.3 \pm 3.8$ & $ 18.9 \pm 4.1$     & $962\pm 32$ & $ 439 \pm 27$\\ 
0735+178  & 5\tablenotemark{a}  & $ 60.8 \pm 4.7 $ & $ 3.4 \pm 4.8 $& $ 145 \pm 10 $ & \n &  $ 35.8 \pm 9.2$ & $ 51 \pm 16$ & $ -6 \pm 10$ & $ 35.3 \pm 8.8$     & $3316\pm 45$ & $ 1564 \pm 60$\\ 
0735+178  & 6\tablenotemark{a}  & $ 44.7 \pm 5.3 $ & $ 8.6 \pm 5.4 $& $ 181 \pm 17 $ & \n &  $ 109 \pm 21$ & $ 99 \pm 16$ & $ 89 \pm 29$ & $ 64 \pm 29$     & $812\pm 34$ & $ 1317 \pm 54$\\ 
0735+178  & 8  & $ 68.3 \pm 4.1 $ & $ 10.3 \pm 4.2 $& $ 165 \pm 19 $ & \n &  $ 84 \pm 43$ & $ 40 \pm 35$ & $ -40 \pm 36$ & $ 74 \pm 55$     & $756\pm 16$ & $ 136.3 \pm 7.7$\\ 
0736+017  & 1\tablenotemark{a}  & $ 311.4 \pm 2.1 $ & $ 32.0 \pm 2.1\tablenotemark{b} $& $ 306 \pm 12 $ & 3.71$\pm$0.14 &  $ 18.2 \pm 5.8$ & $ 73 \pm 14$ & $ 15.5 \pm 4.7$ & $ -9.5 \pm 5.1$     & $-12013\pm 104$ & $ 1696 \pm 65$\\ 
0736+017  & 5  & $ 284.6 \pm 1.4 $ & $ 2.3 \pm 1.6 $& $ 934 \pm 46 $ & 11.34$\pm$0.56 &  $ 21 \pm 34$ & $ 221 \pm 59$ & $ -19 \pm 14$ & $ 9 \pm 28$     & $-4316\pm 223$ & $ 1453 \pm 93$\\ 
0736+017  & 7\tablenotemark{a}  & $ 284.95 \pm 0.54 $ & $ 0.31 \pm 0.58 $& $ 949 \pm 11 $ & 11.53$\pm$0.13 &  $ 158 \pm 11$ & $ 103.7 \pm 3.2$ & $ 3.3 \pm 8.8$ & $ -158 \pm 11$     & $-5241\pm 33$ & $ 1420 \pm 27$\\ 
0736+017  & 8  & $ 283.4 \pm 1.9 $ & $ 4.2 \pm 2.1 $& $ 749 \pm 17 $ & 9.10$\pm$0.21 &  $ 68 \pm 33$ & $ 234 \pm 34$ & $ -52 \pm 41$ & $ 44 \pm 29$     & $-1690\pm 31$ & $ 591 \pm 48$\\ 
0736+017  & 11  & $ 285.9 \pm 1.0 $ & $ 2.9 \pm 1.3 $& $ 979 \pm 20 $ & 11.90$\pm$0.24 &  $ 79 \pm 32$ & $ 297 \pm 25$ & $ 15 \pm 30$ & $ 78 \pm 33$     & $-1993\pm 46$ & $ 661 \pm 40$\\ 
0738+313  & 2\tablenotemark{a}  & $ 126.5 \pm 2.2 $ & $ 29.1 \pm 2.2\tablenotemark{b} $& $ 233.7 \pm 8.8 $ & 8.49$\pm$0.32 &  $ 19.2 \pm 4.9$ & $ 289 \pm 15$ & $ 5.9 \pm 5.0$ & $ -18.3 \pm 4.9$     & $2157\pm 50$ & $ -4413 \pm 50$\\ 
0738+313  & 3\tablenotemark{a}  & $ 120.09 \pm 0.55 $ & $ 35.83 \pm 0.57\tablenotemark{b} $& $ 150.5 \pm 1.7 $ & 5.471$\pm$0.061 &  $ 3.21 \pm 0.62$ & $ 288.6 \pm 8.5$ & $ 0.64 \pm 0.49$ & $ -3.14 \pm 0.59$     & $1848\pm 20$ & $ -4042 \pm 14$\\ 
0738+313  & 4\tablenotemark{a}  & $ 134.0 \pm 2.0 $ & $ 39.4 \pm 2.1\tablenotemark{b} $& $ 114.4 \pm 4.1 $ & 4.16$\pm$0.15 &  $ 8.8 \pm 1.8$ & $ 14 \pm 14$ & $ -7.6 \pm 2.0$ & $ -4.4 \pm 2.0$     & $430\pm 30$ & $ -3783 \pm 23$\\ 
0738+313  & 6\tablenotemark{a}  & $ 151.8 \pm 1.0 $ & $ 23.7 \pm 1.0\tablenotemark{b} $& $ 77.0 \pm 1.7 $ & 2.800$\pm$0.061 &  $ 4.65 \pm 0.62$ & $ 359.1 \pm 5.0$ & $ -2.14 \pm 0.45$ & $ -4.13 \pm 0.58$     & $278\pm 12$ & $ -3749 \pm 19$\\ 
0738+313  & 8  & $ 183.89 \pm 0.48 $ & $ 0.31 \pm 0.51 $& $ 160.2 \pm 3.3 $ & 5.82$\pm$0.12 &  $ 2.3 \pm 1.3$ & $ 119 \pm 40$ & $ -2.12 \pm 0.80$ & $ 1.0 \pm 2.0$     & $-119.3\pm 6.6$ & $ -1451 \pm 17$\\ 
0738+313  & 11\tablenotemark{a}  & $ 221 \pm 21 $ & $ 39 \pm 21 $& $ 4.4 \pm 1.5 $ & 0.161$\pm$0.054 &  $ 7.5 \pm 1.1$ & $ 26.8 \pm 6.1$ & $ 1.8 \pm 2.4$ & $ -7.3 \pm 1.8$     & $-35.2\pm 5.3$ & $ -486 \pm 12$\\ 
0738+313  & 15\tablenotemark{a}  & $ 151.9 \pm 1.4 $ & $ 23.4 \pm 1.5\tablenotemark{b} $& $ 136.5 \pm 4.8 $ & 4.96$\pm$0.17 &  $ 29.6 \pm 5.5$ & $ 340.3 \pm 7.0$ & $ -4.3 \pm 3.7$ & $ -29.3 \pm 5.3$     & $264.3\pm 8.4$ & $ -3292 \pm 16$\\ 
0738+313  & 16\tablenotemark{a}  & $ 152.5 \pm 1.7 $ & $ 27.1 \pm 1.7\tablenotemark{b} $& $ 124.3 \pm 5.2 $ & 4.52$\pm$0.19 &  $ 35.5 \pm 6.2$ & $ 350.0 \pm 5.6$ & $ -10.7 \pm 4.0$ & $ -33.8 \pm 5.8$     & $10.9\pm 9.0$ & $ -3040 \pm 17$\\ 
0745+241  & 9\tablenotemark{a}  & $ 292 \pm 15 $ & $ 7 \pm 15 $& $ 16.4 \pm 4.7 $ & 0.41$\pm$0.12 &  $ 10.0 \pm 3.2$ & $ 121 \pm 18$ & $ -1.4 \pm 3.5$ & $ -9.9 \pm 3.3$     & $-3681\pm 44$ & $ 2098 \pm 34$\\ 
0745+241  & 11  & $ 94 \pm 19\tablenotemark{c} $ & $ 154 \pm 19 $& $ 14.4 \pm 4.8 $ & 0.36$\pm$0.12 &  $ 3.0 \pm 3.4$ & $ 319 \pm 67$ & $ -2.1 \pm 3.3$ & $ -2.1 \pm 3.6$     & $-2849\pm 45$ & $ 1689 \pm 42$\\ 
0745+241  & 12\tablenotemark{a}  & $ 301 \pm 15 $ & $ 5 \pm 15 $& $ 6.7 \pm 1.8 $ & 0.166$\pm$0.046 &  $ 4.0 \pm 1.2$ & $ 207 \pm 22$ & $ -4.0 \pm 1.3$ & $ -0.3 \pm 1.8$     & $-740\pm 11$ & $ 384.4 \pm 7.7$\\ 
0745+241  & 13  & $ 227 \pm 14 $ & $ 64 \pm 15\tablenotemark{b} $& $ 4.03 \pm 0.97 $ & 0.100$\pm$0.024 &  $ 0.67 \pm 0.40$ & $ 179 \pm 38$ & $ -0.49 \pm 0.39$ & $ 0.45 \pm 0.39$     & $-232.3\pm 8.4$ & $ 94.3 \pm 9.5$\\ 
0748+126  & 2\tablenotemark{a}  & $ 120.1 \pm 2.0 $ & $ 2.6 \pm 2.1 $& $ 314 \pm 13 $ & 15.04$\pm$0.62 &  $ 45.3 \pm 7.7$ & $ 308.4 \pm 9.2$ & $ -6.6 \pm 6.8$ & $ -44.8 \pm 8.0$     & $3676\pm 57$ & $ -1943 \pm 40$\\ 
0748+126  & 3  & $ 110.3 \pm 1.6 $ & $ 2.8 \pm 1.6 $& $ 210.7 \pm 7.5 $ & 10.11$\pm$0.36 &  $ 12.7 \pm 4.4$ & $ 237 \pm 19$ & $ 10.2 \pm 3.6$ & $ -7.7 \pm 4.6$     & $2291\pm 31$ & $ -939 \pm 22$\\ 
0748+126  & 6  & $ 86.5 \pm 4.4 $ & $ 2.8 \pm 4.8 $& $ 97.5 \pm 7.2 $ & 4.68$\pm$0.35 &  $ 10.8 \pm 8.1$ & $ 105 \pm 49$ & $ 3.5 \pm 7.9$ & $ 10.2 \pm 7.9$     & $445\pm 20$ & $ 54 \pm 20$\\ 
0754+100  & 1  & $ 358.9 \pm 6.7 $ & $ 11.7 \pm 6.7 $& $ 63 \pm 16 $ & 1.06$\pm$0.28 &  $ 9.6 \pm 7.7$ & $ 60 \pm 49$ & $ 8.5 \pm 4.5$ & $ 5 \pm 11$     & $840\pm 46$ & $ 4737 \pm 115$\\ 
0754+100  & 12  & $ 261 \pm 61 $ & $ 118 \pm 61 $& $ 16 \pm 17 $ & 0.26$\pm$0.28 &  $ 73 \pm 41$ & $ 220 \pm 36$ & $ -48 \pm 58$ & $ 55 \pm 61$     & $133\pm 20$ & $ 356 \pm 37$\\ 
0754+100  & 13\tablenotemark{a}  & $ 15.3 \pm 5.2 $ & $ 7.0 \pm 5.2 $& $ 298 \pm 24 $ & 4.99$\pm$0.40 &  $ 411 \pm 31$ & $ 196.7 \pm 4.8$ & $ -10 \pm 51$ & $ -411 \pm 31$     & $1234\pm 50$ & $ 3108 \pm 44$\\ 
0804+499  & 1  & $ 141 \pm 13 $ & $ 6 \pm 13 $& $ 17.1 \pm 3.7 $ & 1.16$\pm$0.25 &  $ 4.3 \pm 1.7$ & $ 114 \pm 26$ & $ -2.0 \pm 1.7$ & $ 3.8 \pm 1.8$     & $938\pm 26$ & $ -981 \pm 29$\\ 
0805-077  & 1  & $ 272 \pm 17 $ & $ 58 \pm 17 $& $ 107 \pm 40 $ & 8.4$\pm$3.2 &  $ 54 \pm 31$ & $ 63 \pm 34$ & $ 26 \pm 27$ & $ -47 \pm 32$     & $-11616\pm 135$ & $ 19433 \pm 90$\\ 
0805-077  & 3\tablenotemark{a}  & $ 329.2 \pm 1.4 $ & $ 1.6 \pm 1.5 $& $ 479 \pm 13 $ & 37.8$\pm$1.1 &  $ 52 \pm 11$ & $ 184.0 \pm 9.4$ & $ -29.9 \pm 9.0$ & $ -43 \pm 10$     & $-1556\pm 40$ & $ 2996 \pm 53$\\ 
0808+019  & 2  & $ 194.5 \pm 4.6 $ & $ 9.1 \pm 5.1 $& $ 203 \pm 21 $ & 11.8$\pm$1.2 &  $ 20 \pm 13$ & $ 284 \pm 46$ & $ 20 \pm 12$ & $ 0 \pm 17$     & $1\pm 64$ & $ -998 \pm 91$\\ 
0814+425  & 2\tablenotemark{a}  & $ 128.3 \pm 3.0 $ & $ 33.7 \pm 3.0\tablenotemark{b} $& $ 58.9 \pm 3.4 $ & \n &  $ 11.23 \pm 0.94$ & $ 179.7 \pm 8.2$ & $ 8.8 \pm 1.2$ & $ 7.0 \pm 1.4$     & $1486\pm 36$ & $ 79 \pm 20$\\ 
0814+425  & 5\tablenotemark{a}  & $ 267.5 \pm 1.6\tablenotemark{c} $ & $ 170.4 \pm 1.7\tablenotemark{b} $& $ 32.0 \pm 3.6 $ & \n &  $ 7.0 \pm 2.2$ & $ 309 \pm 19$ & $ 4.67 \pm 0.71$ & $ 5.2 \pm 2.9$     & $372\pm 26$ & $ -74.3 \pm 5.9$\\ 
0814+425  & 6  & $ 83.8 \pm 1.8 $ & $ 4.9 \pm 2.1 $& $ 287 \pm 18 $ & \n &  $ 33 \pm 19$ & $ 102 \pm 25$ & $ 10.5 \pm 8.5$ & $ 32 \pm 17$     & $829\pm 47$ & $ 187 \pm 23$\\ 
0823+033  & 6  & $ 4.3 \pm 5.2 $ & $ 15.5 \pm 5.3 $& $ 312 \pm 24 $ & 9.38$\pm$0.72 &  $ 42 \pm 20$ & $ 199 \pm 33$ & $ -11 \pm 24$ & $ -41 \pm 19$     & $1424\pm 117$ & $ 4105 \pm 99$\\ 
0823+033  & 7\tablenotemark{a}  & $ 24.5 \pm 1.4 $ & $ 2.9 \pm 1.5 $& $ 403 \pm 15 $ & 12.11$\pm$0.46 &  $ 82 \pm 11$ & $ 222.1 \pm 7.3$ & $ -24.9 \pm 8.3$ & $ -78 \pm 13$     & $1206\pm 26$ & $ 2205 \pm 55$\\ 
0823+033  & 9  & $ 32.7 \pm 1.8 $ & $ 0.1 \pm 2.1 $& $ 414 \pm 20 $ & 12.41$\pm$0.59 &  $ 61 \pm 22$ & $ 21 \pm 13$ & $ -12 \pm 13$ & $ 60 \pm 20$     & $754.9\pm 8.4$ & $ 1127 \pm 72$\\ 
0827+243  & 1  & $ 154.0 \pm 6.8 $ & $ 16.7 \pm 6.8 $& $ 232 \pm 32 $ & 11.6$\pm$1.6 &  $ 74 \pm 41$ & $ 170 \pm 34$ & $ 21 \pm 30$ & $ 71 \pm 39$     & $3856\pm 51$ & $ -4133 \pm 66$\\ 
0827+243  & 2  & $ 138.54 \pm 0.92 $ & $ 13.6 \pm 1.0\tablenotemark{b} $& $ 377.6 \pm 6.1 $ & 18.90$\pm$0.30 &  $ 1.5 \pm 4.2$ & $ 162 \pm 95$ & $ 0.6 \pm 3.8$ & $ 1.4 \pm 3.8$     & $2494\pm 31$ & $ -1926 \pm 32$\\ 
0827+243  & 3  & $ 117.0 \pm 4.0 $ & $ 4.5 \pm 4.5 $& $ 408 \pm 27 $ & 20.4$\pm$1.3 &  $ 66 \pm 37$ & $ 155 \pm 38$ & $ 40 \pm 37$ & $ 52 \pm 36$     & $889\pm 35$ & $ -346 \pm 40$\\ 
0827+243  & 4\tablenotemark{a}  & $ 126.3 \pm 1.3 $ & $ 10.6 \pm 1.6\tablenotemark{b} $& $ 378 \pm 10 $ & 18.91$\pm$0.52 &  $ 49.6 \pm 9.5$ & $ 222 \pm 13$ & $ 49.4 \pm 9.1$ & $ -5 \pm 11$     & $1727\pm 67$ & $ -660 \pm 33$\\ 
0827+243  & 5\tablenotemark{a}  & $ 139 \pm 10 $ & $ 16 \pm 10 $& $ 26.5 \pm 4.8 $ & 1.33$\pm$0.24 &  $ 14.3 \pm 4.7$ & $ 321 \pm 19$ & $ -0.6 \pm 5.5$ & $ -14.3 \pm 4.7$     & $340\pm 14$ & $ -240 \pm 26$\\ 
0829+046  & 2  & $ 61.4 \pm 2.8 $ & $ 3.5 \pm 2.8 $& $ 364 \pm 25 $ & 4.07$\pm$0.28 &  $ 28 \pm 21$ & $ 84 \pm 34$ & $ 11 \pm 11$ & $ 26 \pm 16$     & $3049\pm 120$ & $ 1444 \pm 53$\\ 
0829+046  & 3  & $ 73.3 \pm 2.2 $ & $ 4.7 \pm 2.3 $& $ 313 \pm 28 $ & 3.51$\pm$0.32 &  $ 51 \pm 71$ & $ 265 \pm 50$ & $ -10 \pm 19$ & $ -49 \pm 45$     & $2218\pm 114$ & $ 847 \pm 34$\\ 
0829+046  & 4  & $ 39 \pm 32 $ & $ 23 \pm 32 $& $ 4.5 \pm 2.2 $ & 0.051$\pm$0.025 &  $ 1.76 \pm 0.89$ & $ 327 \pm 33$ & $ -1.7 \pm 1.0$ & $ 0.5 \pm 1.2$     & $510\pm 11$ & $ 247 \pm 12$\\ 
0829+046  & 5  & $ 67.0 \pm 2.2 $ & $ 2.2 \pm 2.5 $& $ 922 \pm 36 $ & 10.33$\pm$0.41 &  $ 77 \pm 41$ & $ 41 \pm 36$ & $ -33 \pm 40$ & $ 70 \pm 42$     & $2848\pm 76$ & $ 1054 \pm 71$\\ 
0829+046  & 6\tablenotemark{a}  & $ 65.64 \pm 0.92 $ & $ 1.4 \pm 1.1 $& $ 781 \pm 22 $ & 8.74$\pm$0.25 &  $ 52 \pm 11$ & $ 354 \pm 24$ & $ -50 \pm 13$ & $ 16 \pm 23$     & $3463\pm 90$ & $ 1319 \pm 31$\\ 
0834-201  & 1  & $ 355 \pm 46 $ & $ 111 \pm 46 $& $ 17 \pm 15 $ & 1.6$\pm$1.4 &  $ 6.0 \pm 5.9$ & $ 92 \pm 61$ & $ 5.9 \pm 6.7$ & $ -0.7 \pm 7.8$     & $-2979\pm 65$ & $ -1432 \pm 101$\\ 
0836+710  & 1\tablenotemark{a}  & $ 199.60 \pm 0.87 $ & $ 10.26 \pm 0.87\tablenotemark{b} $& $ 189.9 \pm 4.7 $ & 16.68$\pm$0.41 &  $ 11.0 \pm 1.5$ & $ 26.2 \pm 5.7$ & $ -1.26 \pm 0.93$ & $ -10.9 \pm 1.6$     & $-6799\pm 23$ & $ -11770 \pm 45$\\ 
0836+710  & 2  & $ 208.8 \pm 1.7 $ & $ 7.6 \pm 1.7\tablenotemark{b} $& $ 176.8 \pm 7.0 $ & 15.52$\pm$0.61 &  $ 6.9 \pm 2.9$ & $ 190 \pm 20$ & $ -2.2 \pm 2.1$ & $ 6.5 \pm 2.6$     & $-5447\pm 40$ & $ -7249 \pm 69$\\ 
0836+710  & 3  & $ 207.8 \pm 2.5 $ & $ 6.4 \pm 2.6 $& $ 145.0 \pm 8.9 $ & 12.74$\pm$0.78 &  $ 10.7 \pm 6.1$ & $ 21 \pm 30$ & $ 1.2 \pm 4.0$ & $ -10.7 \pm 5.6$     & $-1967\pm 29$ & $ -2921 \pm 56$\\ 
0836+710  & 4\tablenotemark{a}  & $ 209.86 \pm 0.97 $ & $ 6.3 \pm 1.0\tablenotemark{b} $& $ 176.7 \pm 3.5 $ & 15.52$\pm$0.31 &  $ 9.8 \pm 1.3$ & $ 38.9 \pm 7.5$ & $ -1.5 \pm 1.2$ & $ -9.7 \pm 1.4$     & $-1520\pm 21$ & $ -2044 \pm 28$\\ 
0836+710  & 5  & $ 215.1 \pm 1.6 $ & $ 5.6 \pm 1.7\tablenotemark{b} $& $ 229.5 \pm 5.7 $ & 20.16$\pm$0.50 &  $ 6.6 \pm 4.3$ & $ 126 \pm 42$ & $ -6.6 \pm 4.2$ & $ 0.1 \pm 3.9$     & $-1046\pm 31$ & $ -1178 \pm 24$\\ 
0836+710  & 6  & $ 220.4 \pm 1.7 $ & $ 0.3 \pm 2.1 $& $ 204.5 \pm 6.3 $ & 17.96$\pm$0.56 &  $ 8.8 \pm 4.2$ & $ 199 \pm 29$ & $ -3.2 \pm 3.8$ & $ 8.2 \pm 3.9$     & $-706\pm 26$ & $ -809 \pm 33$\\ 
0836+710  & 14  & $ 211.8 \pm 3.6 $ & $ 3.5 \pm 3.6 $& $ 106.6 \pm 10.0 $ & 9.36$\pm$0.88 &  $ 20 \pm 29$ & $ 214 \pm 46$ & $ 1 \pm 11$ & $ 20 \pm 17$     & $-1807.6\pm 9.1$ & $ -2555 \pm 38$\\ 
0836+710  & 15  & $ 213.5 \pm 4.5 $ & $ 7.6 \pm 4.5 $& $ 38.9 \pm 3.2 $ & 3.42$\pm$0.28 &  $ 15.2 \pm 5.5$ & $ 199 \pm 23$ & $ -3.7 \pm 5.3$ & $ 14.7 \pm 5.5$     & $-1818.3\pm 9.8$ & $ -2068 \pm 11$\\ 
0838+133  & 1  & $ 81.6 \pm 2.6 $ & $ 2.0 \pm 2.6 $& $ 264.3 \pm 6.5 $ & 10.22$\pm$0.25 &  $ 11.1 \pm 3.8$ & $ 60 \pm 26$ & $ -4.0 \pm 5.5$ & $ 10.3 \pm 3.0$     & $4264\pm 36$ & $ 749 \pm 67$\\ 
0838+133  & 2  & $ 94.7 \pm 2.5 $ & $ 15.1 \pm 2.5\tablenotemark{b} $& $ 247.3 \pm 3.7 $ & 9.57$\pm$0.14 &  $ 6.8 \pm 9.4$ & $ 150 \pm 45$ & $ 5.6 \pm 6.0$ & $ 3.8 \pm 2.1$     & $3117\pm 11$ & $ 575 \pm 34$\\ 
0838+133  & 3\tablenotemark{a}  & $ 92.5 \pm 1.9 $ & $ 14.1 \pm 1.9\tablenotemark{b} $& $ 248.0 \pm 7.8 $ & 9.59$\pm$0.30 &  $ 26.7 \pm 6.6$ & $ 212 \pm 14$ & $ 23.3 \pm 6.9$ & $ -13.1 \pm 6.4$     & $2985\pm 38$ & $ 656 \pm 40$\\ 
0838+133  & 5  & $ 83.9 \pm 1.9 $ & $ 0.7 \pm 2.1 $& $ 270 \pm 11 $ & 10.42$\pm$0.42 &  $ 11.8 \pm 5.4$ & $ 218 \pm 31$ & $ 8.5 \pm 5.1$ & $ -8.2 \pm 6.0$     & $2251\pm 51$ & $ 321 \pm 42$\\ 
0846+513  & 6  & $ 93.8 \pm 4.7 $ & $ 6.4 \pm 4.9 $& $ 137 \pm 15 $ & 4.65$\pm$0.50 &  $ 32 \pm 22$ & $ 17 \pm 48$ & $ -31 \pm 21$ & $ 8 \pm 28$     & $552\pm 32$ & $ -130 \pm 24$\\ 
0847-120  & 1  & $ 348.7 \pm 7.8 $ & $ 24.1 \pm 7.8\tablenotemark{b} $& $ 198 \pm 45 $ & 6.6$\pm$1.5 &  $ 82 \pm 69$ & $ 166 \pm 41$ & $ 4 \pm 34$ & $ -82 \pm 58$     & $818\pm 57$ & $ 3745 \pm 112$\\ 
0847-120  & 3  & $ 27.7 \pm 8.0 $ & $ 40.5 \pm 8.4\tablenotemark{b} $& $ 91 \pm 12 $ & 3.02$\pm$0.38 &  $ 40 \pm 16$ & $ 20 \pm 26$ & $ -6 \pm 19$ & $ 40 \pm 16$     & $411\pm 33$ & $ 112 \pm 28$\\ 
0850+581  & 1  & $ 152.6 \pm 3.7 $ & $ 1.4 \pm 3.7 $& $ 116.9 \pm 8.1 $ & 7.47$\pm$0.51 &  $ 5.4 \pm 3.9$ & $ 270 \pm 49$ & $ 4.8 \pm 3.9$ & $ -2.5 \pm 4.3$     & $3961\pm 63$ & $ -7985 \pm 71$\\ 
0850+581  & 2  & $ 160.4 \pm 7.9 $ & $ 9.8 \pm 8.0 $& $ 90 \pm 16 $ & 5.76$\pm$0.99 &  $ 5.0 \pm 7.0$ & $ 291 \pm 74$ & $ 3.8 \pm 6.4$ & $ -3.2 \pm 8.0$     & $3801\pm 100$ & $ -6632 \pm 136$\\ 
0850+581  & 4\tablenotemark{a}  & $ 144.1 \pm 2.0 $ & $ 10.3 \pm 2.0\tablenotemark{b} $& $ 94.1 \pm 3.8 $ & 6.01$\pm$0.24 &  $ 15.2 \pm 1.8$ & $ 309.5 \pm 7.4$ & $ 3.8 \pm 1.8$ & $ -14.7 \pm 2.0$     & $1444\pm 22$ & $ -2848 \pm 37$\\ 
0850+581  & 7  & $ 160.8 \pm 1.4 $ & $ 8.9 \pm 1.5\tablenotemark{b} $& $ 71.1 \pm 2.6 $ & 4.54$\pm$0.17 &  $ 2.5 \pm 1.5$ & $ 175 \pm 30$ & $ 0.63 \pm 0.90$ & $ 2.4 \pm 1.3$     & $430\pm 13$ & $ -763 \pm 23$\\ 
0851+202  & 1\tablenotemark{a}  & $ 261.6 \pm 1.4 $ & $ 3.9 \pm 1.5 $& $ 590 \pm 24 $ & 11.27$\pm$0.46 &  $ 206 \pm 44$ & $ 139 \pm 14$ & $ -173 \pm 34$ & $ -111 \pm 56$     & $-1336\pm 32$ & $ -36 \pm 19$\\ 
0851+202  & 5\tablenotemark{a}  & $ 257.03 \pm 0.41 $ & $ 13.30 \pm 0.43\tablenotemark{b} $& $ 538.4 \pm 7.0 $ & 10.28$\pm$0.13 &  $ 179 \pm 18$ & $ 36.5 \pm 6.7$ & $ 117 \pm 14$ & $ -136 \pm 24$     & $-1090.2\pm 5.7$ & $ -543.6 \pm 3.0$\\ 
0851+202  & 9\tablenotemark{a}  & $ 236.7 \pm 7.9 $ & $ 0.7 \pm 7.9 $& $ 198 \pm 34 $ & 3.78$\pm$0.66 &  $ 772 \pm 111$ & $ 72.2 \pm 4.3$ & $ -206 \pm 130$ & $ -744 \pm 104$     & $-1013\pm 26$ & $ -616.8 \pm 9.8$\\ 
0851+202  & 10\tablenotemark{a}  & $ 195.3 \pm 3.9 $ & $ 39.0 \pm 4.1\tablenotemark{b} $& $ 22.8 \pm 2.0 $ & 0.436$\pm$0.038 &  $ 3.83 \pm 0.80$ & $ 85 \pm 16$ & $ -3.60 \pm 0.79$ & $ -1.3 \pm 1.0$     & $-314.7\pm 8.0$ & $ -192 \pm 11$\\ 
0851+202  & 11  & $ 237.5 \pm 5.1 $ & $ 1.4 \pm 5.2 $& $ 354 \pm 29 $ & 6.77$\pm$0.55 &  $ 223 \pm 110$ & $ 31 \pm 32$ & $ 99 \pm 109$ & $ -200 \pm 103$     & $-1269\pm 36$ & $ -801 \pm 41$\\ 
0851+202  & 15  & $ 250.4 \pm 4.7 $ & $ 0.3 \pm 4.7 $& $ 268 \pm 22 $ & 5.12$\pm$0.41 &  $ 34 \pm 30$ & $ 352 \pm 57$ & $ 33 \pm 31$ & $ -7 \pm 30$     & $-3232\pm 32$ & $ -1162 \pm 33$\\ 
0851+202  & 17\tablenotemark{a}  & $ 271.6 \pm 2.1 $ & $ 3.3 \pm 2.2 $& $ 182.0 \pm 9.5 $ & 3.48$\pm$0.18 &  $ 44 \pm 11$ & $ 86 \pm 10$ & $ 4.4 \pm 7.5$ & $ -43 \pm 10$     & $-1050\pm 25$ & $ -33 \pm 17$\\ 
0851+202  & 18  & $ 276 \pm 20 $ & $ 34 \pm 20 $& $ 19.7 \pm 7.0 $ & 0.38$\pm$0.13 &  $ 18 \pm 10$ & $ 181 \pm 40$ & $ -18 \pm 10$ & $ -1 \pm 12$     & $-180\pm 11$ & $ 162 \pm 10$\\ 
0851+202  & 19  & $ 237.8 \pm 4.9 $ & $ 10.2 \pm 4.9 $& $ 373 \pm 38 $ & 7.12$\pm$0.73 &  $ 96 \pm 53$ & $ 39 \pm 37$ & $ 31 \pm 50$ & $ -90 \pm 60$     & $-2507\pm 73$ & $ -1051 \pm 45$\\ 
0851+202  & 21\tablenotemark{a}  & $ 244.2 \pm 2.4 $ & $ 16.2 \pm 2.5\tablenotemark{b} $& $ 215.1 \pm 8.1 $ & 4.11$\pm$0.15 &  $ 109 \pm 20$ & $ 3.5 \pm 9.7$ & $ 95 \pm 20$ & $ -54 \pm 19$     & $-910\pm 16$ & $ -884 \pm 18$\\ 
0851+202  & 22  & $ 237.6 \pm 6.2 $ & $ 46.8 \pm 6.4\tablenotemark{b} $& $ 157 \pm 18 $ & 3.00$\pm$0.34 &  $ 97 \pm 48$ & $ 267 \pm 31$ & $ 48 \pm 43$ & $ 85 \pm 46$     & $-528\pm 30$ & $ 150 \pm 27$\\ 
0859-140  & 2  & $ 162.0 \pm 4.5 $ & $ 4.0 \pm 4.5 $& $ 76 \pm 12 $ & 4.94$\pm$0.78 &  $ 6.1 \pm 4.0$ & $ 124 \pm 43$ & $ -3.7 \pm 2.8$ & $ 4.8 \pm 5.7$     & $2816\pm 54$ & $ -7188 \pm 162$\\ 
0859-140  & 3  & $ 162.4 \pm 2.1 $ & $ 6.2 \pm 2.1 $& $ 75.2 \pm 3.2 $ & 4.86$\pm$0.21 &  $ 4.1 \pm 1.4$ & $ 134 \pm 22$ & $ -1.9 \pm 1.3$ & $ 3.6 \pm 1.5$     & $1536\pm 34$ & $ -3540 \pm 42$\\ 
0906+015  & 5  & $ 41.92 \pm 0.86 $ & $ 0.46 \pm 0.93 $& $ 369.9 \pm 5.9 $ & 19.75$\pm$0.32 &  $ 8.2 \pm 5.0$ & $ 219 \pm 38$ & $ 0.4 \pm 4.5$ & $ -8.2 \pm 4.9$     & $1231\pm 13$ & $ 1348 \pm 24$\\ 
0906+015  & 7\tablenotemark{a}  & $ 46.94 \pm 0.78 $ & $ 1.17 \pm 0.87 $& $ 401.6 \pm 5.4 $ & 21.44$\pm$0.29 &  $ 15.3 \pm 4.8$ & $ 169 \pm 20$ & $ 13.0 \pm 4.9$ & $ -8.1 \pm 4.9$     & $1231\pm 19$ & $ 1254 \pm 18$\\ 
0917+449  & 3\tablenotemark{a}  & $ 227 \pm 27 $ & $ 49 \pm 27 $& $ 7.3 \pm 2.7 $ & 0.64$\pm$0.23 &  $ 14.5 \pm 3.5$ & $ 46 \pm 16$ & $ 0.3 \pm 6.6$ & $ -14.5 \pm 4.5$     & $15.0\pm 3.7$ & $ -1498 \pm 15$\\ 
0917+624  & 1  & $ 341.1 \pm 4.4 $ & $ 0.1 \pm 4.4 $& $ 202 \pm 28 $ & 13.8$\pm$1.9 &  $ 32 \pm 16$ & $ 350 \pm 22$ & $ 4.8 \pm 8.3$ & $ 32 \pm 14$     & $-2827\pm 64$ & $ 8090 \pm 152$\\ 
0917+624  & 2  & $ 206 \pm 24 $ & $ 133 \pm 24 $& $ 10.3 \pm 3.9 $ & 0.70$\pm$0.26 &  $ 2.9 \pm 1.5$ & $ 38 \pm 34$ & $ -0.6 \pm 1.8$ & $ -2.9 \pm 1.6$     & $-2226\pm 30$ & $ 5539 \pm 28$\\ 
0917+624  & 3  & $ 344.6 \pm 2.0 $ & $ 1.5 \pm 2.0 $& $ 137.1 \pm 9.9 $ & 9.33$\pm$0.67 &  $ 5.4 \pm 7.2$ & $ 175 \pm 39$ & $ -1.0 \pm 1.8$ & $ -5.3 \pm 3.7$     & $-631\pm 31$ & $ 2627 \pm 77$\\ 
0917+624  & 5  & $ 353.1 \pm 4.0 $ & $ 24.7 \pm 4.2\tablenotemark{b} $& $ 136.9 \pm 9.6 $ & 9.31$\pm$0.65 &  $ 36 \pm 14$ & $ 239 \pm 24$ & $ -33 \pm 14$ & $ -15 \pm 14$     & $-399\pm 27$ & $ 776 \pm 27$\\ 
0917+624  & 6  & $ 318.7 \pm 4.1 $ & $ 13.4 \pm 4.4\tablenotemark{b} $& $ 105.2 \pm 7.9 $ & 7.16$\pm$0.54 &  $ 5 \pm 12$ & $ 332 \pm 94$ & $ 1 \pm 10$ & $ 4 \pm 11$     & $-468\pm 14$ & $ 332 \pm 28$\\ 
0917+624  & 11  & $ 317.1 \pm 5.9 $ & $ 4.3 \pm 6.2 $& $ 143 \pm 15 $ & 9.7$\pm$1.0 &  $ 4 \pm 24$ & $ 216 \pm 119$ & $ -4 \pm 23$ & $ -1 \pm 23$     & $-686\pm 37$ & $ 648 \pm 51$\\ 
0923+392  & 2  & $ 87.9 \pm 2.0 $ & $ 12.8 \pm 2.0\tablenotemark{b} $& $ 39.9 \pm 1.2 $ & 1.574$\pm$0.046 &  $ 0.99 \pm 0.73$ & $ 21 \pm 45$ & $ -0.91 \pm 0.72$ & $ 0.39 \pm 0.58$     & $2965.6\pm 7.1$ & $ -556.2 \pm 8.9$\\ 
0923+392  & 7  & $ 92 \pm 10 $ & $ 15 \pm 10 $& $ 73 \pm 13 $ & 2.87$\pm$0.53 &  $ 56 \pm 19$ & $ 51 \pm 21$ & $ -37 \pm 19$ & $ 42 \pm 20$     & $1856\pm 25$ & $ -605 \pm 25$\\ 
0923+392  & 8  & $ 84.5 \pm 5.2 $ & $ 13.2 \pm 5.3 $& $ 33.2 \pm 6.3 $ & 1.31$\pm$0.25 &  $ 4.1 \pm 1.9$ & $ 173 \pm 36$ & $ 4.1 \pm 1.5$ & $ 0.1 \pm 3.2$     & $1597\pm 39$ & $ -164 \pm 17$\\ 
0923+392  & 9  & $ 113 \pm 15 $ & $ 18 \pm 15 $& $ 7.1 \pm 2.0 $ & 0.281$\pm$0.080 &  $ 1.6 \pm 1.0$ & $ 298 \pm 40$ & $ -0.1 \pm 1.0$ & $ -1.6 \pm 1.0$     & $704\pm 13$ & $ -74 \pm 10$\\ 
0923+392  & 19\tablenotemark{a}  & $ 105.2 \pm 3.1 $ & $ 0.9 \pm 3.1 $& $ 56.8 \pm 3.0 $ & 2.24$\pm$0.12 &  $ 18.1 \pm 2.9$ & $ 300.2 \pm 9.3$ & $ -4.7 \pm 3.3$ & $ -17.5 \pm 2.9$     & $2766\pm 10$ & $ -719 \pm 11$\\ 
0925+504  & 2\tablenotemark{a}  & $ 122.5 \pm 2.4 $ & $ 11.7 \pm 2.4\tablenotemark{b} $& $ 262 \pm 11 $ & 5.95$\pm$0.26 &  $ 56 \pm 18$ & $ 243 \pm 18$ & $ 49 \pm 16$ & $ -28 \pm 18$     & $2822\pm 34$ & $ -1000 \pm 30$\\ 
0945+408  & 1  & $ 109.7 \pm 2.2 $ & $ 3.4 \pm 2.2 $& $ 190 \pm 12 $ & 11.71$\pm$0.71 &  $ 1.7 \pm 3.9$ & $ 140 \pm 84$ & $ 0.9 \pm 2.6$ & $ 1.4 \pm 4.0$     & $11210\pm 129$ & $ -4789 \pm 71$\\ 
0945+408  & 2  & $ 89.2 \pm 2.4 $ & $ 27.2 \pm 2.4\tablenotemark{b} $& $ 131 \pm 12 $ & 8.09$\pm$0.72 &  $ 3.8 \pm 3.6$ & $ 226 \pm 52$ & $ 2.6 \pm 1.9$ & $ -2.8 \pm 4.1$     & $7965\pm 127$ & $ -3971 \pm 59$\\ 
0945+408  & 4\tablenotemark{a}  & $ 123.1 \pm 1.3 $ & $ 4.3 \pm 1.4\tablenotemark{b} $& $ 231.5 \pm 5.6 $ & 14.27$\pm$0.35 &  $ 10.2 \pm 2.3$ & $ 195 \pm 16$ & $ 9.7 \pm 2.5$ & $ 3.3 \pm 2.7$     & $1750\pm 45$ & $ -794 \pm 37$\\ 
0945+408  & 5\tablenotemark{a}  & $ 131.55 \pm 0.85 $ & $ 0.34 \pm 0.96 $& $ 268.5 \pm 4.1 $ & 16.55$\pm$0.25 &  $ 13.3 \pm 2.5$ & $ 304 \pm 11$ & $ 1.7 \pm 2.4$ & $ -13.2 \pm 2.5$     & $1631\pm 31$ & $ -1407 \pm 27$\\ 
0945+408  & 6\tablenotemark{a}  & $ 119.2 \pm 1.4 $ & $ 5.3 \pm 1.6\tablenotemark{b} $& $ 263.3 \pm 7.3 $ & 16.23$\pm$0.45 &  $ 28.8 \pm 4.4$ & $ 270.6 \pm 7.5$ & $ 13.7 \pm 3.9$ & $ -25.3 \pm 4.2$     & $2142\pm 45$ & $ -832 \pm 38$\\ 
0945+408  & 10\tablenotemark{a}  & $ 104.3 \pm 2.0 $ & $ 4.1 \pm 2.1 $& $ 196.5 \pm 9.8 $ & 12.11$\pm$0.60 &  $ 47 \pm 11$ & $ 300 \pm 12$ & $ -13.0 \pm 8.3$ & $ -45 \pm 12$     & $815\pm 26$ & $ -296 \pm 17$\\ 
0946+006  & 2  & $ 9.6 \pm 5.1 $ & $ 12.1 \pm 5.4 $& $ 267 \pm 30 $ & 9.1$\pm$1.0 &  $ 95 \pm 32$ & $ 212 \pm 20$ & $ -37 \pm 30$ & $ -87 \pm 34$     & $596\pm 54$ & $ 1477 \pm 70$\\ 
0946+006  & 3  & $ 19 \pm 15 $ & $ 7 \pm 16 $& $ 160 \pm 62 $ & 5.5$\pm$2.1 &  $ 146 \pm 258$ & $ 173 \pm 76$ & $ 64 \pm 133$ & $ -131 \pm 232$     & $88\pm 29$ & $ 470 \pm 86$\\ 
0953+254  & 1  & $ 265.2 \pm 2.4 $ & $ 5.9 \pm 2.5 $& $ 165 \pm 17 $ & 6.59$\pm$0.66 &  $ 13.6 \pm 6.3$ & $ 237 \pm 27$ & $ -6.5 \pm 3.2$ & $ 12.0 \pm 7.5$     & $-2049\pm 126$ & $ -352 \pm 50$\\ 
0953+254  & 5\tablenotemark{a}  & $ 250.07 \pm 0.82 $ & $ 4.28 \pm 0.89\tablenotemark{b} $& $ 178.5 \pm 4.6 $ & 7.14$\pm$0.18 &  $ 12.0 \pm 3.1$ & $ 271.8 \pm 7.1$ & $ 4.4 \pm 1.7$ & $ 11.2 \pm 2.9$     & $-1116\pm 33$ & $ -583 \pm 14$\\ 
0953+254  & 6\tablenotemark{a}  & $ 246.1 \pm 1.3 $ & $ 6.1 \pm 1.3\tablenotemark{b} $& $ 250.7 \pm 3.8 $ & 10.02$\pm$0.15 &  $ 23.9 \pm 5.0$ & $ 54 \pm 15$ & $ 5.1 \pm 6.5$ & $ -23.4 \pm 4.4$     & $-1264\pm 10$ & $ -760 \pm 19$\\ 
0953+254  & 8  & $ 231.5 \pm 3.0 $ & $ 0.3 \pm 3.2 $& $ 179.0 \pm 9.8 $ & 7.16$\pm$0.39 &  $ 16 \pm 13$ & $ 127 \pm 53$ & $ -16 \pm 12$ & $ -4 \pm 13$     & $-520\pm 28$ & $ -389 \pm 22$\\ 
0954+658  & 2  & $ 285 \pm 96 $ & $ 31 \pm 96 $& $ 7 \pm 19 $ & \n &  $ 4 \pm 13$ & $ 144 \pm 96$ & $ -3 \pm 11$ & $ -3 \pm 12$     & $-1299\pm 70$ & $ 1374 \pm 43$\\ 
0954+658  & 9\tablenotemark{a}  & $ 302.1 \pm 2.4 $ & $ 6.1 \pm 2.6 $& $ 500 \pm 22 $ & \n &  $ 100 \pm 24$ & $ 127 \pm 13$ & $ -8 \pm 23$ & $ -99 \pm 24$     & $-2108\pm 62$ & $ 1653 \pm 54$\\ 
0954+658  & 11  & $ 318.7 \pm 2.8 $ & $ 7.0 \pm 3.2 $& $ 336 \pm 16 $ & \n &  $ 55 \pm 41$ & $ 286 \pm 43$ & $ -30 \pm 35$ & $ 47 \pm 33$     & $-326\pm 28$ & $ 516 \pm 19$\\ 
0954+658  & 14  & $ 309.8 \pm 4.1 $ & $ 6.2 \pm 4.6 $& $ 630 \pm 49 $ & \n &  $ 314 \pm 117$ & $ 276 \pm 17$ & $ -175 \pm 97$ & $ 260 \pm 99$     & $-541\pm 97$ & $ 783 \pm 59$\\ 
0954+658  & 18  & $ 316.6 \pm 2.0 $ & $ 12.5 \pm 2.1\tablenotemark{b} $& $ 292 \pm 10 $ & \n &  $ 64 \pm 26$ & $ 337 \pm 26$ & $ 23 \pm 25$ & $ 60 \pm 26$     & $-387\pm 16$ & $ 660 \pm 17$\\ 
0955+476  & 1\tablenotemark{a}  & $ 344 \pm 62 $ & $ 138 \pm 62 $& $ 5.1 \pm 5.2 $ & 0.41$\pm$0.41 &  $ 13.5 \pm 4.0$ & $ 127 \pm 18$ & $ 8.1 \pm 9.5$ & $ -10.8 \pm 9.6$     & $584\pm 26$ & $ -352 \pm 27$\\ 
0955+476  & 2  & $ 87.1 \pm 8.4 $ & $ 6.2 \pm 8.7 $& $ 23.0 \pm 3.9 $ & 1.84$\pm$0.31 &  $ 2.5 \pm 3.2$ & $ 248 \pm 66$ & $ 0.8 \pm 2.5$ & $ -2.4 \pm 3.0$     & $318\pm 20$ & $ -15 \pm 17$\\ 
1011+496  & 2  & $ 124 \pm 31 $ & $ 133 \pm 31 $& $ 39 \pm 19 $ & 0.53$\pm$0.26 &  $ 19 \pm 29$ & $ 86 \pm 61$ & $ -12 \pm 17$ & $ 15 \pm 19$     & $-6258\pm 73$ & $ -1438 \pm 54$\\ 
1011+496  & 3\tablenotemark{a}  & $ 355.1 \pm 2.0\tablenotemark{c} $ & $ 102.4 \pm 2.2\tablenotemark{b} $& $ 124 \pm 12 $ & 1.67$\pm$0.17 &  $ 32.2 \pm 5.2$ & $ 99 \pm 20$ & $ 31.3 \pm 4.3$ & $ -8 \pm 12$     & $-2093\pm 15$ & $ -476 \pm 44$\\ 
1011+496  & 4  & $ 169 \pm 71 $ & $ 105 \pm 71 $& $ 6.8 \pm 9.4 $ & 0.09$\pm$0.13 &  $ 5 \pm 11$ & $ 157 \pm 75$ & $ -1.1 \pm 8.5$ & $ 5.3 \pm 8.9$     & $-1025\pm 35$ & $ 73 \pm 21$\\ 
1011+496  & 5  & $ 218 \pm 69 $ & $ 63 \pm 69 $& $ 4.4 \pm 8.3 $ & 0.06$\pm$0.11 &  $ 6.5 \pm 9.8$ & $ 299 \pm 56$ & $ 6.5 \pm 6.9$ & $ 1.1 \pm 7.8$     & $-420\pm 27$ & $ 72.4 \pm 8.8$\\ 
1013+054  & 1  & $ 163 \pm 11 $ & $ 21 \pm 11 $& $ 51 \pm 14 $ & 3.9$\pm$1.0 &  $ 6 \pm 12$ & $ 12 \pm 82$ & $ -3.0 \pm 8.1$ & $ -6 \pm 11$     & $792\pm 21$ & $ -1040 \pm 35$\\ 
1015+359  & 1  & $ 171.0 \pm 1.2 $ & $ 8.7 \pm 1.2\tablenotemark{b} $& $ 139.9 \pm 9.0 $ & 8.52$\pm$0.55 &  $ 13.2 \pm 5.6$ & $ 14 \pm 15$ & $ -5.1 \pm 1.7$ & $ -12.1 \pm 5.4$     & $-33\pm 30$ & $ -5559 \pm 110$\\ 
1030+611  & 3\tablenotemark{a}  & $ 180.0 \pm 5.6 $ & $ 14.2 \pm 5.7 $& $ 214 \pm 19 $ & 14.3$\pm$1.3 &  $ 201 \pm 31$ & $ 151.8 \pm 9.3$ & $ -95 \pm 38$ & $ 177 \pm 32$     & $717\pm 31$ & $ -3004 \pm 28$\\ 
1030+611  & 4\tablenotemark{a}  & $ 163.1 \pm 2.9 $ & $ 7.9 \pm 2.9 $& $ 90.0 \pm 4.3 $ & 6.01$\pm$0.29 &  $ 28.0 \pm 7.2$ & $ 289 \pm 14$ & $ 22.7 \pm 7.2$ & $ -16.3 \pm 6.9$     & $192.9\pm 6.7$ & $ -1110.7 \pm 6.1$\\ 
1030+611  & 5  & $ 202.1 \pm 8.6 $ & $ 16.5 \pm 8.7 $& $ 29.3 \pm 6.9 $ & 1.96$\pm$0.46 &  $ 23.3 \pm 9.6$ & $ 252 \pm 34$ & $ 17.8 \pm 9.1$ & $ 15 \pm 15$     & $-10.8\pm 4.3$ & $ -183 \pm 11$\\ 
1036+054  & 2  & $ 355.39 \pm 0.70 $ & $ 0.16 \pm 0.79 $& $ 196 \pm 12 $ & 5.56$\pm$0.35 &  $ 8.6 \pm 7.3$ & $ 38 \pm 41$ & $ 5.9 \pm 1.6$ & $ 6.4 \pm 7.7$     & $-108.8\pm 8.4$ & $ 1025 \pm 45$\\ 
1045-188  & 1\tablenotemark{a}  & $ 357 \pm 59 $ & $ 149 \pm 59 $& $ 15 \pm 23 $ & 0.52$\pm$0.78 &  $ 31 \pm 10$ & $ 147 \pm 18$ & $ 15 \pm 19$ & $ -26 \pm 22$     & $3793\pm 48$ & $ -5601 \pm 94$\\ 
1045-188  & 3  & $ 151.1 \pm 1.2 $ & $ 0.8 \pm 1.3 $& $ 297.3 \pm 9.4 $ & 10.28$\pm$0.33 &  $ 8.8 \pm 4.9$ & $ 127 \pm 40$ & $ -3.6 \pm 4.3$ & $ 8.0 \pm 6.6$     & $961\pm 23$ & $ -1848 \pm 60$\\ 
1055+018  & 2  & $ 348 \pm 22 $ & $ 40 \pm 22 $& $ 84 \pm 35 $ & 4.0$\pm$1.7 &  $ 74 \pm 30$ & $ 206 \pm 23$ & $ -46 \pm 31$ & $ -58 \pm 36$     & $-4691\pm 64$ & $ 3817 \pm 84$\\ 
1055+018  & 3\tablenotemark{a}  & $ 281.4 \pm 3.8 $ & $ 28.5 \pm 3.8\tablenotemark{b} $& $ 150 \pm 14 $ & 7.24$\pm$0.66 &  $ 13.8 \pm 4.5$ & $ 49 \pm 20$ & $ 11.0 \pm 3.5$ & $ -8.4 \pm 5.2$     & $-3241\pm 71$ & $ 2511 \pm 49$\\ 
1055+018  & 4\tablenotemark{a}  & $ 213.4 \pm 10.0 $ & $ 92.2 \pm 10.0\tablenotemark{b} $& $ 25.7 \pm 5.2 $ & 1.24$\pm$0.25 &  $ 4.5 \pm 1.5$ & $ 246 \pm 26$ & $ 2.5 \pm 1.9$ & $ 3.8 \pm 2.0$     & $-1396\pm 17$ & $ 1021 \pm 31$\\ 
1055+018  & 5  & $ 143 \pm 18\tablenotemark{c} $ & $ 155 \pm 18 $& $ 5.4 \pm 1.7 $ & 0.258$\pm$0.081 &  $ 1.37 \pm 0.52$ & $ 306 \pm 29$ & $ 0.40 \pm 0.66$ & $ -1.31 \pm 0.64$     & $-138.2\pm 5.1$ & $ 69 \pm 11$\\ 
1055+567  & 2\tablenotemark{a}  & $ 284.4 \pm 6.0 $ & $ 4.9 \pm 6.1 $& $ 66 \pm 14 $ & 0.61$\pm$0.13 &  $ 33.3 \pm 8.9$ & $ 25 \pm 24$ & $ 32.8 \pm 7.0$ & $ -6 \pm 16$     & $-1188\pm 53$ & $ 117 \pm 19$\\ 
1055+567  & 3  & $ 315.8 \pm 6.6 $ & $ 65.4 \pm 6.6\tablenotemark{b} $& $ 33.1 \pm 3.7 $ & 0.307$\pm$0.034 &  $ 13.6 \pm 4.9$ & $ 293 \pm 16$ & $ -5.4 \pm 4.3$ & $ 12.5 \pm 4.1$     & $-480\pm 17$ & $ -188.1 \pm 8.4$\\ 
1101+384  & 6\tablenotemark{a}  & $ 242.0 \pm 7.2 $ & $ 86.3 \pm 7.2\tablenotemark{b} $& $ 106 \pm 13 $ & 0.218$\pm$0.026 &  $ 43 \pm 13$ & $ 101 \pm 19$ & $ -27 \pm 13$ & $ -33 \pm 13$     & $-2159\pm 41$ & $ 3442 \pm 46$\\ 
1101+384  & 8\tablenotemark{a}  & $ 107 \pm 11\tablenotemark{c} $ & $ 134 \pm 11\tablenotemark{b} $& $ 20.6 \pm 4.3 $ & 0.0423$\pm$0.0087 &  $ 17.4 \pm 4.3$ & $ 72 \pm 14$ & $ -9.9 \pm 5.4$ & $ 14.3 \pm 4.7$     & $-220\pm 15$ & $ 314 \pm 13$\\ 
1101+384  & 9\tablenotemark{a}  & $ 165 \pm 26 $ & $ 164 \pm 26 $& $ 35 \pm 16 $ & 0.073$\pm$0.032 &  $ 47 \pm 14$ & $ 94 \pm 20$ & $ -44 \pm 20$ & $ 15 \pm 23$     & $-1012\pm 48$ & $ 1492 \pm 57$\\ 
1101+384  & 11\tablenotemark{a}  & $ 125 \pm 24 $ & $ 155 \pm 24 $& $ 21.5 \pm 8.2 $ & 0.044$\pm$0.017 &  $ 43.3 \pm 8.0$ & $ 86 \pm 11$ & $ -27 \pm 18$ & $ 34 \pm 14$     & $-630\pm 27$ & $ 859 \pm 29$\\ 
1127-145  & 2\tablenotemark{a}  & $ 64.3 \pm 2.2 $ & $ 12.8 \pm 2.2\tablenotemark{b} $& $ 195.1 \pm 5.2 $ & 11.58$\pm$0.31 &  $ 22.1 \pm 4.1$ & $ 224 \pm 11$ & $ 7.7 \pm 4.8$ & $ -20.7 \pm 3.3$     & $6281\pm 39$ & $ 1578 \pm 71$\\ 
1127-145  & 3  & $ 86.5 \pm 3.0 $ & $ 2.8 \pm 3.0 $& $ 82.5 \pm 9.5 $ & 4.90$\pm$0.56 &  $ 15 \pm 13$ & $ 99 \pm 39$ & $ 3.2 \pm 4.6$ & $ 14 \pm 10$     & $4222\pm 34$ & $ 476 \pm 15$\\ 
1127-145  & 4\tablenotemark{a}  & $ 74.6 \pm 1.8 $ & $ 5.0 \pm 1.9 $& $ 218.6 \pm 9.5 $ & 12.97$\pm$0.56 &  $ 13.5 \pm 4.1$ & $ 306 \pm 18$ & $ -10.6 \pm 3.3$ & $ -8.4 \pm 4.5$     & $4854\pm 82$ & $ 747 \pm 56$\\ 
1127-145  & 8  & $ 88.39 \pm 0.88 $ & $ 1.3 \pm 1.0 $& $ 264.1 \pm 5.6 $ & 15.67$\pm$0.33 &  $ 4.5 \pm 3.6$ & $ 99 \pm 47$ & $ 0.9 \pm 2.4$ & $ 4.4 \pm 3.4$     & $2298\pm 47$ & $ 130 \pm 34$\\ 
1127-145  & 14  & $ 47 \pm 12 $ & $ 35 \pm 12 $& $ 34.3 \pm 7.0 $ & 2.03$\pm$0.41 &  $ 13.1 \pm 6.0$ & $ 262 \pm 30$ & $ -7.5 \pm 6.1$ & $ -10.8 \pm 6.2$     & $4533\pm 36$ & $ 585 \pm 34$\\ 
1128-047  & 1  & $ 163 \pm 39 $ & $ 8 \pm 39 $& $ 286 \pm 234 $ & 4.8$\pm$3.9 &  $ 379 \pm 361$ & $ 318 \pm 52$ & $ 160 \pm 291$ & $ -344 \pm 369$     & $3166\pm 149$ & $ -6708 \pm 308$\\ 
1128-047  & 2  & $ 146 \pm 31 $ & $ 16 \pm 31 $& $ 199 \pm 93 $ & 3.3$\pm$1.6 &  $ 219 \pm 180$ & $ 352 \pm 52$ & $ -98 \pm 176$ & $ -195 \pm 184$     & $1447\pm 127$ & $ -4369 \pm 144$\\ 
1128-047  & 3  & $ 163 \pm 17 $ & $ 3 \pm 17 $& $ 134 \pm 52 $ & 2.25$\pm$0.86 &  $ 142 \pm 104$ & $ 338 \pm 38$ & $ 12 \pm 66$ & $ -141 \pm 94$     & $785\pm 41$ & $ -3272 \pm 78$\\ 
1128-047  & 4  & $ 157.2 \pm 9.0 $ & $ 15.3 \pm 9.0 $& $ 68 \pm 15 $ & 1.14$\pm$0.25 &  $ 11 \pm 28$ & $ 104 \pm 86$ & $ -9 \pm 20$ & $ 7 \pm 28$     & $244\pm 13$ & $ -1922 \pm 24$\\ 
1128-047  & 5  & $ 151 \pm 33 $ & $ 62 \pm 33 $& $ 15.7 \pm 8.7 $ & 0.26$\pm$0.15 &  $ 18 \pm 13$ & $ 256 \pm 51$ & $ 17 \pm 15$ & $ -5 \pm 18$     & $-468.9\pm 9.4$ & $ -706 \pm 14$\\ 
1148-001  & 3\tablenotemark{a}  & $ 240.0 \pm 3.2 $ & $ 2.7 \pm 3.2 $& $ 99.8 \pm 5.6 $ & 8.23$\pm$0.46 &  $ 12.9 \pm 3.3$ & $ 57 \pm 15$ & $ 0.6 \pm 3.4$ & $ -12.9 \pm 3.3$     & $-4774\pm 29$ & $ -2471 \pm 29$\\ 
1150+497  & 2  & $ 195.1 \pm 1.2 $ & $ 5.8 \pm 1.2\tablenotemark{b} $& $ 478 \pm 20 $ & 9.90$\pm$0.42 &  $ 28 \pm 42$ & $ 139 \pm 50$ & $ -24 \pm 14$ & $ 16 \pm 29$     & $-1294\pm 20$ & $ -3331 \pm 51$\\ 
1150+497  & 5  & $ 200.1 \pm 1.5 $ & $ 8.1 \pm 1.6\tablenotemark{b} $& $ 390 \pm 18 $ & 8.07$\pm$0.38 &  $ 68 \pm 31$ & $ 28 \pm 24$ & $ -10 \pm 18$ & $ -67 \pm 32$     & $-680\pm 17$ & $ -1284 \pm 39$\\ 
1150+497  & 8  & $ 207.2 \pm 3.0 $ & $ 2.8 \pm 3.1 $& $ 290 \pm 21 $ & 6.01$\pm$0.44 &  $ 34 \pm 54$ & $ 142 \pm 63$ & $ -30 \pm 29$ & $ 14 \pm 41$     & $-977\pm 22$ & $ -2112 \pm 42$\\ 
1150+812  & 2\tablenotemark{a}  & $ 146.2 \pm 1.6 $ & $ 19.3 \pm 1.6\tablenotemark{b} $& $ 150.9 \pm 3.8 $ & 9.30$\pm$0.23 &  $ 8.0 \pm 1.6$ & $ 110.0 \pm 9.6$ & $ -4.7 \pm 1.5$ & $ 6.4 \pm 1.4$     & $694\pm 31$ & $ -3286 \pm 25$\\ 
1150+812  & 3\tablenotemark{a}  & $ 155.5 \pm 1.4 $ & $ 19.8 \pm 1.5\tablenotemark{b} $& $ 114.2 \pm 2.9 $ & 7.04$\pm$0.18 &  $ 4.0 \pm 1.0$ & $ 57 \pm 16$ & $ -4.0 \pm 1.0$ & $ -0.6 \pm 1.1$     & $141\pm 20$ & $ -2906 \pm 21$\\ 
1150+812  & 4  & $ 170.1 \pm 1.8 $ & $ 17.1 \pm 2.0\tablenotemark{b} $& $ 164.0 \pm 8.4 $ & 10.11$\pm$0.52 &  $ 4.2 \pm 2.1$ & $ 70 \pm 38$ & $ -4.1 \pm 1.9$ & $ -0.7 \pm 3.0$     & $-348\pm 36$ & $ -1861 \pm 61$\\ 
1150+812  & 5  & $ 198.5 \pm 3.1 $ & $ 17.3 \pm 3.5\tablenotemark{b} $& $ 103.5 \pm 8.9 $ & 6.38$\pm$0.55 &  $ 8.9 \pm 3.6$ & $ 135 \pm 27$ & $ -7.9 \pm 2.8$ & $ 3.9 \pm 4.5$     & $-512\pm 23$ & $ -580 \pm 42$\\ 
1150+812  & 6\tablenotemark{a}  & $ 198.0 \pm 1.3 $ & $ 7.8 \pm 1.5\tablenotemark{b} $& $ 140.1 \pm 3.7 $ & 8.63$\pm$0.23 &  $ 8.6 \pm 1.9$ & $ 149 \pm 12$ & $ -6.5 \pm 1.7$ & $ 5.7 \pm 2.0$     & $-426\pm 19$ & $ -739 \pm 24$\\ 
1150+812  & 7\tablenotemark{a}  & $ 206.9 \pm 2.1 $ & $ 11.2 \pm 2.3\tablenotemark{b} $& $ 96.4 \pm 4.9 $ & 5.94$\pm$0.30 &  $ 14.7 \pm 1.8$ & $ 89 \pm 13$ & $ -13.0 \pm 2.2$ & $ -6.9 \pm 3.1$     & $-525\pm 12$ & $ -573 \pm 23$\\ 
1150+812  & 8\tablenotemark{a}  & $ 214 \pm 48 $ & $ 11 \pm 48 $& $ 4.6 \pm 3.6 $ & 0.28$\pm$0.22 &  $ 12.3 \pm 2.6$ & $ 249 \pm 15$ & $ 7.0 \pm 8.1$ & $ 10.1 \pm 6.8$     & $-149.3\pm 9.1$ & $ -171 \pm 13$\\ 
1156+295  & 2  & $ 31.8 \pm 7.6 $ & $ 31.8 \pm 7.7\tablenotemark{b} $& $ 51.4 \pm 8.2 $ & 2.10$\pm$0.33 &  $ 7.2 \pm 2.6$ & $ 274 \pm 30$ & $ -6.3 \pm 3.0$ & $ -3.4 \pm 3.8$     & $111\pm 48$ & $ 3979 \pm 89$\\ 
1156+295  & 4  & $ 357.9 \pm 1.3 $ & $ 1.0 \pm 1.4 $& $ 397 \pm 23 $ & 16.18$\pm$0.95 &  $ 163 \pm 56$ & $ 217 \pm 21$ & $ -103 \pm 26$ & $ -126 \pm 70$     & $11.0\pm 9.5$ & $ 821 \pm 26$\\ 
1213-172  & 1  & $ 69 \pm 11 $ & $ 46 \pm 11\tablenotemark{b} $& $ 85 \pm 12 $ & \n &  $ 3 \pm 12$ & $ 189 \pm 106$ & $ 3 \pm 12$ & $ -1.7 \pm 9.2$     & $9323\pm 52$ & $ -4371 \pm 79$\\ 
1213-172  & 4\tablenotemark{a}  & $ 115.7 \pm 2.3 $ & $ 8.2 \pm 2.5\tablenotemark{b} $& $ 145.4 \pm 5.4 $ & \n &  $ 22.6 \pm 4.6$ & $ 153 \pm 11$ & $ 13.8 \pm 4.8$ & $ 17.9 \pm 4.3$     & $926\pm 25$ & $ -209 \pm 29$\\ 
1215+303  & 1  & $ 148 \pm 26 $ & $ 4 \pm 26 $& $ 76 \pm 31 $ & 0.64$\pm$0.26 &  $ 39 \pm 35$ & $ 297 \pm 57$ & $ 20 \pm 39$ & $ -34 \pm 37$     & $9781\pm 126$ & $ -13124 \pm 133$\\ 
1215+303  & 2  & $ 305 \pm 14\tablenotemark{c} $ & $ 160 \pm 14 $& $ 20.1 \pm 4.4 $ & 0.171$\pm$0.038 &  $ 5.0 \pm 5.3$ & $ 242 \pm 64$ & $ -4.4 \pm 5.7$ & $ 2.3 \pm 5.2$     & $944\pm 16$ & $ -1359 \pm 23$\\ 
1215+303  & 3  & $ 315 \pm 13\tablenotemark{c} $ & $ 165 \pm 14 $& $ 29.4 \pm 6.5 $ & 0.250$\pm$0.055 &  $ 8.5 \pm 9.6$ & $ 333 \pm 58$ & $ 2.7 \pm 7.7$ & $ 8.1 \pm 7.7$     & $523\pm 22$ & $ -927 \pm 32$\\ 
1215+303  & 4  & $ 332 \pm 12\tablenotemark{c} $ & $ 180 \pm 12 $& $ 22.7 \pm 5.2 $ & 0.193$\pm$0.044 &  $ 2.7 \pm 5.5$ & $ 93 \pm 86$ & $ 2.3 \pm 5.2$ & $ -1.4 \pm 5.9$     & $202\pm 18$ & $ -402 \pm 22$\\ 
1219+044  & 4  & $ 241 \pm 16 $ & $ 67 \pm 16\tablenotemark{b} $& $ 18.5 \pm 5.6 $ & 0.94$\pm$0.29 &  $ 5.2 \pm 2.3$ & $ 307 \pm 28$ & $ 4.7 \pm 2.0$ & $ 2.2 \pm 2.8$     & $158\pm 31$ & $ -1556 \pm 19$\\ 
1219+044  & 5  & $ 10 \pm 38 $ & $ 178 \pm 38 $& $ 15 \pm 20 $ & 0.8$\pm$1.0 &  $ 1.8 \pm 4.3$ & $ 118 \pm 74$ & $ 1.7 \pm 2.2$ & $ -0.5 \pm 4.9$     & $-55\pm 11$ & $ -335 \pm 59$\\ 
1219+285  & 4  & $ 135.5 \pm 3.9 $ & $ 20.0 \pm 4.0\tablenotemark{b} $& $ 1228 \pm 83 $ & 8.19$\pm$0.56 &  $ 319 \pm 344$ & $ 155 \pm 55$ & $ 105 \pm 261$ & $ 301 \pm 259$     & $9642\pm 112$ & $ -4448 \pm 163$\\ 
1219+285  & 7  & $ 105.2 \pm 2.2 $ & $ 9.1 \pm 2.2\tablenotemark{b} $& $ 1106 \pm 91 $ & 7.37$\pm$0.61 &  $ 792 \pm 301$ & $ 85 \pm 12$ & $ -279 \pm 133$ & $ 741 \pm 278$     & $4149\pm 157$ & $ -2086 \pm 59$\\ 
1219+285  & 8  & $ 124.3 \pm 2.0 $ & $ 11.7 \pm 2.1\tablenotemark{b} $& $ 885 \pm 34 $ & 5.90$\pm$0.23 &  $ 49 \pm 25$ & $ 207 \pm 37$ & $ 48 \pm 26$ & $ 6 \pm 29$     & $8649\pm 99$ & $ -3554 \pm 72$\\ 
1219+285  & 9  & $ 107.8 \pm 3.5 $ & $ 0.5 \pm 3.5 $& $ 769 \pm 57 $ & 5.13$\pm$0.38 &  $ 177 \pm 62$ & $ 34 \pm 24$ & $ -170 \pm 59$ & $ 48 \pm 73$     & $4062\pm 147$ & $ -1620 \pm 111$\\ 
1219+285  & 12\tablenotemark{a}  & $ 121.8 \pm 4.2 $ & $ 12.6 \pm 4.2\tablenotemark{b} $& $ 84.7 \pm 7.4 $ & 0.565$\pm$0.049 &  $ 10.9 \pm 2.6$ & $ 163 \pm 20$ & $ 7.2 \pm 3.0$ & $ 8.2 \pm 3.7$     & $2742\pm 69$ & $ -802 \pm 42$\\ 
1219+285  & 15\tablenotemark{a}  & $ 114.4 \pm 1.4 $ & $ 5.9 \pm 1.4\tablenotemark{b} $& $ 514 \pm 15 $ & 3.43$\pm$0.10 &  $ 150 \pm 16$ & $ 294.4 \pm 5.3$ & $ 0 \pm 14$ & $ -150 \pm 16$     & $4940\pm 57$ & $ -1711 \pm 44$\\ 
1219+285  & 17  & $ 267.7 \pm 9.6\tablenotemark{c} $ & $ 159.2 \pm 9.6 $& $ 18.7 \pm 3.8 $ & 0.125$\pm$0.025 &  $ 2.1 \pm 1.2$ & $ 1 \pm 41$ & $ 2.1 \pm 1.1$ & $ -0.1 \pm 1.5$     & $881\pm 25$ & $ -314 \pm 19$\\ 
1219+285  & 18\tablenotemark{a}  & $ 258 \pm 36 $ & $ 156 \pm 36 $& $ 3.3 \pm 2.2 $ & 0.022$\pm$0.015 &  $ 2.59 \pm 0.74$ & $ 65 \pm 14$ & $ 0.6 \pm 1.3$ & $ -2.5 \pm 1.3$     & $292\pm 13$ & $ -80.9 \pm 8.3$\\ 
1222+216  & 1\tablenotemark{a}  & $ 13.88 \pm 0.93 $ & $ 18.74 \pm 0.94\tablenotemark{b} $& $ 339.7 \pm 5.4 $ & 8.91$\pm$0.14 &  $ 8.6 \pm 2.5$ & $ 110 \pm 17$ & $ 8.6 \pm 2.5$ & $ -0.9 \pm 2.4$     & $-1411\pm 54$ & $ 13869 \pm 52$\\ 
1222+216  & 2\tablenotemark{a}  & $ 15.2 \pm 1.2 $ & $ 7.6 \pm 1.2\tablenotemark{b} $& $ 583 \pm 19 $ & 15.28$\pm$0.49 &  $ 33.8 \pm 8.1$ & $ 109 \pm 19$ & $ 33.7 \pm 7.7$ & $ -2 \pm 12$     & $840\pm 74$ & $ 7929 \pm 124$\\ 
1222+216  & 3\tablenotemark{a}  & $ 10.45 \pm 0.38 $ & $ 7.64 \pm 0.43\tablenotemark{b} $& $ 646.1 \pm 9.6 $ & 16.94$\pm$0.25 &  $ 34.7 \pm 3.3$ & $ 90 \pm 12$ & $ 34.2 \pm 3.4$ & $ 6.3 \pm 7.7$     & $116\pm 20$ & $ 4277 \pm 49$\\ 
1222+216  & 4\tablenotemark{a}  & $ 11.57 \pm 0.32 $ & $ 5.56 \pm 0.36\tablenotemark{b} $& $ 631.4 \pm 4.3 $ & 16.56$\pm$0.11 &  $ 24.0 \pm 1.8$ & $ 101.5 \pm 5.2$ & $ 24.0 \pm 1.8$ & $ 0 \pm 2.2$     & $95\pm 36$ & $ 5565 \pm 45$\\ 
1222+216  & 5\tablenotemark{a}  & $ 10.68 \pm 0.39 $ & $ 7.28 \pm 0.42\tablenotemark{b} $& $ 569.5 \pm 3.4 $ & 14.935$\pm$0.088 &  $ 26.5 \pm 1.3$ & $ 146.2 \pm 3.1$ & $ 18.6 \pm 1.5$ & $ -18.9 \pm 1.3$     & $6\pm 31$ & $ 6437 \pm 26$\\ 
1222+216  & 6  & $ 354.12 \pm 0.85 $ & $ 1.69 \pm 0.91 $& $ 746 \pm 15 $ & 19.56$\pm$0.39 &  $ 27 \pm 11$ & $ 186 \pm 21$ & $ -5.4 \pm 7.7$ & $ -26 \pm 11$     & $-302\pm 54$ & $ 4940 \pm 76$\\ 
1222+216  & 7  & $ 6.3 \pm 1.1 $ & $ 0.4 \pm 1.3 $& $ 835 \pm 50 $ & 21.9$\pm$1.3 &  $ 69 \pm 101$ & $ 349 \pm 55$ & $ -21 \pm 23$ & $ 66 \pm 74$     & $376\pm 54$ & $ 2802 \pm 184$\\ 
1222+216  & 9  & $ 1.12 \pm 0.72 $ & $ 0.05 \pm 0.76 $& $ 638 \pm 29 $ & 16.72$\pm$0.76 &  $ 51 \pm 41$ & $ 26 \pm 35$ & $ 21 \pm 10$ & $ 46 \pm 36$     & $13\pm 15$ & $ 1922 \pm 55$\\ 
1222+216  & 10  & $ 10.8 \pm 2.7 $ & $ 5.0 \pm 2.7 $& $ 262 \pm 33 $ & 6.88$\pm$0.86 &  $ 125 \pm 47$ & $ 184 \pm 10$ & $ 14 \pm 16$ & $ -124 \pm 44$     & $124\pm 16$ & $ 1272 \pm 51$\\ 
1222+216  & 11  & $ 15.8 \pm 1.7 $ & $ 17.0 \pm 1.7\tablenotemark{b} $& $ 572 \pm 19 $ & 14.99$\pm$0.51 &  $ 44 \pm 27$ & $ 206 \pm 39$ & $ -7 \pm 22$ & $ -43 \pm 27$     & $-195\pm 26$ & $ 7840 \pm 32$\\ 
1222+216  & 12  & $ 15 \pm 14 $ & $ 4 \pm 14 $& $ 81 \pm 29 $ & 2.11$\pm$0.75 &  $ 48 \pm 88$ & $ 287 \pm 64$ & $ -48 \pm 45$ & $ 2 \pm 80$     & $74\pm 12$ & $ 350 \pm 27$\\ 
1222+216  & 13  & $ 17.6 \pm 1.8 $ & $ 23.3 \pm 1.9\tablenotemark{b} $& $ 433 \pm 25 $ & 11.36$\pm$0.66 &  $ 83 \pm 31$ & $ 1 \pm 13$ & $ -24 \pm 16$ & $ 79 \pm 28$     & $-1258\pm 51$ & $ 12637 \pm 112$\\ 
1222+216  & 15  & $ -0.25 \pm 0.34 $ & $ 1.81 \pm 0.36\tablenotemark{b} $& $ 488.7 \pm 8.9 $ & 12.82$\pm$0.23 &  $ 31 \pm 20$ & $ 186 \pm 26$ & $ -3.6 \pm 5.6$ & $ -31 \pm 17$     & $-59.7\pm 8.0$ & $ 1746 \pm 24$\\ 
1222+216  & 16\tablenotemark{a}  & $ 354.98 \pm 0.48 $ & $ 1.55 \pm 0.53 $& $ 364 \pm 14 $ & 9.53$\pm$0.37 &  $ 139 \pm 30$ & $ 187.5 \pm 3.4$ & $ -30.0 \pm 6.7$ & $ -136 \pm 30$     & $-48.0\pm 7.3$ & $ 1258 \pm 38$\\ 
1222+216  & 19  & $ 358.0 \pm 2.3 $ & $ 3.4 \pm 2.3 $& $ 497 \pm 23 $ & 13.05$\pm$0.60 &  $ 67 \pm 27$ & $ 216 \pm 26$ & $ -41 \pm 25$ & $ -52 \pm 29$     & $276\pm 71$ & $ 8479 \pm 81$\\ 
1226+023  & 1  & $ 218.0 \pm 2.6 $ & $ 18.1 \pm 2.6\tablenotemark{b} $& $ 816 \pm 37 $ & 8.35$\pm$0.38 &  $ 165 \pm 68$ & $ 225 \pm 26$ & $ 20 \pm 67$ & $ 164 \pm 68$     & $-15452\pm 112$ & $ -10458 \pm 112$\\ 
1226+023  & 2\tablenotemark{a}  & $ 228.60 \pm 0.45 $ & $ 8.32 \pm 0.46\tablenotemark{b} $& $ 791.0 \pm 6.2 $ & 8.088$\pm$0.063 &  $ 56.7 \pm 3.1$ & $ 193.5 \pm 3.3$ & $ -32.6 \pm 3.2$ & $ 46.4 \pm 3.2$     & $-11916\pm 42$ & $ -7286 \pm 40$\\ 
1226+023  & 3\tablenotemark{a}  & $ 240.99 \pm 0.59 $ & $ 5.36 \pm 0.61\tablenotemark{b} $& $ 1038 \pm 14 $ & 10.61$\pm$0.15 &  $ 118 \pm 28$ & $ 79.9 \pm 8.2$ & $ -38 \pm 19$ & $ -112 \pm 26$     & $-6142\pm 47$ & $ -2666 \pm 25$\\ 
1226+023  & 4  & $ 246.9 \pm 2.3 $ & $ 1.7 \pm 2.3 $& $ 1305 \pm 53 $ & 13.35$\pm$0.55 &  $ 494 \pm 242$ & $ 187 \pm 33$ & $ -429 \pm 244$ & $ 245 \pm 259$     & $-2222\pm 31$ & $ -988 \pm 28$\\ 
1226+023  & 5  & $ 245.15 \pm 0.58 $ & $ 2.42 \pm 0.67\tablenotemark{b} $& $ 1459 \pm 15 $ & 14.92$\pm$0.16 &  $ 52 \pm 27$ & $ 305 \pm 35$ & $ 45 \pm 27$ & $ 26 \pm 28$     & $-3717\pm 47$ & $ -1983 \pm 44$\\ 
1226+023  & 9\tablenotemark{a}  & $ 239.21 \pm 0.37 $ & $ 3.17 \pm 0.42\tablenotemark{b} $& $ 1080.6 \pm 8.0 $ & 11.048$\pm$0.082 &  $ 16.2 \pm 3.5$ & $ 248 \pm 10$ & $ 2.6 \pm 2.9$ & $ 16.0 \pm 3.4$     & $-7979\pm 67$ & $ -5454 \pm 48$\\ 
1226+023  & 12\tablenotemark{a}  & $ 240.47 \pm 0.35 $ & $ 6.70 \pm 0.41\tablenotemark{b} $& $ 935.3 \pm 5.6 $ & 9.563$\pm$0.057 &  $ 36.1 \pm 2.9$ & $ 305.6 \pm 4.8$ & $ 32.8 \pm 3.1$ & $ 15.2 \pm 2.9$     & $-5302\pm 36$ & $ -4300 \pm 41$\\ 
1226+023  & 13  & $ 242.2 \pm 3.5 $ & $ 6.9 \pm 3.7 $& $ 601 \pm 29 $ & 6.14$\pm$0.30 &  $ 129 \pm 185$ & $ 165 \pm 53$ & $ -126 \pm 109$ & $ 28 \pm 86$     & $-1436\pm 24$ & $ -531 \pm 38$\\ 
1226+023  & 15\tablenotemark{a}  & $ 219.6 \pm 1.1 $ & $ 1.1 \pm 1.3 $& $ 892 \pm 18 $ & 9.12$\pm$0.18 &  $ 320 \pm 48$ & $ 209.4 \pm 8.3$ & $ -57 \pm 47$ & $ 315 \pm 47$     & $-935\pm 25$ & $ -1144 \pm 27$\\ 
1226+023  & 16\tablenotemark{a}  & $ 221.0 \pm 2.4 $ & $ 3.3 \pm 2.5 $& $ 643 \pm 29 $ & 6.57$\pm$0.30 &  $ 748 \pm 116$ & $ 23.6 \pm 6.9$ & $ 223 \pm 102$ & $ -714 \pm 106$     & $-853\pm 19$ & $ -1170 \pm 30$\\ 
1226+023  & 19\tablenotemark{a}  & $ 238.5 \pm 1.8 $ & $ 17.0 \pm 1.8\tablenotemark{b} $& $ 755 \pm 33 $ & 7.72$\pm$0.34 &  $ 290 \pm 49$ & $ 340 \pm 17$ & $ 284 \pm 59$ & $ -58 \pm 85$     & $-3157\pm 39$ & $ -3626 \pm 14$\\ 
1226+023  & 21  & $ 258.6 \pm 2.8 $ & $ 22.2 \pm 2.8\tablenotemark{b} $& $ 538 \pm 17 $ & 5.50$\pm$0.18 &  $ 43 \pm 37$ & $ 317 \pm 54$ & $ 36 \pm 41$ & $ 22 \pm 28$     & $-3611\pm 39$ & $ -2428 \pm 60$\\ 
1226+023  & 22\tablenotemark{a}  & $ 220.34 \pm 0.56 $ & $ 1.44 \pm 0.63 $& $ 892.7 \pm 9.0 $ & 9.127$\pm$0.092 &  $ 31.8 \pm 7.5$ & $ 257 \pm 16$ & $ 19.1 \pm 8.0$ & $ 25.4 \pm 8.2$     & $-2010\pm 24$ & $ -2568 \pm 28$\\ 
1226+023  & 24\tablenotemark{a}  & $ 223.3 \pm 1.7 $ & $ 3.2 \pm 1.8 $& $ 714 \pm 21 $ & 7.30$\pm$0.22 &  $ 299 \pm 98$ & $ 238 \pm 20$ & $ 78 \pm 98$ & $ 289 \pm 99$     & $-770\pm 15$ & $ -935 \pm 16$\\ 
1226+023  & 25\tablenotemark{a}  & $ 219.4 \pm 2.7 $ & $ 7.2 \pm 2.8 $& $ 513 \pm 26 $ & 5.24$\pm$0.27 &  $ 763 \pm 121$ & $ 216.1 \pm 8.3$ & $ -44 \pm 118$ & $ 762 \pm 119$     & $-349\pm 14$ & $ -570 \pm 21$\\ 
1226+023  & 26\tablenotemark{a}  & $ 223.23 \pm 0.52 $ & $ 13.75 \pm 0.55\tablenotemark{b} $& $ 1041.7 \pm 9.9 $ & 10.65$\pm$0.10 &  $ 48.2 \pm 6.1$ & $ 177.3 \pm 3.8$ & $ -34.6 \pm 4.8$ & $ 33.6 \pm 4.9$     & $-13311\pm 42$ & $ -8110 \pm 80$\\ 
1226+023  & 27\tablenotemark{a}  & $ 235.3 \pm 2.2 $ & $ 4.2 \pm 2.2 $& $ 1203 \pm 49 $ & 12.30$\pm$0.51 &  $ 566 \pm 127$ & $ 81 \pm 10$ & $ -244 \pm 110$ & $ -510 \pm 119$     & $-3354\pm 74$ & $ -1861 \pm 57$\\ 
1226+023  & 29\tablenotemark{a}  & $ 236.72 \pm 0.80 $ & $ 10.88 \pm 0.86\tablenotemark{b} $& $ 757.9 \pm 9.8 $ & 7.75$\pm$0.10 &  $ 41 \pm 10$ & $ 4 \pm 12$ & $ 32.8 \pm 9.6$ & $ -24.9 \pm 9.0$     & $-3732\pm 38$ & $ -3714 \pm 46$\\ 
1226+023  & 30\tablenotemark{a}  & $ 221.8 \pm 1.0 $ & $ 4.7 \pm 1.1\tablenotemark{b} $& $ 874 \pm 15 $ & 8.94$\pm$0.16 &  $ 184 \pm 26$ & $ 343.1 \pm 7.7$ & $ 157 \pm 25$ & $ -96 \pm 25$     & $-2168\pm 27$ & $ -3079 \pm 28$\\ 
1226+023  & 31  & $ 219.93 \pm 0.85 $ & $ 0.92 \pm 0.92 $& $ 811 \pm 13 $ & 8.29$\pm$0.13 &  $ 34 \pm 17$ & $ 288 \pm 35$ & $ 32 \pm 18$ & $ 13 \pm 18$     & $-1393\pm 21$ & $ -1780 \pm 26$\\ 
1226+023  & 32  & $ 214.3 \pm 7.6 $ & $ 4.9 \pm 7.6 $& $ 162 \pm 24 $ & 1.65$\pm$0.24 &  $ 190 \pm 71$ & $ 66 \pm 28$ & $ -99 \pm 76$ & $ -163 \pm 86$     & $-690\pm 10$ & $ -836 \pm 15$\\ 
1226+023  & 35  & $ 318 \pm 63 $ & $ 97 \pm 63 $& $ 17 \pm 17 $ & 0.17$\pm$0.17 &  $ 71 \pm 32$ & $ 213 \pm 29$ & $ -69 \pm 57$ & $ -19 \pm 54$     & $-235\pm 20$ & $ -273 \pm 21$\\ 
1226+023  & 37\tablenotemark{a}  & $ 225.01 \pm 0.77 $ & $ 3.79 \pm 0.85\tablenotemark{b} $& $ 1071 \pm 14 $ & 10.95$\pm$0.15 &  $ 217 \pm 37$ & $ 39.9 \pm 9.6$ & $ 19 \pm 36$ & $ -216 \pm 36$     & $-1621\pm 19$ & $ -1835 \pm 23$\\ 
1228+126  & 1  & $ 133 \pm 33 $ & $ 157 \pm 33 $& $ 61 \pm 30 $ & 0.0159$\pm$0.0080 &  $ 29 \pm 11$ & $ 135 \pm 26$ & $ 1 \pm 18$ & $ 29 \pm 15$     & $-20426\pm 311$ & $ 7469 \pm 215$\\ 
1228+126  & 2  & $ 132 \pm 41 $ & $ 154 \pm 41 $& $ 65 \pm 42 $ & 0.017$\pm$0.011 &  $ 41 \pm 21$ & $ 109 \pm 26$ & $ -16 \pm 22$ & $ 37 \pm 27$     & $-12595\pm 431$ & $ 3629 \pm 216$\\ 
1228+126  & 3\tablenotemark{a}  & $ 20 \pm 24 $ & $ 96 \pm 24\tablenotemark{b} $& $ 27.8 \pm 8.1 $ & 0.0073$\pm$0.0021 &  $ 26.0 \pm 4.4$ & $ 60.4 \pm 7.7$ & $ 16.9 \pm 8.3$ & $ 19.7 \pm 8.5$     & $-6511\pm 112$ & $ 1300 \pm 61$\\ 
1228+126  & 4\tablenotemark{a}  & $ 317.9 \pm 5.3 $ & $ 31.2 \pm 5.3\tablenotemark{b} $& $ 74.9 \pm 6.8 $ & 0.0197$\pm$0.0018 &  $ 12.5 \pm 2.9$ & $ 92 \pm 11$ & $ 8.9 \pm 2.8$ & $ -8.8 \pm 2.7$     & $-3134\pm 68$ & $ 914 \pm 53$\\ 
1228+126  & 5  & $ 288.9 \pm 7.1 $ & $ 4.5 \pm 7.2 $& $ 41.7 \pm 8.2 $ & 0.0110$\pm$0.0021 &  $ 9.2 \pm 3.2$ & $ 108 \pm 15$ & $ 0.2 \pm 2.3$ & $ -9.2 \pm 3.1$     & $-1636\pm 76$ & $ 433 \pm 38$\\ 
1228+126  & 6  & $ 343 \pm 61 $ & $ 60 \pm 61 $& $ 2.4 \pm 2.3 $ & 0.00063$\pm$0.00061 &  $ 1.17 \pm 0.93$ & $ 60 \pm 52$ & $ 1.1 \pm 1.2$ & $ 0.3 \pm 1.2$     & $-423\pm 22$ & $ 82 \pm 20$\\ 
1228+126  & 7  & $ 115 \pm 20 $ & $ 0 \pm 20 $& $ 10.3 \pm 3.9 $ & 0.0027$\pm$0.0010 &  $ 3.8 \pm 1.4$ & $ 306 \pm 21$ & $ -0.7 \pm 1.7$ & $ -3.8 \pm 1.5$     & $444\pm 36$ & $ -221 \pm 23$\\ 
1236+049  & 1  & $ 48 \pm 27 $ & $ 100 \pm 27 $& $ 23.1 \pm 9.6 $ & 1.78$\pm$0.74 &  $ 29 \pm 15$ & $ 138 \pm 36$ & $ 29 \pm 16$ & $ 0 \pm 19$     & $-1483\pm 17$ & $ 1130 \pm 18$\\ 
1236+049  & 2  & $ 258.5 \pm 6.6 $ & $ 21.3 \pm 6.6\tablenotemark{b} $& $ 31.7 \pm 5.9 $ & 2.44$\pm$0.45 &  $ 5.0 \pm 10.0$ & $ 261 \pm 83$ & $ 0.3 \pm 5.8$ & $ 5.0 \pm 9.5$     & $-289\pm 12$ & $ 53.2 \pm 6.5$\\ 
1244-255  & 1  & $ 148 \pm 37 $ & $ 10 \pm 37 $& $ 98 \pm 58 $ & 3.6$\pm$2.1 &  $ 347 \pm 150$ & $ 159 \pm 26$ & $ 68 \pm 209$ & $ 341 \pm 198$     & $2258\pm 86$ & $ -2390 \pm 110$\\ 
1244-255  & 2  & $ 333 \pm 70 $ & $ 170 \pm 70 $& $ 28 \pm 49 $ & 1.0$\pm$1.8 &  $ 263 \pm 119$ & $ 13 \pm 18$ & $ 167 \pm 147$ & $ 203 \pm 255$     & $686\pm 29$ & $ -1114 \pm 83$\\ 
1250+532  & 1  & $ 165 \pm 88 $ & $ 92 \pm 88 $& $ 6 \pm 18 $ & 0.4$\pm$1.2 &  $ 52 \pm 24$ & $ 90 \pm 20$ & $ -50 \pm 47$ & $ 14 \pm 47$     & $-10498\pm 79$ & $ -2372 \pm 38$\\ 
1250+532  & 2  & $ 217.9 \pm 6.4 $ & $ 35.2 \pm 6.4\tablenotemark{b} $& $ 82.3 \pm 7.4 $ & 5.64$\pm$0.51 &  $ 29 \pm 11$ & $ 67 \pm 17$ & $ -14.4 \pm 9.8$ & $ -25.3 \pm 8.4$     & $-4532\pm 42$ & $ -1372 \pm 14$\\ 
1250+532  & 4  & $ 307.3 \pm 8.4 $ & $ 58.1 \pm 8.4\tablenotemark{b} $& $ 35.1 \pm 5.3 $ & 2.40$\pm$0.36 &  $ 7.2 \pm 5.7$ & $ 227 \pm 53$ & $ -7.1 \pm 5.7$ & $ 1.2 \pm 5.8$     & $-1310\pm 21$ & $ -496 \pm 18$\\ 
1250+532  & 5  & $ 319 \pm 18 $ & $ 71 \pm 18\tablenotemark{b} $& $ 20.3 \pm 5.6 $ & 1.39$\pm$0.38 &  $ 9 \pm 13$ & $ 256 \pm 48$ & $ -8.2 \pm 6.9$ & $ 4.3 \pm 6.6$     & $-744\pm 27$ & $ -312 \pm 15$\\ 
1250+532  & 6  & $ 29 \pm 59 $ & $ 143 \pm 59 $& $ 3.2 \pm 5.4 $ & 0.22$\pm$0.37 &  $ 3.2 \pm 5.6$ & $ 302 \pm 71$ & $ -3.2 \pm 4.4$ & $ 0.2 \pm 4.8$     & $-325\pm 19$ & $ -153.9 \pm 6.5$\\ 
1253-055  & 1\tablenotemark{a}  & $ 220.19 \pm 0.37 $ & $ 16.63 \pm 0.39\tablenotemark{b} $& $ 332.5 \pm 2.3 $ & 10.513$\pm$0.071 &  $ 4.51 \pm 0.57$ & $ 76 \pm 11$ & $ -2.63 \pm 0.70$ & $ -3.66 \pm 0.74$     & $-4833\pm 11$ & $ -3451 \pm 17$\\ 
1253-055  & 2\tablenotemark{a}  & $ 247.0 \pm 1.5 $ & $ 5.0 \pm 1.5\tablenotemark{b} $& $ 272.1 \pm 9.5 $ & 8.60$\pm$0.30 &  $ 86 \pm 15$ & $ 45 \pm 10$ & $ 33 \pm 13$ & $ -79 \pm 17$     & $-2907\pm 30$ & $ -1600 \pm 20$\\ 
1253-055  & 3  & $ 231.0 \pm 5.9 $ & $ 3.1 \pm 6.0 $& $ 240 \pm 24 $ & 7.59$\pm$0.75 &  $ 113 \pm 57$ & $ 237 \pm 34$ & $ 13 \pm 60$ & $ 112 \pm 58$     & $-817\pm 26$ & $ -598 \pm 29$\\ 
1253-055  & 4\tablenotemark{a}  & $ 218 \pm 13 $ & $ 9 \pm 13 $& $ 6.5 \pm 1.4 $ & 0.205$\pm$0.043 &  $ 2.94 \pm 0.58$ & $ 359 \pm 13$ & $ 1.84 \pm 0.82$ & $ -2.30 \pm 0.73$     & $-257.9\pm 8.4$ & $ -274.0 \pm 7.5$\\ 
1253-055  & 5\tablenotemark{a}  & $ 229.69 \pm 0.54 $ & $ 3.21 \pm 0.62\tablenotemark{b} $& $ 424.1 \pm 4.2 $ & 13.41$\pm$0.13 &  $ 15.7 \pm 1.7$ & $ 75.7 \pm 4.7$ & $ -6.9 \pm 1.5$ & $ -14.1 \pm 1.5$     & $-3792\pm 33$ & $ -2842 \pm 24$\\ 
1253-055  & 6\tablenotemark{a}  & $ 232.6 \pm 1.1 $ & $ 0.2 \pm 1.1 $& $ 495.1 \pm 9.7 $ & 15.65$\pm$0.31 &  $ 348 \pm 20$ & $ 237.7 \pm 3.0$ & $ 31 \pm 19$ & $ 347 \pm 20$     & $-864\pm 19$ & $ -683 \pm 17$\\ 
1253-055  & 7  & $ 239.7 \pm 2.1 $ & $ 5.3 \pm 2.2 $& $ 651 \pm 27 $ & 20.59$\pm$0.85 &  $ 55 \pm 77$ & $ 300 \pm 66$ & $ 48 \pm 58$ & $ 28 \pm 66$     & $-1363\pm 28$ & $ -965 \pm 22$\\ 
1253-055  & 8\tablenotemark{a}  & $ 246.6 \pm 3.3 $ & $ 21.3 \pm 3.4\tablenotemark{b} $& $ 304 \pm 17 $ & 9.60$\pm$0.54 &  $ 416 \pm 70$ & $ 276 \pm 10$ & $ 204 \pm 72$ & $ 363 \pm 72$     & $-630\pm 23$ & $ -707 \pm 24$\\ 
1253-055  & 10  & $ 232.4 \pm 1.2 $ & $ 6.2 \pm 1.4\tablenotemark{b} $& $ 519 \pm 11 $ & 16.42$\pm$0.35 &  $ 56 \pm 19$ & $ 272 \pm 19$ & $ 36 \pm 18$ & $ 43 \pm 18$     & $-1008\pm 37$ & $ -1051 \pm 33$\\ 
1253-055  & 11  & $ 241.7 \pm 3.4 $ & $ 4.0 \pm 3.6 $& $ 586 \pm 46 $ & 18.5$\pm$1.5 &  $ 167 \pm 141$ & $ 321 \pm 52$ & $ 164 \pm 120$ & $ 31 \pm 156$     & $-1053\pm 44$ & $ -701 \pm 25$\\ 
1253-055  & 13\tablenotemark{a}  & $ 226.8 \pm 3.3 $ & $ 5.5 \pm 3.5 $& $ 438 \pm 24 $ & 13.86$\pm$0.77 &  $ 228 \pm 50$ & $ 137 \pm 13$ & $ -228 \pm 51$ & $ 0 \pm 51$     & $-1297\pm 33$ & $ -811 \pm 56$\\ 
1302-102  & 4\tablenotemark{a}  & $ 30.9 \pm 1.5 $ & $ 1.1 \pm 1.6 $& $ 487 \pm 16 $ & 8.50$\pm$0.28 &  $ 51 \pm 14$ & $ 225 \pm 17$ & $ -13 \pm 13$ & $ -49 \pm 16$     & $1779\pm 28$ & $ 2797 \pm 43$\\ 
1307+121  & 1  & $ 64 \pm 14 $ & $ 21 \pm 14 $& $ 71 \pm 23 $ & 4.8$\pm$1.5 &  $ 9 \pm 33$ & $ 254 \pm 111$ & $ -2 \pm 25$ & $ -9 \pm 36$     & $3301\pm 70$ & $ 3551 \pm 28$\\ 
1307+121  & 2  & $ 332 \pm 19 $ & $ 67 \pm 19\tablenotemark{b} $& $ 9.1 \pm 2.6 $ & 0.62$\pm$0.18 &  $ 0.5 \pm 1.3$ & $ 95 \pm 93$ & $ 0.4 \pm 1.2$ & $ -0.3 \pm 1.1$     & $2028\pm 32$ & $ 2482 \pm 26$\\ 
1307+121  & 4\tablenotemark{a}  & $ 33.0 \pm 3.4 $ & $ 4.9 \pm 3.5 $& $ 146 \pm 10 $ & 9.94$\pm$0.70 &  $ 69 \pm 16$ & $ 37 \pm 13$ & $ 5 \pm 15$ & $ 69 \pm 16$     & $876\pm 20$ & $ 1129 \pm 31$\\ 
1307+121  & 5\tablenotemark{a}  & $ 351 \pm 61 $ & $ 47 \pm 61 $& $ 3.0 \pm 4.5 $ & 0.20$\pm$0.31 &  $ 18.1 \pm 3.8$ & $ 288 \pm 16$ & $ -16 \pm 14$ & $ 8 \pm 12$     & $313.9\pm 6.2$ & $ 369.3 \pm 8.7$\\ 
1308+326  & 1  & $ 267.8 \pm 2.7 $ & $ 12.7 \pm 2.7\tablenotemark{b} $& $ 443 \pm 21 $ & 23.2$\pm$1.1 &  $ 28 \pm 19$ & $ 86 \pm 45$ & $ 1 \pm 19$ & $ -28 \pm 19$     & $-10556\pm 152$ & $ 1902 \pm 148$\\ 
1308+326  & 2\tablenotemark{a}  & $ 285.82 \pm 0.38 $ & $ 0.57 \pm 0.46 $& $ 449.9 \pm 4.7 $ & 23.55$\pm$0.25 &  $ 10.3 \pm 1.6$ & $ 275.7 \pm 5.4$ & $ -1.79 \pm 0.99$ & $ 10.1 \pm 1.6$     & $-4304\pm 42$ & $ 1301 \pm 25$\\ 
1308+326  & 3  & $ 284.7 \pm 3.3 $ & $ 11.7 \pm 3.4\tablenotemark{b} $& $ 436 \pm 41 $ & 22.8$\pm$2.1 &  $ 155 \pm 71$ & $ 253 \pm 22$ & $ -82 \pm 44$ & $ 132 \pm 69$     & $-1410\pm 50$ & $ 760 \pm 28$\\ 
1308+326  & 4  & $ 295.4 \pm 1.4 $ & $ 13.3 \pm 1.6\tablenotemark{b} $& $ 524 \pm 22 $ & 27.4$\pm$1.2 &  $ 38 \pm 57$ & $ 89 \pm 60$ & $ 17 \pm 24$ & $ -34 \pm 40$     & $-1449\pm 57$ & $ 1126 \pm 21$\\ 
1308+326  & 5  & $ 310.18 \pm 0.86 $ & $ 8.02 \pm 0.87\tablenotemark{b} $& $ 404.0 \pm 5.8 $ & 21.14$\pm$0.31 &  $ 31 \pm 15$ & $ 239 \pm 33$ & $ -29 \pm 16$ & $ 10 \pm 15$     & $-1581.3\pm 7.8$ & $ 1796.4 \pm 9.2$\\ 
1308+326  & 7\tablenotemark{a}  & $ 297.3 \pm 4.1 $ & $ 0.8 \pm 4.2 $& $ 308 \pm 25 $ & 16.1$\pm$1.3 &  $ 135 \pm 42$ & $ 103 \pm 16$ & $ 34 \pm 38$ & $ -130 \pm 41$     & $-1954\pm 62$ & $ 992 \pm 50$\\ 
1308+326  & 8\tablenotemark{a}  & $ 288.1 \pm 3.3 $ & $ 14.4 \pm 3.4\tablenotemark{b} $& $ 215 \pm 20 $ & 11.2$\pm$1.0 &  $ 94 \pm 28$ & $ 49 \pm 18$ & $ 81 \pm 21$ & $ -48 \pm 33$     & $-1191\pm 48$ & $ 652 \pm 26$\\ 
1308+326  & 9\tablenotemark{a}  & $ 326.4 \pm 1.7 $ & $ 4.6 \pm 1.8 $& $ 159.4 \pm 4.5 $ & 8.34$\pm$0.24 &  $ 117 \pm 18$ & $ 315.3 \pm 8.8$ & $ -23 \pm 19$ & $ 115 \pm 17$     & $-111.9\pm 6.4$ & $ 225.3 \pm 5.4$\\ 
1308+326  & 11\tablenotemark{a}  & $ 279.63 \pm 0.69 $ & $ 24.62 \pm 0.71\tablenotemark{b} $& $ 406.7 \pm 4.0 $ & 21.28$\pm$0.21 &  $ 14.0 \pm 2.7$ & $ 289 \pm 13$ & $ 2.3 \pm 3.2$ & $ 13.9 \pm 2.6$     & $-3954\pm 17$ & $ 2698 \pm 22$\\ 
1308+326  & 12  & $ 262 \pm 18 $ & $ 41 \pm 19 $& $ 56 \pm 22 $ & 2.9$\pm$1.1 &  $ 136 \pm 81$ & $ 95 \pm 32$ & $ -29 \pm 67$ & $ -132 \pm 78$     & $-378\pm 26$ & $ 234 \pm 17$\\ 
1308+326  & 17\tablenotemark{a}  & $ 304.5 \pm 1.3 $ & $ 3.1 \pm 1.5 $& $ 355.6 \pm 6.0 $ & 18.61$\pm$0.31 &  $ 64.7 \pm 6.3$ & $ 301.8 \pm 7.9$ & $ -3.0 \pm 9.0$ & $ 64.6 \pm 6.6$     & $-765\pm 11$ & $ 607 \pm 30$\\ 
1308+326  & 18\tablenotemark{a}  & $ 306.4 \pm 1.5 $ & $ 2.6 \pm 1.7 $& $ 278.1 \pm 8.2 $ & 14.56$\pm$0.43 &  $ 75 \pm 13$ & $ 297.3 \pm 7.8$ & $ -12 \pm 11$ & $ 74 \pm 12$     & $-578\pm 31$ & $ 407 \pm 17$\\ 
1308+326  & 20\tablenotemark{a}  & $ 207 \pm 29 $ & $ 82 \pm 29 $& $ 11.5 \pm 6.1 $ & 0.60$\pm$0.32 &  $ 40.3 \pm 5.6$ & $ 92 \pm 15$ & $ -37 \pm 18$ & $ -17 \pm 16$     & $-268.8\pm 8.1$ & $ 79 \pm 17$\\ 
1308+326  & 22\tablenotemark{a}  & $ 293.6 \pm 3.2 $ & $ 0.7 \pm 3.3 $& $ 453 \pm 26 $ & 23.7$\pm$1.4 &  $ 172 \pm 41$ & $ 128 \pm 14$ & $ -42 \pm 41$ & $ -167 \pm 42$     & $-2733\pm 98$ & $ 1316 \pm 90$\\ 
1310+487  & 1  & $ 226 \pm 48 $ & $ 178 \pm 48 $& $ 7.6 \pm 5.6 $ & 0.23$\pm$0.17 &  $ 8.4 \pm 7.5$ & $ 8 \pm 47$ & $ 5.2 \pm 6.8$ & $ -6.6 \pm 7.7$     & $226\pm 15$ & $ 181 \pm 21$\\ 
1334-127  & 5  & $ 153.9 \pm 2.1 $ & $ 7.8 \pm 2.3\tablenotemark{b} $& $ 467 \pm 23 $ & 14.83$\pm$0.72 &  $ 21 \pm 21$ & $ 276 \pm 61$ & $ 18 \pm 20$ & $ -11 \pm 26$     & $1329\pm 41$ & $ -1937 \pm 63$\\ 
1334-127  & 9  & $ 158.1 \pm 2.0 $ & $ 13.9 \pm 2.3\tablenotemark{b} $& $ 343 \pm 14 $ & 10.89$\pm$0.43 &  $ 39 \pm 27$ & $ 217 \pm 47$ & $ 33 \pm 25$ & $ 20 \pm 29$     & $570\pm 33$ & $ -704 \pm 39$\\ 
1334-127  & 11\tablenotemark{a}  & $ 147.5 \pm 3.2 $ & $ 1.0 \pm 3.6 $& $ 503 \pm 30 $ & 15.98$\pm$0.96 &  $ 258 \pm 63$ & $ 166 \pm 12$ & $ 83 \pm 60$ & $ 244 \pm 60$     & $431\pm 41$ & $ -610 \pm 52$\\ 
1341-171  & 2  & $ 326 \pm 13 $ & $ 22 \pm 13 $& $ 120 \pm 20 $ & 11.2$\pm$1.9 &  $ 86 \pm 33$ & $ 115 \pm 18$ & $ 44 \pm 34$ & $ -74 \pm 26$     & $-830\pm 105$ & $ 540 \pm 39$\\ 
1343+451  & 2  & $ 135 \pm 16 $ & $ 40 \pm 16 $& $ 119 \pm 29 $ & 11.2$\pm$2.7 &  $ 121 \pm 73$ & $ 36 \pm 34$ & $ -120 \pm 66$ & $ -18 \pm 72$     & $24\pm 26$ & $ -1084 \pm 68$\\ 
1345+125  & 1  & $ 213 \pm 22 $ & $ 35 \pm 22 $& $ 58 \pm 22 $ & 0.46$\pm$0.18 &  $ 12 \pm 18$ & $ 359 \pm 59$ & $ 6.8 \pm 9.5$ & $ -10 \pm 12$     & $2885\pm 105$ & $ -66234 \pm 218$\\ 
1345+125  & 2  & $ 187 \pm 14 $ & $ 25 \pm 14 $& $ 48 \pm 18 $ & 0.38$\pm$0.14 &  $ 13.0 \pm 8.7$ & $ 27 \pm 35$ & $ -4.6 \pm 4.8$ & $ -12.2 \pm 8.8$     & $16876\pm 63$ & $ -49695 \pm 148$\\ 
1345+125  & 5  & $ 82 \pm 14 $ & $ 80 \pm 14\tablenotemark{b} $& $ 20.1 \pm 3.8 $ & 0.158$\pm$0.030 &  $ 5.8 \pm 2.5$ & $ 0 \pm 23$ & $ -5.7 \pm 2.5$ & $ 0.9 \pm 2.4$     & $3184\pm 32$ & $ -9307 \pm 41$\\ 
1406-076  & 2  & $ 244.5 \pm 3.3 $ & $ 8.7 \pm 3.3 $& $ 270 \pm 13 $ & 18.75$\pm$0.93 &  $ 20.4 \pm 9.2$ & $ 211 \pm 28$ & $ -11.2 \pm 9.1$ & $ 17.0 \pm 8.3$     & $-7292\pm 64$ & $ -2102 \pm 80$\\ 
1406-076  & 3  & $ 228.6 \pm 7.3 $ & $ 36.7 \pm 7.3\tablenotemark{b} $& $ 180 \pm 21 $ & 12.5$\pm$1.5 &  $ 32 \pm 27$ & $ 205 \pm 46$ & $ -13 \pm 23$ & $ 29 \pm 21$     & $-6593\pm 45$ & $ -483 \pm 75$\\ 
1406-076  & 8\tablenotemark{a}  & $ 250.0 \pm 1.8 $ & $ 7.4 \pm 1.9\tablenotemark{b} $& $ 277 \pm 15 $ & 19.3$\pm$1.0 &  $ 84 \pm 23$ & $ 42 \pm 19$ & $ 39 \pm 18$ & $ -74 \pm 30$     & $-1721\pm 57$ & $ -477 \pm 26$\\ 
1406-076  & 11\tablenotemark{a}  & $ 252.7 \pm 1.4 $ & $ 1.6 \pm 1.4 $& $ 328 \pm 11 $ & 22.77$\pm$0.76 &  $ 42.1 \pm 9.5$ & $ 259.9 \pm 9.3$ & $ 5.3 \pm 6.7$ & $ 41.7 \pm 9.3$     & $-2106\pm 23$ & $ -724 \pm 16$\\ 
1413+135  & 1  & $ 26 \pm 49 $ & $ 33 \pm 49 $& $ 34 \pm 24 $ & 0.53$\pm$0.38 &  $ 26 \pm 13$ & $ 186 \pm 36$ & $ 9 \pm 23$ & $ -25 \pm 21$     & $16424\pm 149$ & $ 10022 \pm 131$\\ 
1413+135  & 2\tablenotemark{a}  & $ 71 \pm 41 $ & $ 12 \pm 41 $& $ 20 \pm 12 $ & 0.32$\pm$0.19 &  $ 23.6 \pm 7.2$ & $ 32 \pm 18$ & $ -15 \pm 13$ & $ 18 \pm 13$     & $6791\pm 68$ & $ 3990 \pm 69$\\ 
1413+135  & 3\tablenotemark{a}  & $ 253.0 \pm 4.2 $ & $ 4.1 \pm 4.2 $& $ 110.0 \pm 6.8 $ & 1.72$\pm$0.11 &  $ 14.9 \pm 3.2$ & $ 97 \pm 15$ & $ -6.0 \pm 4.0$ & $ -13.7 \pm 3.2$     & $-6812\pm 33$ & $ -2563 \pm 41$\\ 
1413+135  & 4  & $ 248.4 \pm 4.9 $ & $ 1.3 \pm 4.9 $& $ 82.5 \pm 7.8 $ & 1.29$\pm$0.12 &  $ 4.1 \pm 3.7$ & $ 47 \pm 58$ & $ 1.5 \pm 3.6$ & $ -3.8 \pm 3.9$     & $-4164\pm 45$ & $ -1554 \pm 39$\\ 
1413+135  & 6  & $ 191 \pm 47 $ & $ 56 \pm 47 $& $ 8.9 \pm 6.3 $ & 0.138$\pm$0.099 &  $ 1.9 \pm 4.0$ & $ 88 \pm 89$ & $ -1.8 \pm 3.5$ & $ -0.4 \pm 3.4$     & $-2243\pm 61$ & $ -988 \pm 21$\\ 
1413+135  & 7  & $ 264.1 \pm 9.8 $ & $ 18.3 \pm 9.8 $& $ 19.4 \pm 2.9 $ & 0.303$\pm$0.046 &  $ 4.4 \pm 1.7$ & $ 44 \pm 25$ & $ 2.8 \pm 2.1$ & $ -3.4 \pm 1.7$     & $-757\pm 17$ & $ -342 \pm 18$\\ 
1413+135  & 8  & $ 224 \pm 16 $ & $ 23 \pm 16 $& $ 8.4 \pm 2.0 $ & 0.131$\pm$0.032 &  $ 2.1 \pm 1.3$ & $ 75 \pm 29$ & $ -1.1 \pm 1.1$ & $ -1.76 \pm 0.93$     & $-324\pm 16$ & $ -142.2 \pm 6.2$\\ 
1418+546  & 7  & $ 107 \pm 51 $ & $ 22 \pm 51 $& $ 33 \pm 24 $ & 0.32$\pm$0.24 &  $ 13 \pm 20$ & $ 102 \pm 79$ & $ -1 \pm 20$ & $ 13 \pm 20$     & $4151\pm 62$ & $ -3355 \pm 67$\\ 
1418+546  & 12\tablenotemark{a}  & $ 82 \pm 11 $ & $ 47 \pm 11\tablenotemark{b} $& $ 8.1 \pm 1.7 $ & 0.079$\pm$0.017 &  $ 3.65 \pm 0.87$ & $ 186 \pm 16$ & $ 3.55 \pm 0.94$ & $ -0.8 \pm 1.2$     & $202.7\pm 7.5$ & $ -139.7 \pm 6.4$\\ 
1424+240  & 1  & $ 161 \pm 14 $ & $ 14 \pm 14 $& $ 72 \pm 25 $ & 2.51$\pm$0.88 &  $ 32 \pm 24$ & $ 338 \pm 35$ & $ 2 \pm 16$ & $ -32 \pm 21$     & $851\pm 34$ & $ -1378 \pm 80$\\ 
1424+240  & 2  & $ 125.6 \pm 4.6 $ & $ 15.4 \pm 4.8\tablenotemark{b} $& $ 55.6 \pm 4.8 $ & 1.95$\pm$0.17 &  $ 10.9 \pm 4.1$ & $ 56 \pm 23$ & $ -10.2 \pm 3.8$ & $ 3.8 \pm 4.2$     & $344\pm 16$ & $ -447 \pm 13$\\ 
1458+718  & 1  & $ 140 \pm 32 $ & $ 24 \pm 32 $& $ 60 \pm 28 $ & 2.9$\pm$1.4 &  $ 35 \pm 14$ & $ 286 \pm 26$ & $ 20 \pm 21$ & $ -29 \pm 19$     & $11394\pm 121$ & $ -39571 \pm 124$\\ 
1458+718  & 2  & $ 4 \pm 34 $ & $ 162 \pm 34 $& $ 28 \pm 31 $ & 1.4$\pm$1.5 &  $ 7 \pm 11$ & $ 214 \pm 59$ & $ -3.6 \pm 4.8$ & $ -6.2 \pm 9.9$     & $6452\pm 22$ & $ -26561 \pm 86$\\ 
1458+718  & 3  & $ 256 \pm 19 $ & $ 92 \pm 19\tablenotemark{b} $& $ 26.6 \pm 4.8 $ & 1.29$\pm$0.23 &  $ 11.3 \pm 4.8$ & $ 179 \pm 15$ & $ -11.0 \pm 4.3$ & $ 2.5 \pm 4.3$     & $6798\pm 22$ & $ -24056 \pm 50$\\ 
1458+718  & 4\tablenotemark{a}  & $ 75 \pm 70 $ & $ 88 \pm 70 $& $ 4.6 \pm 5.6 $ & 0.22$\pm$0.27 &  $ 11.3 \pm 3.1$ & $ 150 \pm 16$ & $ 10.9 \pm 9.3$ & $ 3.0 \pm 8.3$     & $7061\pm 25$ & $ -23035 \pm 28$\\ 
1458+718  & 5\tablenotemark{a}  & $ 111 \pm 14 $ & $ 57 \pm 14\tablenotemark{b} $& $ 36.1 \pm 9.1 $ & 1.75$\pm$0.44 &  $ 16.4 \pm 4.4$ & $ 148 \pm 17$ & $ 9.8 \pm 5.4$ & $ 13.1 \pm 5.3$     & $4770\pm 43$ & $ -21966 \pm 37$\\ 
1458+718  & 6  & $ 167.6 \pm 1.5 $ & $ 4.0 \pm 1.6 $& $ 142.6 \pm 5.9 $ & 6.93$\pm$0.29 &  $ 5.6 \pm 1.9$ & $ 227 \pm 23$ & $ 4.8 \pm 1.5$ & $ 2.9 \pm 2.4$     & $503\pm 20$ & $ -1548 \pm 35$\\ 
1458+718  & 7\tablenotemark{a}  & $ 161.4 \pm 1.4 $ & $ 1.7 \pm 1.5 $& $ 121.1 \pm 4.2 $ & 5.89$\pm$0.21 &  $ 5.4 \pm 1.8$ & $ 337 \pm 16$ & $ 0.4 \pm 1.3$ & $ -5.3 \pm 1.8$     & $470\pm 14$ & $ -1269 \pm 22$\\ 
1502+036  & 4  & $ 87 \pm 111 $ & $ 151 \pm 111 $& $ 2.2 \pm 9.7 $ & 0.05$\pm$0.24 &  $ 22 \pm 17$ & $ 4 \pm 49$ & $ -22 \pm 28$ & $ 2 \pm 22$     & $-842\pm 24$ & $ 392 \pm 28$\\ 
1502+106  & 2  & $ 115.5 \pm 2.6 $ & $ 6.6 \pm 2.7 $& $ 129.2 \pm 6.9 $ & 10.21$\pm$0.54 &  $ 4.7 \pm 3.3$ & $ 90 \pm 42$ & $ -2.0 \pm 2.7$ & $ 4.2 \pm 3.0$     & $1825\pm 38$ & $ -1216 \pm 30$\\ 
1502+106  & 4\tablenotemark{a}  & $ 102.6 \pm 2.7 $ & $ 1.6 \pm 2.9 $& $ 219 \pm 12 $ & 17.32$\pm$0.96 &  $ 42 \pm 12$ & $ 128 \pm 17$ & $ 18 \pm 12$ & $ 38 \pm 13$     & $702\pm 30$ & $ -100 \pm 24$\\ 
1502+106  & 5\tablenotemark{a}  & $ 170.8 \pm 9.5 $ & $ 69.7 \pm 9.5\tablenotemark{b} $& $ 61.2 \pm 3.1 $ & 4.84$\pm$0.25 &  $ 73 \pm 17$ & $ 239.4 \pm 9.9$ & $ 68 \pm 20$ & $ 27 \pm 13$     & $760\pm 19$ & $ -100.7 \pm 4.2$\\ 
1504-166  & 1\tablenotemark{a}  & $ 149.6 \pm 6.3 $ & $ 12.6 \pm 6.3 $& $ 73.3 \pm 8.1 $ & 3.48$\pm$0.39 &  $ 16.9 \pm 3.7$ & $ 314 \pm 13$ & $ 4.5 \pm 4.2$ & $ -16.3 \pm 3.8$     & $1291\pm 50$ & $ -3791 \pm 52$\\ 
1504-166  & 2  & $ 163.8 \pm 9.7 $ & $ 26.0 \pm 9.8 $& $ 39.0 \pm 6.7 $ & 1.85$\pm$0.32 &  $ 5.8 \pm 3.1$ & $ 190 \pm 35$ & $ 2.6 \pm 3.0$ & $ 5.2 \pm 3.1$     & $-367\pm 42$ & $ -2106 \pm 43$\\ 
1504-166  & 3\tablenotemark{a}  & $ 175.8 \pm 1.6 $ & $ 13.5 \pm 1.7\tablenotemark{b} $& $ 83.6 \pm 1.9 $ & 3.966$\pm$0.088 &  $ 5.3 \pm 1.1$ & $ 72.7 \pm 9.8$ & $ -5.2 \pm 1.1$ & $ -1.21 \pm 0.87$     & $-241\pm 15$ & $ -1132 \pm 12$\\ 
1508-055  & 2  & $ 266 \pm 122 $ & $ 177 \pm 122 $& $ 2 \pm 15 $ & 0.14$\pm$0.91 &  $ 5.6 \pm 8.3$ & $ 266 \pm 76$ & $ 0 \pm 8.8$ & $ 6 \pm 11$     & $14745\pm 127$ & $ 1678 \pm 120$\\ 
1508-055  & 4  & $ 163 \pm 29 $ & $ 80 \pm 29 $& $ 21.5 \pm 7.3 $ & 1.28$\pm$0.43 &  $ 12.3 \pm 5.3$ & $ 304 \pm 26$ & $ 7.7 \pm 6.7$ & $ -9.6 \pm 5.8$     & $1737\pm 98$ & $ 94 \pm 47$\\ 
1510-089  & 1\tablenotemark{a}  & $ 334.71 \pm 0.81 $ & $ 0.27 \pm 0.91 $& $ 722 \pm 17 $ & 16.01$\pm$0.39 &  $ 98 \pm 24$ & $ 156.7 \pm 9.0$ & $ -3 \pm 14$ & $ -98 \pm 23$     & $-1549\pm 26$ & $ 3264 \pm 74$\\ 
1510-089  & 4  & $ 326.2 \pm 3.4 $ & $ 1.0 \pm 3.8 $& $ 905 \pm 48 $ & 20.1$\pm$1.1 &  $ 121 \pm 81$ & $ 319 \pm 46$ & $ -15 \pm 89$ & $ 120 \pm 79$     & $-1065\pm 83$ & $ 1543 \pm 61$\\ 
1510-089  & 8\tablenotemark{a}  & $ 335.60 \pm 0.91 $ & $ 3.9 \pm 1.0\tablenotemark{b} $& $ 986 \pm 19 $ & 21.87$\pm$0.42 &  $ 90 \pm 21$ & $ 62 \pm 16$ & $ 90 \pm 20$ & $ 6 \pm 25$     & $-1414\pm 37$ & $ 2245 \pm 52$\\ 
1510-089  & 15  & $ 329.6 \pm 1.2 $ & $ 1.3 \pm 1.4 $& $ 973 \pm 24 $ & 21.58$\pm$0.53 &  $ 39 \pm 30$ & $ 95 \pm 52$ & $ 32 \pm 31$ & $ -23 \pm 36$     & $-1281\pm 44$ & $ 2000 \pm 63$\\ 
1510-089  & 16\tablenotemark{a}  & $ 326.9 \pm 1.3 $ & $ 3.0 \pm 1.5 $& $ 1263 \pm 28 $ & 28.00$\pm$0.61 &  $ 758 \pm 72$ & $ 334.3 \pm 5.5$ & $ 96 \pm 75$ & $ 752 \pm 73$     & $-876\pm 35$ & $ 1130 \pm 34$\\ 
1510-089  & 17\tablenotemark{a}  & $ 320.6 \pm 2.0 $ & $ 0.7 \pm 2.3 $& $ 1038 \pm 39 $ & 23.03$\pm$0.86 &  $ 427 \pm 88$ & $ 333 \pm 11$ & $ 93 \pm 84$ & $ 417 \pm 85$     & $-837\pm 43$ & $ 929 \pm 49$\\ 
1510-089  & 19\tablenotemark{a}  & $ 324.1 \pm 1.2 $ & $ 1.1 \pm 1.4 $& $ 957 \pm 22 $ & 21.23$\pm$0.49 &  $ 473 \pm 103$ & $ 335 \pm 10$ & $ 86 \pm 88$ & $ 465 \pm 98$     & $-417\pm 15$ & $ 577 \pm 22$\\ 
1514-241  & 8\tablenotemark{a}  & $ 156.5 \pm 2.0 $ & $ 6.9 \pm 2.1\tablenotemark{b} $& $ 1729 \pm 83 $ & 5.60$\pm$0.27 &  $ 404 \pm 132$ & $ 329 \pm 17$ & $ 52 \pm 98$ & $ -401 \pm 138$     & $2090\pm 92$ & $ -6848 \pm 155$\\ 
1514-241  & 9\tablenotemark{a}  & $ 150.1 \pm 1.3 $ & $ 12.4 \pm 1.3\tablenotemark{b} $& $ 1918 \pm 60 $ & 6.21$\pm$0.19 &  $ 436 \pm 79$ & $ 42 \pm 10$ & $ -414 \pm 64$ & $ -138 \pm 88$     & $1873\pm 78$ & $ -7786 \pm 169$\\ 
1514-241  & 10  & $ 158.8 \pm 1.2 $ & $ 8.3 \pm 1.2\tablenotemark{b} $& $ 1923 \pm 85 $ & 6.23$\pm$0.28 &  $ 227 \pm 93$ & $ 92 \pm 36$ & $ -209 \pm 80$ & $ 88 \pm 172$     & $1501\pm 33$ & $ -7133 \pm 129$\\ 
1520+319  & 2  & $ 345 \pm 20 $ & $ 119 \pm 20 $& $ 18.6 \pm 6.4 $ & 1.29$\pm$0.44 &  $ 5 \pm 14$ & $ 322 \pm 101$ & $ -2 \pm 14$ & $ 5 \pm 15$     & $314.8\pm 8.3$ & $ -79.4 \pm 9.0$\\ 
1520+319  & 3  & $ 18 \pm 47 $ & $ 30 \pm 47 $& $ 25 \pm 21 $ & 1.7$\pm$1.4 &  $ 55 \pm 40$ & $ 310 \pm 48$ & $ -51 \pm 46$ & $ 21 \pm 51$     & $-31\pm 20$ & $ 226 \pm 28$\\ 
1532+016  & 1  & $ 97 \pm 21 $ & $ 44 \pm 21 $& $ 12.6 \pm 4.4 $ & 0.85$\pm$0.30 &  $ 3.4 \pm 2.9$ & $ 55 \pm 56$ & $ -2.3 \pm 3.1$ & $ 2.5 \pm 3.0$     & $4036\pm 51$ & $ -5213 \pm 50$\\ 
1532+016  & 2  & $ 154.2 \pm 4.6 $ & $ 13.4 \pm 4.7 $& $ 97.0 \pm 9.8 $ & 6.53$\pm$0.66 &  $ 5.7 \pm 5.1$ & $ 285 \pm 57$ & $ 4.3 \pm 4.9$ & $ -3.8 \pm 6.4$     & $1368\pm 78$ & $ -1550 \pm 118$\\ 
1538+149  & 1  & $ 286 \pm 38 $ & $ 39 \pm 38 $& $ 25 \pm 15 $ & 0.89$\pm$0.52 &  $ 11.1 \pm 6.7$ & $ 80 \pm 38$ & $ 4.8 \pm 7.9$ & $ -10.0 \pm 7.9$     & $-1934\pm 79$ & $ 2671 \pm 69$\\ 
1538+149  & 4  & $ 330.8 \pm 6.2 $ & $ 6.3 \pm 6.2 $& $ 14.1 \pm 1.7 $ & 0.494$\pm$0.061 &  $ 0.8 \pm 1.2$ & $ 3 \pm 56$ & $ 0.45 \pm 0.63$ & $ 0.71 \pm 0.76$     & $-300.0\pm 7.6$ & $ 413 \pm 11$\\ 
1546+027  & 3  & $ 168.2 \pm 2.6 $ & $ 3.9 \pm 2.9 $& $ 439 \pm 27 $ & 11.04$\pm$0.68 &  $ 14 \pm 22$ & $ 96 \pm 78$ & $ -13 \pm 19$ & $ 4 \pm 25$     & $296\pm 81$ & $ -2400 \pm 110$\\ 
1546+027  & 4  & $ 165.4 \pm 3.7 $ & $ 7.5 \pm 3.9 $& $ 165 \pm 23 $ & 4.15$\pm$0.58 &  $ 18 \pm 28$ & $ 32 \pm 58$ & $ -13 \pm 10$ & $ -13 \pm 22$     & $108\pm 36$ & $ -1147 \pm 97$\\ 
1546+027  & 6  & $ 165.7 \pm 1.1 $ & $ 0.8 \pm 1.2 $& $ 398.3 \pm 9.2 $ & 10.03$\pm$0.23 &  $ 11.9 \pm 4.5$ & $ 268 \pm 27$ & $ 11.6 \pm 4.4$ & $ -2.5 \pm 5.5$     & $632\pm 35$ & $ -2345 \pm 44$\\ 
1546+027  & 7  & $ 185.36 \pm 0.99 $ & $ 4.0 \pm 1.1\tablenotemark{b} $& $ 447 \pm 17 $ & 11.26$\pm$0.43 &  $ 47 \pm 18$ & $ 153 \pm 20$ & $ -25.0 \pm 9.0$ & $ 40 \pm 20$     & $-234\pm 16$ & $ -1220 \pm 36$\\ 
1546+027  & 8\tablenotemark{a}  & $ 180.36 \pm 0.77 $ & $ 4.20 \pm 0.92\tablenotemark{b} $& $ 474 \pm 10 $ & 11.92$\pm$0.26 &  $ 92 \pm 12$ & $ 178.7 \pm 4.9$ & $ -2.6 \pm 7.9$ & $ 92 \pm 12$     & $-142\pm 27$ & $ -1485 \pm 43$\\ 
1551+130  & 1\tablenotemark{a}  & $ 35 \pm 55 $ & $ 16 \pm 55 $& $ 3.3 \pm 4.9 $ & 0.21$\pm$0.31 &  $ 14.7 \pm 4.0$ & $ 349 \pm 10$ & $ -10.7 \pm 7.8$ & $ 10 \pm 11$     & $3195\pm 10$ & $ 8951 \pm 19$\\ 
1551+130  & 2\tablenotemark{a}  & $ 16.7 \pm 2.5 $ & $ 16.5 \pm 2.5\tablenotemark{b} $& $ 177 \pm 10 $ & 11.28$\pm$0.65 &  $ 40.4 \pm 10.0$ & $ 231 \pm 16$ & $ -22.7 \pm 9.0$ & $ -33 \pm 11$     & $124\pm 40$ & $ 4520 \pm 55$\\ 
1551+130  & 3  & $ 351.0 \pm 1.2 $ & $ 0.4 \pm 1.2 $& $ 188 \pm 10 $ & 11.96$\pm$0.67 &  $ 16.8 \pm 9.1$ & $ 319 \pm 34$ & $ -8.8 \pm 4.4$ & $ 14 \pm 12$     & $-509\pm 18$ & $ 3266 \pm 53$\\ 
1551+130  & 4\tablenotemark{a}  & $ 337.7 \pm 2.2 $ & $ 20.6 \pm 2.3\tablenotemark{b} $& $ 180.5 \pm 9.3 $ & 11.48$\pm$0.59 &  $ 95 \pm 10$ & $ 326.9 \pm 5.2$ & $ -17.8 \pm 9.0$ & $ 94 \pm 11$     & $155\pm 32$ & $ 2091 \pm 49$\\ 
1551+130  & 5\tablenotemark{a}  & $ 358.97 \pm 0.91 $ & $ 18.30 \pm 0.93\tablenotemark{b} $& $ 99.2 \pm 4.4 $ & 6.31$\pm$0.28 &  $ 15.3 \pm 4.1$ & $ 327 \pm 13$ & $ -8.2 \pm 1.8$ & $ 13.0 \pm 4.8$     & $516.1\pm 7.9$ & $ 1463 \pm 22$\\ 
1551+130  & 7  & $ 356.27 \pm 0.70 $ & $ 0.74 \pm 0.74 $& $ 192 \pm 14 $ & 12.21$\pm$0.87 &  $ 34 \pm 30$ & $ 15 \pm 31$ & $ 10.8 \pm 3.8$ & $ 32 \pm 22$     & $-42.7\pm 5.5$ & $ 578 \pm 36$\\ 
1606+106  & 7  & $ 326.1 \pm 2.9 $ & $ 11.8 \pm 3.1\tablenotemark{b} $& $ 298 \pm 16 $ & 18.17$\pm$1.00 &  $ 9 \pm 10$ & $ 125 \pm 65$ & $ 3.3 \pm 10$ & $ -9 \pm 11$     & $-1286\pm 54$ & $ 1198 \pm 65$\\ 
1606+106  & 8\tablenotemark{a}  & $ 332.1 \pm 5.3 $ & $ 27.3 \pm 5.4\tablenotemark{b} $& $ 109 \pm 10 $ & 6.65$\pm$0.61 &  $ 37 \pm 12$ & $ 127 \pm 19$ & $ 15 \pm 12$ & $ -33 \pm 12$     & $-1141\pm 32$ & $ 797 \pm 32$\\ 
1606+106  & 9  & $ 260 \pm 32 $ & $ 52 \pm 32 $& $ 17.4 \pm 8.8 $ & 1.06$\pm$0.54 &  $ 20.7 \pm 7.4$ & $ 139 \pm 22$ & $ -17.8 \pm 9.4$ & $ -11 \pm 11$     & $-318\pm 32$ & $ 294 \pm 29$\\ 
1611+343  & 4\tablenotemark{a}  & $ 112.8 \pm 1.9 $ & $ 57.0 \pm 1.9\tablenotemark{b} $& $ 74.4 \pm 2.2 $ & 4.95$\pm$0.15 &  $ 4.5 \pm 1.0$ & $ 108 \pm 15$ & $ -0.4 \pm 1.1$ & $ 4.5 \pm 1.0$     & $521\pm 19$ & $ -2962 \pm 21$\\ 
1611+343  & 13  & $ 133.4 \pm 6.5 $ & $ 21.9 \pm 6.5\tablenotemark{b} $& $ 48.4 \pm 5.6 $ & 3.22$\pm$0.37 &  $ 9.4 \pm 4.5$ & $ 188 \pm 38$ & $ 7.6 \pm 5.9$ & $ 5.4 \pm 6.1$     & $480\pm 19$ & $ -1045.8 \pm 7.8$\\ 
1633+382  & 2\tablenotemark{a}  & $ 266.37 \pm 0.88 $ & $ 3.35 \pm 0.92\tablenotemark{b} $& $ 263.2 \pm 10.0 $ & 20.63$\pm$0.78 &  $ 34.8 \pm 7.9$ & $ 114.4 \pm 8.8$ & $ -16.3 \pm 3.4$ & $ -30.7 \pm 8.5$     & $-2381\pm 36$ & $ 26 \pm 14$\\ 
1633+382  & 3\tablenotemark{a}  & $ 291.1 \pm 3.0 $ & $ 7.1 \pm 3.2 $& $ 289 \pm 13 $ & 22.64$\pm$0.99 &  $ 64 \pm 19$ & $ 141 \pm 17$ & $ -32 \pm 20$ & $ -55 \pm 17$     & $-1595\pm 35$ & $ 465 \pm 46$\\ 
1633+382  & 4  & $ 270.7 \pm 1.1 $ & $ 0.2 \pm 1.2 $& $ 394 \pm 23 $ & 30.8$\pm$1.8 &  $ 81 \pm 39$ & $ 88 \pm 17$ & $ 3 \pm 11$ & $ -80 \pm 36$     & $-1301\pm 67$ & $ 7 \pm 20$\\ 
1633+382  & 5\tablenotemark{a}  & $ 276.4 \pm 1.7 $ & $ 3.8 \pm 1.9 $& $ 291 \pm 13 $ & 22.8$\pm$1.0 &  $ 106 \pm 23$ & $ 98.8 \pm 9.0$ & $ -4 \pm 15$ & $ -106 \pm 23$     & $-917\pm 29$ & $ 167 \pm 19$\\ 
1633+382  & 8  & $ 266.3 \pm 2.4 $ & $ 16.2 \pm 2.4\tablenotemark{b} $& $ 135 \pm 13 $ & 10.6$\pm$1.0 &  $ 37 \pm 17$ & $ 68 \pm 22$ & $ 11.9 \pm 7.7$ & $ -35 \pm 18$     & $-1783\pm 41$ & $ 353 \pm 17$\\ 
1633+382  & 16  & $ 297.8 \pm 3.9 $ & $ 6.0 \pm 3.9 $& $ 162.6 \pm 9.5 $ & 12.74$\pm$0.75 &  $ 2.2 \pm 7.0$ & $ 111 \pm 99$ & $ 0.3 \pm 6.9$ & $ -2.2 \pm 6.0$     & $-4221\pm 32$ & $ 1688 \pm 41$\\ 
1633+382  & 17  & $ 301.5 \pm 2.0 $ & $ 6.7 \pm 2.2\tablenotemark{b} $& $ 126.8 \pm 4.0 $ & 9.94$\pm$0.32 &  $ 7.2 \pm 3.7$ & $ 165 \pm 31$ & $ -4.9 \pm 3.5$ & $ -5.3 \pm 3.3$     & $-573\pm 13$ & $ 458 \pm 15$\\ 
1633+382  & 18\tablenotemark{a}  & $ 276.0 \pm 5.2 $ & $ 1.6 \pm 5.2 $& $ 66.8 \pm 4.9 $ & 5.24$\pm$0.39 &  $ 15.6 \pm 2.9$ & $ 54 \pm 12$ & $ 10.3 \pm 3.6$ & $ -11.6 \pm 2.9$     & $-3766\pm 23$ & $ 439 \pm 27$\\ 
1633+382  & 19\tablenotemark{a}  & $ 309 \pm 15 $ & $ 42 \pm 15 $& $ 18.0 \pm 3.8 $ & 1.41$\pm$0.30 &  $ 6.0 \pm 1.8$ & $ 67 \pm 25$ & $ 5.3 \pm 2.7$ & $ -2.9 \pm 2.5$     & $-3275\pm 11$ & $ -204 \pm 24$\\ 
1633+382  & 23  & $ 278.2 \pm 2.4 $ & $ 5.3 \pm 2.4 $& $ 91 \pm 12 $ & 7.16$\pm$0.95 &  $ 22 \pm 10$ & $ 52 \pm 29$ & $ 15.8 \pm 4.2$ & $ -15 \pm 13$     & $-2044\pm 37$ & $ 447 \pm 10$\\ 
1633+382  & 24\tablenotemark{a}  & $ 282.1 \pm 3.7 $ & $ 15.3 \pm 4.2\tablenotemark{b} $& $ 90.7 \pm 5.5 $ & 7.11$\pm$0.43 &  $ 16.8 \pm 5.3$ & $ 154 \pm 19$ & $ -13.2 \pm 5.5$ & $ -10.4 \pm 5.2$     & $-425\pm 19$ & $ 231 \pm 20$\\ 
1637+574  & 1\tablenotemark{a}  & $ 214.0 \pm 2.3 $ & $ 11.8 \pm 2.3\tablenotemark{b} $& $ 103.9 \pm 5.2 $ & 4.36$\pm$0.22 &  $ 13.0 \pm 2.4$ & $ 30.7 \pm 8.4$ & $ 0.7 \pm 1.8$ & $ -13.0 \pm 2.3$     & $-1839\pm 23$ & $ -4462 \pm 44$\\ 
1637+574  & 2  & $ 200.1 \pm 4.5 $ & $ 0.5 \pm 4.5 $& $ 187 \pm 18 $ & 7.86$\pm$0.77 &  $ 41 \pm 21$ & $ 31 \pm 33$ & $ -8 \pm 18$ & $ -40 \pm 22$     & $-1218\pm 41$ & $ -3201 \pm 56$\\ 
1637+574  & 5  & $ 199.2 \pm 1.8 $ & $ 5.6 \pm 1.9 $& $ 172 \pm 11 $ & 7.21$\pm$0.44 &  $ 16.4 \pm 9.6$ & $ 21 \pm 28$ & $ -0.5 \pm 4.5$ & $ -16.4 \pm 8.9$     & $-469\pm 15$ & $ -993 \pm 40$\\ 
1637+574  & 6\tablenotemark{a}  & $ 208.5 \pm 2.2 $ & $ 1.9 \pm 2.3 $& $ 168 \pm 10 $ & 7.06$\pm$0.43 &  $ 58 \pm 19$ & $ 170.8 \pm 8.6$ & $ -35 \pm 10$ & $ 46 \pm 17$     & $-377.8\pm 6.0$ & $ -589 \pm 20$\\ 
1637+574  & 7  & $ 205.4 \pm 1.5 $ & $ 1.9 \pm 1.7 $& $ 266 \pm 13 $ & 11.16$\pm$0.53 &  $ 18 \pm 11$ & $ 119 \pm 44$ & $ -17.5 \pm 9.2$ & $ 1 \pm 17$     & $-418.4\pm 9.4$ & $ -762 \pm 34$\\ 
1637+574  & 8  & $ 99 \pm 20 $ & $ 98 \pm 20\tablenotemark{b} $& $ 3.83 \pm 0.78 $ & 0.161$\pm$0.033 &  $ 1.03 \pm 0.61$ & $ 319 \pm 38$ & $ -0.66 \pm 0.79$ & $ -0.79 \pm 0.50$     & $-53.3\pm 5.6$ & $ -213 \pm 12$\\ 
1637+574  & 9  & $ 202.0 \pm 2.3 $ & $ 5.7 \pm 2.5 $& $ 254 \pm 13 $ & 10.66$\pm$0.56 &  $ 25 \pm 14$ & $ 75 \pm 40$ & $ -20 \pm 14$ & $ -15 \pm 18$     & $-578\pm 29$ & $ -1041 \pm 43$\\ 
1637+574  & 11\tablenotemark{a}  & $ 204.05 \pm 0.78 $ & $ 2.50 \pm 0.84 $& $ 204.8 \pm 3.6 $ & 8.59$\pm$0.15 &  $ 19.0 \pm 3.3$ & $ 6.2 \pm 6.9$ & $ 5.8 \pm 2.4$ & $ -18.0 \pm 3.1$     & $-544.9\pm 9.9$ & $ -1133 \pm 15$\\ 
1637+574  & 14\tablenotemark{a}  & $ 200.3 \pm 2.5 $ & $ 9.7 \pm 2.6\tablenotemark{b} $& $ 129.6 \pm 8.8 $ & 5.44$\pm$0.37 &  $ 44 \pm 10$ & $ 30 \pm 11$ & $ -7.2 \pm 6.8$ & $ -43 \pm 11$     & $-523\pm 15$ & $ -897 \pm 28$\\ 
1637+826  & 2  & $ 327 \pm 31 $ & $ 29 \pm 31 $& $ 39 \pm 15 $ & 0.062$\pm$0.024 &  $ 9.9 \pm 8.2$ & $ 322 \pm 48$ & $ -0.9 \pm 9.6$ & $ 9.9 \pm 7.6$     & $-5073\pm 156$ & $ 2663 \pm 58$\\ 
1637+826  & 3  & $ 304.5 \pm 2.4 $ & $ 7.2 \pm 2.4 $& $ 91.8 \pm 4.3 $ & 0.1470$\pm$0.0068 &  $ 2.1 \pm 3.9$ & $ 201 \pm 84$ & $ -2.0 \pm 3.7$ & $ -0.5 \pm 4.1$     & $-3160\pm 17$ & $ 1650 \pm 13$\\ 
1637+826  & 4  & $ 303.8 \pm 5.2 $ & $ 7.0 \pm 5.2 $& $ 52.7 \pm 4.4 $ & 0.0844$\pm$0.0071 &  $ 4.5 \pm 3.5$ & $ 227 \pm 52$ & $ -4.4 \pm 3.7$ & $ 1.0 \pm 3.4$     & $-2673\pm 15$ & $ 1368 \pm 19$\\ 
1637+826  & 5  & $ 314.4 \pm 8.7 $ & $ 15.0 \pm 8.7 $& $ 44.9 \pm 6.7 $ & 0.072$\pm$0.011 &  $ 17.2 \pm 6.4$ & $ 224 \pm 23$ & $ -17.1 \pm 6.4$ & $ -0.1 \pm 6.8$     & $-1936\pm 25$ & $ 1158 \pm 25$\\ 
1637+826  & 6\tablenotemark{a}  & $ 302.1 \pm 7.0 $ & $ 3.1 \pm 7.1 $& $ 38.2 \pm 5.0 $ & 0.0612$\pm$0.0080 &  $ 12.8 \pm 3.5$ & $ 161 \pm 18$ & $ -8.0 \pm 3.7$ & $ -10.0 \pm 4.0$     & $-1408\pm 19$ & $ 812 \pm 16$\\ 
1637+826  & 7  & $ 293.4 \pm 5.1 $ & $ 7.8 \pm 5.1 $& $ 58.8 \pm 9.6 $ & 0.094$\pm$0.015 &  $ 18.9 \pm 6.5$ & $ 224 \pm 25$ & $ -17.7 \pm 4.8$ & $ 6.6 \pm 9.0$     & $-883\pm 38$ & $ 591 \pm 11$\\ 
1637+826  & 8  & $ 173 \pm 20 $ & $ 130 \pm 20 $& $ 17.9 \pm 7.2 $ & 0.029$\pm$0.012 &  $ 9.6 \pm 4.1$ & $ 243 \pm 31$ & $ 9.0 \pm 4.3$ & $ 3.4 \pm 6.0$     & $-369\pm 17$ & $ 263 \pm 26$\\ 
1638+398  & 1  & $ 155.2 \pm 7.2 $ & $ 32.9 \pm 8.6\tablenotemark{b} $& $ 223 \pm 23 $ & 16.7$\pm$1.7 &  $ 38 \pm 52$ & $ 45 \pm 67$ & $ -36 \pm 48$ & $ -13 \pm 40$     & $-93\pm 60$ & $ -494 \pm 44$\\ 
1641+399  & 1  & $ 299.3 \pm 5.0 $ & $ 8.8 \pm 5.1 $& $ 259 \pm 25 $ & 8.94$\pm$0.87 &  $ 10 \pm 23$ & $ 274 \pm 89$ & $ -4 \pm 18$ & $ 9 \pm 20$     & $-6933\pm 132$ & $ 2626 \pm 103$\\ 
1641+399  & 2\tablenotemark{a}  & $ 301.9 \pm 2.9 $ & $ 19.7 \pm 3.0\tablenotemark{b} $& $ 250 \pm 12 $ & 8.63$\pm$0.43 &  $ 39.8 \pm 8.1$ & $ 109 \pm 13$ & $ 8.9 \pm 9.1$ & $ -38.8 \pm 8.2$     & $-5424\pm 73$ & $ 1212 \pm 78$\\ 
1641+399  & 3\tablenotemark{a}  & $ 286.3 \pm 1.1 $ & $ 17.8 \pm 1.1\tablenotemark{b} $& $ 317.2 \pm 8.5 $ & 10.94$\pm$0.29 &  $ 41.9 \pm 3.8$ & $ 12.1 \pm 7.8$ & $ 41.8 \pm 3.9$ & $ 3.1 \pm 5.7$     & $-3219\pm 45$ & $ -313 \pm 29$\\ 
1641+399  & 5  & $ 283.0 \pm 1.8 $ & $ 12.3 \pm 1.9\tablenotemark{b} $& $ 382 \pm 35 $ & 13.2$\pm$1.2 &  $ 160 \pm 99$ & $ 281 \pm 24$ & $ -5 \pm 30$ & $ 159 \pm 84$     & $-981\pm 62$ & $ -27 \pm 16$\\ 
1641+399  & 6\tablenotemark{a}  & $ 275.48 \pm 0.46 $ & $ 7.32 \pm 0.54\tablenotemark{b} $& $ 338.7 \pm 4.3 $ & 11.68$\pm$0.15 &  $ 8.9 \pm 1.8$ & $ 5 \pm 18$ & $ 8.9 \pm 1.8$ & $ 0.1 \pm 2.8$     & $-2185\pm 26$ & $ -139 \pm 17$\\ 
1641+399  & 7\tablenotemark{a}  & $ 268.82 \pm 0.43 $ & $ 4.14 \pm 0.49\tablenotemark{b} $& $ 366.9 \pm 2.5 $ & 12.653$\pm$0.085 &  $ 9.0 \pm 1.5$ & $ 3.9 \pm 8.7$ & $ 8.9 \pm 1.5$ & $ -0.8 \pm 1.3$     & $-2503\pm 15$ & $ -331 \pm 17$\\ 
1641+399  & 8\tablenotemark{a}  & $ 271.03 \pm 0.50 $ & $ 0.35 \pm 0.56 $& $ 352.6 \pm 2.7 $ & 12.159$\pm$0.095 &  $ 8.6 \pm 1.3$ & $ 284.1 \pm 10.0$ & $ 2.0 \pm 1.5$ & $ 8.4 \pm 1.3$     & $-2735\pm 16$ & $ 15 \pm 18$\\ 
1641+399  & 9  & $ 261.77 \pm 0.52 $ & $ 3.49 \pm 0.56\tablenotemark{b} $& $ 345.5 \pm 4.8 $ & 11.91$\pm$0.16 &  $ 0.6 \pm 3.0$ & $ 206 \pm 117$ & $ -0.5 \pm 2.3$ & $ 0.3 \pm 3.5$     & $-1810\pm 17$ & $ -135 \pm 11$\\ 
1641+399  & 11  & $ 272.25 \pm 0.72 $ & $ 1.06 \pm 0.78 $& $ 557 \pm 14 $ & 19.19$\pm$0.48 &  $ 71 \pm 35$ & $ 254 \pm 24$ & $ -23 \pm 17$ & $ 67 \pm 34$     & $-844\pm 14$ & $ 57.9 \pm 7.1$\\ 
1641+399  & 12\tablenotemark{a}  & $ 269.47 \pm 0.57 $ & $ 1.00 \pm 0.66 $& $ 412.5 \pm 7.4 $ & 14.22$\pm$0.26 &  $ 12.5 \pm 2.6$ & $ 35 \pm 15$ & $ 10.2 \pm 2.1$ & $ -7.3 \pm 3.6$     & $-3210\pm 41$ & $ -162 \pm 23$\\ 
1641+399  & 13\tablenotemark{a}  & $ 276.4 \pm 1.2 $ & $ 4.1 \pm 1.4\tablenotemark{b} $& $ 389 \pm 10 $ & 13.41$\pm$0.35 &  $ 51.2 \pm 6.2$ & $ 284.8 \pm 5.8$ & $ 7.4 \pm 4.9$ & $ 50.6 \pm 6.2$     & $-1742\pm 33$ & $ 43 \pm 27$\\ 
1641+399  & 15  & $ 268.6 \pm 1.6 $ & $ 1.3 \pm 1.7 $& $ 322 \pm 19 $ & 11.12$\pm$0.66 &  $ 24 \pm 44$ & $ 213 \pm 70$ & $ -20 \pm 19$ & $ 13 \pm 42$     & $-788\pm 36$ & $ 18 \pm 17$\\ 
1641+399  & 18  & $ 285.3 \pm 2.0 $ & $ 3.8 \pm 2.0 $& $ 244.0 \pm 7.6 $ & 8.41$\pm$0.26 &  $ 10.4 \pm 8.6$ & $ 359 \pm 52$ & $ 10.0 \pm 8.5$ & $ 2.8 \pm 7.6$     & $-5729\pm 37$ & $ 1140 \pm 42$\\ 
1641+399  & 19  & $ 289.7 \pm 6.7 $ & $ 17.4 \pm 6.8 $& $ 245 \pm 25 $ & 8.43$\pm$0.86 &  $ 423 \pm 149$ & $ 319 \pm 22$ & $ 207 \pm 168$ & $ 369 \pm 140$     & $-420\pm 15$ & $ -22 \pm 17$\\ 
1641+399  & 20  & $ 278.29 \pm 0.86 $ & $ 9.66 \pm 0.94\tablenotemark{b} $& $ 369.1 \pm 4.9 $ & 12.73$\pm$0.17 &  $ 5.2 \pm 6.8$ & $ 336 \pm 72$ & $ 4.4 \pm 7.0$ & $ 2.8 \pm 6.3$     & $-1612\pm 15$ & $ -58 \pm 17$\\ 
1641+399  & 21  & $ 275 \pm 18 $ & $ 2 \pm 18 $& $ 380 \pm 57 $ & 13.1$\pm$2.0 &  $ 365 \pm 502$ & $ 186 \pm 44$ & $ -365 \pm 284$ & $ 2 \pm 180$     & $-5081\pm 35$ & $ 353 \pm 91$\\ 
1641+399  & 23\tablenotemark{a}  & $ 256.84 \pm 0.67 $ & $ 3.61 \pm 0.76\tablenotemark{b} $& $ 391.8 \pm 5.5 $ & 13.51$\pm$0.19 &  $ 70.8 \pm 8.6$ & $ 289.9 \pm 6.0$ & $ 38.7 \pm 7.3$ & $ 59.4 \pm 8.7$     & $-995\pm 15$ & $ -363 \pm 12$\\ 
1642+690  & 1  & $ 176.8 \pm 8.3 $ & $ 17.1 \pm 8.3 $& $ 27.0 \pm 7.4 $ & 1.13$\pm$0.31 &  $ 2.2 \pm 3.6$ & $ 207 \pm 64$ & $ 1.1 \pm 1.5$ & $ 1.9 \pm 3.0$     & $-2409\pm 32$ & $ -9725 \pm 69$\\ 
1642+690  & 3\tablenotemark{a}  & $ 197.43 \pm 0.71 $ & $ 0.18 \pm 0.78 $& $ 346.4 \pm 6.2 $ & 14.54$\pm$0.26 &  $ 15.4 \pm 3.6$ & $ 11.2 \pm 9.4$ & $ 1.7 \pm 2.5$ & $ -15.3 \pm 3.6$     & $-1140\pm 30$ & $ -3656 \pm 47$\\ 
1652+398  & 3\tablenotemark{a}  & $ 93 \pm 60 $ & $ 19 \pm 60 $& $ 64 \pm 97 $ & 0.14$\pm$0.22 &  $ 218 \pm 71$ & $ 345 \pm 26$ & $ -207 \pm 174$ & $ -67 \pm 157$     & $7069\pm 113$ & $ -2955 \pm 73$\\ 
1652+398  & 4  & $ 200.4 \pm 7.7 $ & $ 70.0 \pm 7.7\tablenotemark{b} $& $ 191 \pm 17 $ & 0.427$\pm$0.038 &  $ 13 \pm 22$ & $ 89 \pm 72$ & $ -12 \pm 18$ & $ -5 \pm 12$     & $6240\pm 113$ & $ -5355 \pm 63$\\ 
1652+398  & 5  & $ 233 \pm 11 $ & $ 86 \pm 11\tablenotemark{b} $& $ 92 \pm 18 $ & 0.207$\pm$0.041 &  $ 16 \pm 11$ & $ 13 \pm 50$ & $ 10 \pm 12$ & $ -12 \pm 13$     & $2738\pm 88$ & $ -4319 \pm 59$\\ 
1652+398  & 6  & $ 114 \pm 11 $ & $ 13 \pm 11 $& $ 352 \pm 86 $ & 0.79$\pm$0.19 &  $ 361 \pm 127$ & $ 167 \pm 27$ & $ 289 \pm 158$ & $ 215 \pm 188$     & $3357\pm 115$ & $ -2393 \pm 71$\\ 
1652+398  & 7\tablenotemark{a}  & $ 192 \pm 79 $ & $ 44 \pm 79 $& $ 3.6 \pm 7.1 $ & 0.008$\pm$0.016 &  $ 9.5 \pm 3.1$ & $ 355 \pm 17$ & $ 2.8 \pm 6.9$ & $ -9.0 \pm 9.6$     & $1493\pm 44$ & $ -2555 \pm 56$\\ 
1652+398  & 8  & $ 72 \pm 16 $ & $ 92 \pm 16\tablenotemark{b} $& $ 30.5 \pm 7.3 $ & 0.068$\pm$0.016 &  $ 30 \pm 11$ & $ 243 \pm 25$ & $ 5 \pm 15$ & $ -29 \pm 11$     & $224\pm 12$ & $ -704 \pm 14$\\ 
1652+398  & 9  & $ 6 \pm 49 $ & $ 149 \pm 49 $& $ 8.8 \pm 6.5 $ & 0.020$\pm$0.015 &  $ 0.9 \pm 4.5$ & $ 59 \pm 118$ & $ 0.7 \pm 4.2$ & $ 0.5 \pm 4.5$     & $500\pm 25$ & $ -1062 \pm 27$\\ 
1652+398  & 10  & $ 74 \pm 30 $ & $ 91 \pm 30 $& $ 11.7 \pm 4.6 $ & 0.026$\pm$0.010 &  $ 2.5 \pm 4.9$ & $ 212 \pm 81$ & $ 1.7 \pm 4.4$ & $ -1.8 \pm 3.6$     & $137\pm 18$ & $ -478 \pm 27$\\ 
1655+077  & 1  & $ 300.0 \pm 6.7 $ & $ 11.5 \pm 6.7 $& $ 156 \pm 26 $ & 5.58$\pm$0.94 &  $ 38 \pm 18$ & $ 63 \pm 24$ & $ 32 \pm 11$ & $ -21 \pm 18$     & $-6787\pm 176$ & $ 5674 \pm 44$\\ 
1655+077  & 2  & $ 308 \pm 20 $ & $ 9 \pm 20 $& $ 24.7 \pm 7.9 $ & 0.89$\pm$0.28 &  $ 2.2 \pm 4.6$ & $ 190 \pm 84$ & $ -1.9 \pm 3.8$ & $ -1.1 \pm 3.7$     & $-5604\pm 56$ & $ 6151 \pm 69$\\ 
1655+077  & 6  & $ 315.2 \pm 1.4 $ & $ 6.3 \pm 1.6\tablenotemark{b} $& $ 327.2 \pm 7.6 $ & 11.73$\pm$0.27 &  $ 9.1 \pm 3.6$ & $ 220 \pm 25$ & $ -9.1 \pm 3.6$ & $ -0.8 \pm 3.6$     & $-1650\pm 53$ & $ 2263 \pm 59$\\ 
1655+077  & 7  & $ 324.3 \pm 2.6 $ & $ 0.5 \pm 2.9 $& $ 278 \pm 14 $ & 9.98$\pm$0.51 &  $ 17.7 \pm 8.0$ & $ 141 \pm 28$ & $ 1.2 \pm 7.2$ & $ -17.7 \pm 8.2$     & $-1220\pm 51$ & $ 1657 \pm 76$\\ 
1655+077  & 9\tablenotemark{a}  & $ 324.4 \pm 1.5 $ & $ 1.2 \pm 1.8 $& $ 300.1 \pm 9.0 $ & 10.76$\pm$0.32 &  $ 46.4 \pm 8.3$ & $ 313 \pm 11$ & $ -9.4 \pm 8.1$ & $ 45.4 \pm 8.9$     & $-624\pm 32$ & $ 885 \pm 47$\\ 
1655+077  & 10  & $ 320.3 \pm 5.4 $ & $ 3.2 \pm 5.8 $& $ 94.9 \pm 9.4 $ & 3.40$\pm$0.34 &  $ 14 \pm 13$ & $ 344 \pm 51$ & $ 6 \pm 10$ & $ 13 \pm 11$     & $-356\pm 30$ & $ 353 \pm 41$\\ 
1716+686  & 2\tablenotemark{a}  & $ 338.0 \pm 1.9 $ & $ 13.1 \pm 1.9\tablenotemark{b} $& $ 342 \pm 16 $ & 7.19$\pm$0.34 &  $ 77 \pm 25$ & $ 146 \pm 18$ & $ 16 \pm 20$ & $ -75 \pm 27$     & $-3438\pm 28$ & $ 4923 \pm 46$\\ 
1716+686  & 4\tablenotemark{a}  & $ 312.9 \pm 3.1 $ & $ 0.3 \pm 3.1 $& $ 182.4 \pm 9.9 $ & 3.83$\pm$0.21 &  $ 58 \pm 17$ & $ 76 \pm 20$ & $ 49 \pm 19$ & $ -32 \pm 18$     & $-2879\pm 22$ & $ 2579 \pm 27$\\ 
1716+686  & 5\tablenotemark{a}  & $ 314.7 \pm 4.1 $ & $ 2.9 \pm 4.1 $& $ 98.7 \pm 7.0 $ & 2.07$\pm$0.15 &  $ 37 \pm 12$ & $ 47 \pm 21$ & $ 36 \pm 12$ & $ -1 \pm 12$     & $-1794\pm 28$ & $ 1887.4 \pm 7.7$\\ 
1716+686  & 6\tablenotemark{a}  & $ 264 \pm 33 $ & $ 61 \pm 33 $& $ 16 \pm 10 $ & 0.35$\pm$0.22 &  $ 58 \pm 15$ & $ 112 \pm 12$ & $ -28 \pm 24$ & $ -51 \pm 27$     & $-1258\pm 26$ & $ 1728 \pm 16$\\ 
1716+686  & 8  & $ 299 \pm 17 $ & $ 38 \pm 17 $& $ 14.3 \pm 4.0 $ & 0.300$\pm$0.083 &  $ 6.3 \pm 7.2$ & $ 138 \pm 64$ & $ -2.2 \pm 6.6$ & $ -6.0 \pm 6.5$     & $-261\pm 10$ & $ 604 \pm 11$\\ 
1716+686  & 9  & $ 258 \pm 21 $ & $ 88 \pm 21\tablenotemark{b} $& $ 17.5 \pm 3.7 $ & 0.367$\pm$0.078 &  $ 16 \pm 10$ & $ 34 \pm 37$ & $ 11 \pm 11$ & $ -11.7 \pm 7.9$     & $-97.4\pm 8.6$ & $ 332 \pm 19$\\ 
1717+178  & 8  & $ 144 \pm 30 $ & $ 72 \pm 30 $& $ 6.0 \pm 3.0 $ & 0.054$\pm$0.026 &  $ 7.1 \pm 3.0$ & $ 148 \pm 25$ & $ 0.4 \pm 4.0$ & $ 7.1 \pm 3.6$     & $-214.0\pm 9.8$ & $ -247 \pm 15$\\ 
1725+044  & 2  & $ 106.5 \pm 1.8 $ & $ 8.2 \pm 2.3\tablenotemark{b} $& $ 510 \pm 43 $ & 9.35$\pm$0.79 &  $ 104 \pm 43$ & $ 68 \pm 18$ & $ -64 \pm 16$ & $ 82 \pm 44$     & $1310\pm 125$ & $ -775 \pm 27$\\ 
1725+044  & 4\tablenotemark{a}  & $ 108.87 \pm 0.83 $ & $ 3.32 \pm 0.98\tablenotemark{b} $& $ 588.4 \pm 10.0 $ & 10.79$\pm$0.18 &  $ 64.3 \pm 9.7$ & $ 355 \pm 11$ & $ -59.0 \pm 9.9$ & $ -26 \pm 12$     & $1802\pm 33$ & $ -868 \pm 26$\\ 
1730-130  & 1  & $ 1.3 \pm 4.0 $ & $ 0.8 \pm 4.0 $& $ 132 \pm 11 $ & 6.42$\pm$0.55 &  $ 16.9 \pm 6.3$ & $ 274 \pm 26$ & $ -16.9 \pm 6.2$ & $ 0.7 \pm 7.7$     & $300\pm 42$ & $ 24153 \pm 52$\\ 
1730-130  & 2  & $ 7.2 \pm 5.0 $ & $ 6.8 \pm 5.1 $& $ 358 \pm 82 $ & 17.3$\pm$4.0 &  $ 112 \pm 164$ & $ 22 \pm 53$ & $ 29 \pm 44$ & $ 109 \pm 118$     & $1101\pm 75$ & $ 4509 \pm 231$\\ 
1730-130  & 4\tablenotemark{a}  & $ 2.6 \pm 1.5 $ & $ 2.6 \pm 1.5 $& $ 563 \pm 20 $ & 27.31$\pm$0.97 &  $ 90 \pm 21$ & $ 203 \pm 11$ & $ -32 \pm 16$ & $ -84 \pm 22$     & $574\pm 68$ & $ 5017 \pm 95$\\ 
1730-130  & 6\tablenotemark{a}  & $ 24.46 \pm 0.85 $ & $ 2.03 \pm 0.99 $& $ 282.4 \pm 7.2 $ & 13.70$\pm$0.35 &  $ 11.2 \pm 2.8$ & $ 236 \pm 20$ & $ -5.8 \pm 2.4$ & $ -9.5 \pm 4.1$     & $1021\pm 22$ & $ 1902 \pm 59$\\ 
1730-130  & 7  & $ 341.8 \pm 5.2 $ & $ 28.0 \pm 5.2\tablenotemark{b} $& $ 166 \pm 24 $ & 8.1$\pm$1.2 &  $ 18 \pm 30$ & $ 48 \pm 64$ & $ 16 \pm 15$ & $ 7 \pm 25$     & $317\pm 36$ & $ 1702 \pm 74$\\ 
1730-130  & 8\tablenotemark{a}  & $ 351.05 \pm 0.59 $ & $ 1.62 \pm 0.70 $& $ 408.4 \pm 9.7 $ & 19.81$\pm$0.47 &  $ 61.3 \pm 6.6$ & $ 358.3 \pm 2.5$ & $ 7.7 \pm 2.9$ & $ 60.8 \pm 6.5$     & $-204\pm 18$ & $ 1402 \pm 45$\\ 
1730-130  & 10  & $ 357.7 \pm 1.6 $ & $ 3.5 \pm 1.8 $& $ 122.2 \pm 9.2 $ & 5.93$\pm$0.45 &  $ 12 \pm 15$ & $ 7 \pm 38$ & $ 1.8 \pm 3.1$ & $ 11.4 \pm 8.2$     & $6\pm 15$ & $ 597 \pm 40$\\ 
1730-130  & 13  & $ 46.9 \pm 8.7 $ & $ 42.4 \pm 9.1\tablenotemark{b} $& $ 77 \pm 11 $ & 3.72$\pm$0.55 &  $ 28 \pm 23$ & $ 31 \pm 51$ & $ -8 \pm 21$ & $ 27 \pm 21$     & $2\pm 25$ & $ 259 \pm 32$\\ 
1730-130  & 15  & $ 339.5 \pm 2.0 $ & $ 33.5 \pm 2.0\tablenotemark{b} $& $ 178 \pm 11 $ & 8.64$\pm$0.54 &  $ 15.6 \pm 6.2$ & $ 220 \pm 25$ & $ -13.5 \pm 4.2$ & $ -7.8 \pm 7.5$     & $2065\pm 23$ & $ 8582 \pm 55$\\ 
1749+096  & 4  & $ 3.2 \pm 5.5 $ & $ 0.6 \pm 5.5 $& $ 142 \pm 25 $ & 2.85$\pm$0.49 &  $ 107 \pm 57$ & $ 306 \pm 38$ & $ -90 \pm 42$ & $ 59 \pm 79$     & $52\pm 11$ & $ 763 \pm 21$\\ 
1749+096  & 5\tablenotemark{a}  & $ 22.3 \pm 4.6 $ & $ 24.5 \pm 4.7\tablenotemark{b} $& $ 121 \pm 18 $ & 2.42$\pm$0.36 &  $ 142 \pm 33$ & $ 31 \pm 10$ & $ 20 \pm 22$ & $ 141 \pm 36$     & $-56.8\pm 7.6$ & $ 333 \pm 27$\\ 
1749+701  & 2\tablenotemark{a}  & $ 57.6 \pm 8.9\tablenotemark{c} $ & $ 122.0 \pm 8.9\tablenotemark{b} $& $ 23.2 \pm 3.7 $ & 0.99$\pm$0.16 &  $ 11.0 \pm 1.6$ & $ 34.5 \pm 9.0$ & $ -4.3 \pm 2.3$ & $ 10.1 \pm 1.8$     & $-2143\pm 29$ & $ 875 \pm 26$\\ 
1749+701  & 3\tablenotemark{a}  & $ 47.1 \pm 7.4\tablenotemark{c} $ & $ 114.9 \pm 7.4\tablenotemark{b} $& $ 22.4 \pm 2.9 $ & 0.96$\pm$0.12 &  $ 11.4 \pm 1.2$ & $ 218.6 \pm 7.4$ & $ 1.7 \pm 1.9$ & $ -11.2 \pm 1.4$     & $-1079\pm 29$ & $ 596 \pm 12$\\ 
1749+701  & 5  & $ 217 \pm 13 $ & $ 79 \pm 13\tablenotemark{b} $& $ 7.1 \pm 1.5 $ & 0.304$\pm$0.062 &  $ 1.70 \pm 0.83$ & $ 269 \pm 27$ & $ 1.34 \pm 0.78$ & $ 1.05 \pm 0.75$     & $-267\pm 14$ & $ 145 \pm 10$\\ 
1758+388  & 3  & $ 247.6 \pm 4.2 $ & $ 19.8 \pm 4.3\tablenotemark{b} $& $ 25.7 \pm 2.2 $ & 2.18$\pm$0.19 &  $ 1.51 \pm 0.84$ & $ 209 \pm 39$ & $ -0.94 \pm 0.78$ & $ 1.18 \pm 0.96$     & $-629\pm 18$ & $ -14 \pm 14$\\ 
1758+388  & 4  & $ 249.1 \pm 4.5 $ & $ 84.3 \pm 4.9\tablenotemark{b} $& $ 16.8 \pm 1.3 $ & 1.43$\pm$0.11 &  $ 0.80 \pm 0.55$ & $ 267 \pm 47$ & $ 0.24 \pm 0.56$ & $ 0.76 \pm 0.55$     & $-63.0\pm 9.0$ & $ 160.6 \pm 9.6$\\ 
1800+440  & 3  & $ 198.2 \pm 2.8 $ & $ 0.3 \pm 3.0 $& $ 396 \pm 14 $ & 15.01$\pm$0.51 &  $ 3 \pm 11$ & $ 287 \pm 107$ & $ 3 \pm 12$ & $ 0.1 \pm 8.5$     & $-1312\pm 128$ & $ -4143 \pm 79$\\ 
1800+440  & 10  & $ 203.9 \pm 2.0 $ & $ 2.9 \pm 2.4 $& $ 384 \pm 17 $ & 14.56$\pm$0.64 &  $ 7 \pm 16$ & $ 49 \pm 90$ & $ -3 \pm 12$ & $ -6 \pm 16$     & $-978\pm 71$ & $ -1913 \pm 102$\\ 
1803+784  & 1  & $ 272.1 \pm 1.5 $ & $ 6.8 \pm 1.5\tablenotemark{b} $& $ 238 \pm 22 $ & 9.20$\pm$0.85 &  $ 28 \pm 12$ & $ 51 \pm 26$ & $ 18.4 \pm 4.4$ & $ -21 \pm 15$     & $-6922\pm 124$ & $ -680 \pm 36$\\ 
1803+784  & 2  & $ 319 \pm 20 $ & $ 47 \pm 20 $& $ 25.4 \pm 7.6 $ & 0.98$\pm$0.29 &  $ 8.7 \pm 3.6$ & $ 299 \pm 22$ & $ -3.0 \pm 4.7$ & $ 8.2 \pm 3.5$     & $-3268\pm 76$ & $ 12 \pm 41$\\ 
1803+784  & 3\tablenotemark{a}  & $ 357 \pm 13 $ & $ 89 \pm 13\tablenotemark{b} $& $ 15.4 \pm 2.3 $ & 0.595$\pm$0.087 &  $ 4.3 \pm 1.2$ & $ 214 \pm 20$ & $ -2.5 \pm 1.7$ & $ -3.4 \pm 1.2$     & $-1692\pm 29$ & $ -11 \pm 17$\\ 
1803+784  & 4\tablenotemark{a}  & $ 348.6 \pm 9.1 $ & $ 78.2 \pm 9.1\tablenotemark{b} $& $ 10.1 \pm 1.5 $ & 0.390$\pm$0.058 &  $ 2.91 \pm 0.61$ & $ 216 \pm 12$ & $ -2.14 \pm 0.67$ & $ -1.98 \pm 0.68$     & $-1401\pm 12$ & $ 45 \pm 11$\\ 
1803+784  & 5\tablenotemark{a}  & $ 307 \pm 42 $ & $ 27 \pm 42 $& $ 4.8 \pm 3.2 $ & 0.18$\pm$0.12 &  $ 6.5 \pm 1.1$ & $ 150 \pm 13$ & $ -2.5 \pm 3.7$ & $ -6.0 \pm 2.7$     & $-918\pm 31$ & $ 233 \pm 18$\\ 
1803+784  & 6\tablenotemark{a}  & $ 27 \pm 68 $ & $ 112 \pm 68 $& $ 1.2 \pm 2.3 $ & 0.046$\pm$0.089 &  $ 2.54 \pm 0.74$ & $ 129 \pm 17$ & $ 2.5 \pm 2.0$ & $ -0.5 \pm 1.9$     & $-370\pm 18$ & $ 53.8 \pm 6.0$\\ 
1807+698  & 4\tablenotemark{a}  & $ 195.3 \pm 9.8 $ & $ 65.5 \pm 9.8\tablenotemark{b} $& $ 25.1 \pm 2.6 $ & 0.0846$\pm$0.0087 &  $ 4.6 \pm 1.2$ & $ 347 \pm 23$ & $ 2.2 \pm 2.0$ & $ -4.0 \pm 1.2$     & $-3130\pm 34$ & $ -578 \pm 18$\\ 
1807+698  & 5  & $ 224.3 \pm 8.1 $ & $ 36.8 \pm 8.1\tablenotemark{b} $& $ 14.2 \pm 2.0 $ & 0.0479$\pm$0.0067 &  $ 1.55 \pm 0.79$ & $ 339 \pm 36$ & $ 1.41 \pm 0.86$ & $ -0.65 \pm 0.86$     & $-2373\pm 16$ & $ -395 \pm 13$\\ 
1807+698  & 6\tablenotemark{a}  & $ 197 \pm 33 $ & $ 60 \pm 33 $& $ 6.6 \pm 2.9 $ & 0.0223$\pm$0.0097 &  $ 5.4 \pm 1.3$ & $ 26 \pm 18$ & $ -0.9 \pm 3.0$ & $ -5.3 \pm 2.0$     & $-1551\pm 32$ & $ -407 \pm 20$\\ 
1807+698  & 7\tablenotemark{a}  & $ 232 \pm 12 $ & $ 26 \pm 12 $& $ 4.9 \pm 1.1 $ & 0.0166$\pm$0.0035 &  $ 1.67 \pm 0.39$ & $ 357 \pm 17$ & $ 1.36 \pm 0.48$ & $ -0.96 \pm 0.52$     & $-1039.7\pm 8.5$ & $ -239.4 \pm 6.9$\\ 
1807+698  & 8  & $ 290 \pm 34 $ & $ 35 \pm 34 $& $ 3.9 \pm 2.5 $ & 0.0132$\pm$0.0083 &  $ 2.6 \pm 1.0$ & $ 77 \pm 17$ & $ 1.4 \pm 1.1$ & $ -2.2 \pm 1.5$     & $-698\pm 18$ & $ -186.7 \pm 9.7$\\ 
1807+698  & 9  & $ 289 \pm 18 $ & $ 36 \pm 18 $& $ 3.7 \pm 1.5 $ & 0.0126$\pm$0.0051 &  $ 1.34 \pm 0.61$ & $ 63 \pm 24$ & $ 0.96 \pm 0.45$ & $ -0.94 \pm 0.71$     & $-321\pm 12$ & $ -102.6 \pm 5.5$\\ 
1823+568  & 1  & $ 189.3 \pm 4.6 $ & $ 9.9 \pm 4.6 $& $ 247 \pm 44 $ & 9.4$\pm$1.7 &  $ 33 \pm 59$ & $ 166 \pm 74$ & $ -13 \pm 24$ & $ 30 \pm 55$     & $-2473\pm 39$ & $ -7020 \pm 95$\\ 
1823+568  & 2  & $ 208.9 \pm 4.9 $ & $ 9.5 \pm 4.9 $& $ 132 \pm 15 $ & 4.99$\pm$0.57 &  $ 22.2 \pm 9.7$ & $ 212 \pm 25$ & $ 1.4 \pm 8.0$ & $ 22 \pm 10$     & $-2084\pm 33$ & $ -6041 \pm 61$\\ 
1823+568  & 4\tablenotemark{a}  & $ 197.76 \pm 0.80 $ & $ 3.00 \pm 0.85\tablenotemark{b} $& $ 483.9 \pm 8.1 $ & 18.35$\pm$0.31 &  $ 23.1 \pm 4.4$ & $ 19.1 \pm 9.6$ & $ -0.5 \pm 3.8$ & $ -23.1 \pm 4.5$     & $-1900\pm 36$ & $ -5124 \pm 45$\\ 
1823+568  & 6\tablenotemark{a}  & $ 192.5 \pm 1.6 $ & $ 6.2 \pm 1.6\tablenotemark{b} $& $ 207.0 \pm 7.6 $ & 7.85$\pm$0.29 &  $ 96 \pm 14$ & $ 358.4 \pm 6.5$ & $ 24 \pm 11$ & $ -93 \pm 14$     & $-553.7\pm 9.6$ & $ -1712 \pm 13$\\ 
1823+568  & 8  & $ 197.2 \pm 2.4 $ & $ 2.5 \pm 2.5 $& $ 119.9 \pm 9.8 $ & 4.55$\pm$0.37 &  $ 2.3 \pm 3.6$ & $ 226 \pm 58$ & $ 1.1 \pm 1.5$ & $ 2.0 \pm 2.9$     & $-420\pm 20$ & $ -1156 \pm 47$\\ 
1823+568  & 9  & $ 240 \pm 27 $ & $ 41 \pm 27 $& $ 2.65 \pm 0.88 $ & 0.100$\pm$0.033 &  $ 0.97 \pm 0.44$ & $ 225 \pm 30$ & $ -0.25 \pm 0.60$ & $ 0.94 \pm 0.46$     & $-135.7\pm 3.4$ & $ -403.6 \pm 8.5$\\ 
1823+568  & 10  & $ 199.2 \pm 4.3 $ & $ 1.4 \pm 4.3 $& $ 142 \pm 24 $ & 5.38$\pm$0.92 &  $ 58 \pm 26$ & $ 33 \pm 25$ & $ -14 \pm 13$ & $ -56 \pm 30$     & $-563\pm 12$ & $ -1446 \pm 66$\\ 
1823+568  & 12  & $ 204.6 \pm 4.3 $ & $ 6.0 \pm 4.3 $& $ 87.2 \pm 7.1 $ & 3.31$\pm$0.27 &  $ 25.6 \pm 9.0$ & $ 98 \pm 24$ & $ -24.5 \pm 9.3$ & $ -7 \pm 10$     & $-689\pm 16$ & $ -1913 \pm 19$\\ 
1828+487  & 1  & $ 321.2 \pm 4.0 $ & $ 10.6 \pm 4.0 $& $ 145.0 \pm 8.7 $ & 5.69$\pm$0.34 &  $ 7.4 \pm 3.2$ & $ 327 \pm 31$ & $ 0.8 \pm 4.1$ & $ 7.3 \pm 3.4$     & $-10456\pm 68$ & $ 8852 \pm 31$\\ 
1828+487  & 2\tablenotemark{a}  & $ 322.8 \pm 1.3 $ & $ 2.3 \pm 1.3 $& $ 258.8 \pm 5.8 $ & 10.16$\pm$0.23 &  $ 15.2 \pm 2.4$ & $ 137.2 \pm 9.1$ & $ 1.5 \pm 2.3$ & $ -15.2 \pm 2.4$     & $-7214\pm 39$ & $ 10314 \pm 42$\\ 
1828+487  & 3\tablenotemark{a}  & $ 319.36 \pm 0.72 $ & $ 8.08 \pm 0.73\tablenotemark{b} $& $ 245.8 \pm 2.9 $ & 9.65$\pm$0.11 &  $ 5.7 \pm 1.0$ & $ 177 \pm 15$ & $ -3.5 \pm 1.3$ & $ -4.5 \pm 1.2$     & $-6087\pm 26$ & $ 9674 \pm 17$\\ 
1828+487  & 5\tablenotemark{a}  & $ 334.6 \pm 1.0 $ & $ 2.0 \pm 1.0 $& $ 286.4 \pm 6.4 $ & 11.24$\pm$0.25 &  $ 14.1 \pm 2.8$ & $ 151.3 \pm 9.6$ & $ 0.8 \pm 2.2$ & $ -14.0 \pm 2.8$     & $-2677\pm 31$ & $ 5117 \pm 45$\\ 
1828+487  & 6  & $ 328.8 \pm 1.9 $ & $ 2.0 \pm 2.0 $& $ 331 \pm 13 $ & 12.98$\pm$0.50 &  $ 6 \pm 13$ & $ 310 \pm 85$ & $ -2 \pm 10$ & $ 5 \pm 12$     & $-1019\pm 48$ & $ 1859 \pm 67$\\ 
1828+487  & 8  & $ 324.06 \pm 0.85 $ & $ 1.68 \pm 0.90 $& $ 353.2 \pm 6.0 $ & 13.86$\pm$0.23 &  $ 14.2 \pm 5.1$ & $ 349 \pm 17$ & $ 6.1 \pm 4.0$ & $ 12.9 \pm 4.6$     & $-1670\pm 17$ & $ 2126 \pm 26$\\ 
1828+487  & 10  & $ 316.20 \pm 0.82 $ & $ 0.96 \pm 0.93 $& $ 352.1 \pm 5.0 $ & 13.82$\pm$0.20 &  $ 5.6 \pm 3.2$ & $ 7 \pm 37$ & $ 4.3 \pm 3.0$ & $ 3.6 \pm 3.0$     & $-1738\pm 29$ & $ 1706 \pm 31$\\ 
1828+487  & 11  & $ 315.59 \pm 0.99 $ & $ 2.1 \pm 1.1 $& $ 329.2 \pm 5.5 $ & 12.92$\pm$0.22 &  $ 6.9 \pm 3.6$ & $ 51 \pm 31$ & $ 6.9 \pm 3.4$ & $ -0.6 \pm 3.3$     & $-1422\pm 36$ & $ 1295 \pm 16$\\ 
1828+487  & 12  & $ 317.67 \pm 0.71 $ & $ 0.63 \pm 0.79 $& $ 365.5 \pm 4.5 $ & 14.34$\pm$0.18 &  $ 2.4 \pm 3.0$ & $ 104 \pm 70$ & $ 1.3 \pm 2.9$ & $ -2.0 \pm 2.9$     & $-1687\pm 25$ & $ 1797 \pm 25$\\ 
1828+487  & 13\tablenotemark{a}  & $ 316.79 \pm 0.97 $ & $ 1.8 \pm 1.1 $& $ 298.6 \pm 5.1 $ & 11.72$\pm$0.20 &  $ 18.9 \pm 6.2$ & $ 331 \pm 18$ & $ 4.6 \pm 5.6$ & $ 18.3 \pm 5.7$     & $-771\pm 13$ & $ 751 \pm 19$\\ 
1828+487  & 14\tablenotemark{a}  & $ 310.8 \pm 1.1 $ & $ 8.0 \pm 1.2\tablenotemark{b} $& $ 295.4 \pm 5.6 $ & 11.59$\pm$0.22 &  $ 7.7 \pm 2.4$ & $ 210 \pm 18$ & $ -7.6 \pm 2.3$ & $ -1.4 \pm 2.2$     & $-4172\pm 37$ & $ 4961 \pm 49$\\ 
1828+487  & 15  & $ 322.37 \pm 0.51 $ & $ 6.93 \pm 0.52\tablenotemark{b} $& $ 309.7 \pm 2.7 $ & 12.16$\pm$0.10 &  $ 2.6 \pm 2.2$ & $ 274 \pm 51$ & $ -1.9 \pm 2.0$ & $ 1.7 \pm 1.9$     & $-4158\pm 11$ & $ 7026.0 \pm 9.6$\\ 
1828+487  & 17  & $ 333.9 \pm 3.5 $ & $ 2.5 \pm 3.6 $& $ 343 \pm 27 $ & 13.4$\pm$1.1 &  $ 36 \pm 26$ & $ 165 \pm 39$ & $ -7 \pm 18$ & $ -36 \pm 23$     & $-3006\pm 60$ & $ 5558 \pm 90$\\ 
1845+797  & 1  & $ 330.3 \pm 1.3 $ & $ 5.7 \pm 1.3\tablenotemark{b} $& $ 577 \pm 14 $ & 2.114$\pm$0.053 &  $ 16 \pm 13$ & $ 318 \pm 51$ & $ -3 \pm 12$ & $ 16 \pm 13$     & $-4469\pm 38$ & $ 6333 \pm 46$\\ 
1845+797  & 3\tablenotemark{a}  & $ 331.07 \pm 0.91 $ & $ 11.27 \pm 0.94\tablenotemark{b} $& $ 541 \pm 11 $ & 1.980$\pm$0.041 &  $ 57.4 \pm 9.8$ & $ 146.9 \pm 8.3$ & $ 4.2 \pm 7.7$ & $ -57 \pm 10$     & $-3976\pm 22$ & $ 4782 \pm 38$\\ 
1845+797  & 5  & $ 325.7 \pm 2.8 $ & $ 3.7 \pm 2.8 $& $ 474 \pm 25 $ & 1.737$\pm$0.091 &  $ 107 \pm 68$ & $ 23 \pm 40$ & $ 90 \pm 60$ & $ 58 \pm 64$     & $-4318\pm 33$ & $ 5472 \pm 42$\\ 
1846+322  & 1  & $ 344.3 \pm 9.9 $ & $ 12.2 \pm 10.0 $& $ 88 \pm 23 $ & 3.9$\pm$1.0 &  $ 83 \pm 35$ & $ 157 \pm 22$ & $ 11 \pm 27$ & $ -82 \pm 36$     & $-586\pm 18$ & $ 1129 \pm 36$\\ 
1846+322  & 2  & $ 359 \pm 18 $ & $ 45 \pm 18 $& $ 26.1 \pm 6.2 $ & 1.15$\pm$0.27 &  $ 38 \pm 13$ & $ 97 \pm 17$ & $ 37 \pm 13$ & $ -6 \pm 15$     & $-191\pm 12$ & $ 170.1 \pm 9.2$\\ 
1849+670  & 1  & $ 318.8 \pm 5.1 $ & $ 9.6 \pm 5.2 $& $ 313 \pm 26 $ & 11.76$\pm$0.99 &  $ 15 \pm 31$ & $ 166 \pm 78$ & $ -7 \pm 25$ & $ -13 \pm 24$     & $-5368\pm 109$ & $ 4414 \pm 79$\\ 
1849+670  & 4\tablenotemark{a}  & $ 308.5 \pm 2.0 $ & $ 6.5 \pm 2.1\tablenotemark{b} $& $ 555 \pm 21 $ & 20.86$\pm$0.77 &  $ 131 \pm 22$ & $ 140 \pm 10$ & $ -25 \pm 23$ & $ -128 \pm 23$     & $-2215\pm 66$ & $ 2202 \pm 52$\\ 
1849+670  & 7  & $ 284 \pm 12 $ & $ 28 \pm 13 $& $ 53 \pm 11 $ & 1.99$\pm$0.41 &  $ 26 \pm 15$ & $ 195 \pm 37$ & $ -26 \pm 15$ & $ 0 \pm 15$     & $-189\pm 27$ & $ 223 \pm 27$\\ 
1901+319  & 1  & $ 158 \pm 10 $ & $ 38 \pm 10\tablenotemark{b} $& $ 15.2 \pm 1.8 $ & 0.555$\pm$0.065 &  $ 3.2 \pm 1.7$ & $ 98 \pm 24$ & $ -2.8 \pm 1.5$ & $ 1.6 \pm 1.1$     & $13779\pm 30$ & $ -7843 \pm 15$\\ 
1901+319  & 2  & $ 128.0 \pm 1.2 $ & $ 4.0 \pm 1.3\tablenotemark{b} $& $ 241.3 \pm 5.3 $ & 8.82$\pm$0.19 &  $ 0.9 \pm 4.4$ & $ 90 \pm 120$ & $ -0.5 \pm 4.2$ & $ 0.7 \pm 4.4$     & $1511\pm 21$ & $ -1348 \pm 18$\\ 
1901+319  & 5  & $ 126.8 \pm 3.5 $ & $ 15.4 \pm 3.7\tablenotemark{b} $& $ 90.3 \pm 5.6 $ & 3.30$\pm$0.20 &  $ 9.3 \pm 3.1$ & $ 200 \pm 22$ & $ 8.9 \pm 3.2$ & $ 2.7 \pm 3.4$     & $670\pm 24$ & $ -234 \pm 21$\\ 
1923+210  & 2  & $ 258.40 \pm 0.58 $ & $ 6.92 \pm 0.62\tablenotemark{b} $& $ 318 \pm 11 $ & \n &  $ 7 \pm 11$ & $ 103 \pm 48$ & $ -3.1 \pm 2.0$ & $ -6.8 \pm 7.1$     & $-4637\pm 94$ & $ -1516 \pm 19$\\ 
1923+210  & 5  & $ 241.0 \pm 1.3 $ & $ 5.8 \pm 1.4\tablenotemark{b} $& $ 161.9 \pm 3.7 $ & \n &  $ 3.3 \pm 2.3$ & $ 128 \pm 47$ & $ -3.0 \pm 2.2$ & $ -1.3 \pm 2.4$     & $-1306\pm 30$ & $ -528 \pm 28$\\ 
1928+738  & 1\tablenotemark{a}  & $ 182.97 \pm 0.56 $ & $ 14.58 \pm 0.57\tablenotemark{b} $& $ 408.0 \pm 7.2 $ & 7.70$\pm$0.14 &  $ 9.5 \pm 2.3$ & $ 312 \pm 16$ & $ 7.4 \pm 1.7$ & $ -6.0 \pm 3.0$     & $2661\pm 35$ & $ -13006 \pm 63$\\ 
1928+738  & 2  & $ 173.3 \pm 2.6 $ & $ 8.1 \pm 2.7\tablenotemark{b} $& $ 384 \pm 41 $ & 7.24$\pm$0.78 &  $ 44 \pm 63$ & $ 354 \pm 53$ & $ 0 \pm 18$ & $ -44 \pm 42$     & $1662\pm 39$ & $ -6467 \pm 93$\\ 
1928+738  & 3\tablenotemark{a}  & $ 169.74 \pm 0.68 $ & $ 5.51 \pm 0.71\tablenotemark{b} $& $ 297.7 \pm 5.4 $ & 5.62$\pm$0.10 &  $ 20.5 \pm 2.1$ & $ 158.1 \pm 4.5$ & $ -4.1 \pm 1.5$ & $ 20.1 \pm 2.2$     & $1434\pm 32$ & $ -5307 \pm 49$\\ 
1928+738  & 4  & $ 175.17 \pm 0.79 $ & $ 4.78 \pm 0.80\tablenotemark{b} $& $ 339 \pm 12 $ & 6.40$\pm$0.22 &  $ 7 \pm 20$ & $ 208 \pm 98$ & $ 3.8 \pm 9.6$ & $ 6 \pm 24$     & $544\pm 12$ & $ -3141 \pm 31$\\ 
1928+738  & 5  & $ 166.00 \pm 0.49 $ & $ 3.55 \pm 0.52\tablenotemark{b} $& $ 252.0 \pm 6.0 $ & 4.75$\pm$0.11 &  $ 7.5 \pm 2.8$ & $ 5.3 \pm 9.6$ & $ -2.47 \pm 0.91$ & $ -7.0 \pm 2.6$     & $756\pm 15$ & $ -4215 \pm 58$\\ 
1928+738  & 6\tablenotemark{a}  & $ 172.35 \pm 0.69 $ & $ 12.44 \pm 0.71\tablenotemark{b} $& $ 239.1 \pm 3.7 $ & 4.510$\pm$0.070 &  $ 33.0 \pm 2.2$ & $ 302.5 \pm 4.2$ & $ 25.2 \pm 2.0$ & $ -21.3 \pm 2.6$     & $1038\pm 10$ & $ -2678 \pm 14$\\ 
1928+738  & 8\tablenotemark{a}  & $ 165.00 \pm 0.32 $ & $ 5.22 \pm 0.38\tablenotemark{b} $& $ 241.4 \pm 3.6 $ & 4.553$\pm$0.069 &  $ 3.76 \pm 0.86$ & $ 300 \pm 21$ & $ 2.65 \pm 0.57$ & $ -2.7 \pm 1.5$     & $1079\pm 10$ & $ -2888 \pm 38$\\ 
1928+738  & 9  & $ 151.7 \pm 1.5 $ & $ 0.3 \pm 1.7 $& $ 246.5 \pm 8.8 $ & 4.65$\pm$0.17 &  $ 4.7 \pm 7.4$ & $ 191 \pm 63$ & $ 3.0 \pm 3.8$ & $ 3.6 \pm 5.2$     & $799\pm 23$ & $ -1435 \pm 40$\\ 
1928+738  & 10\tablenotemark{a}  & $ 153.2 \pm 1.1 $ & $ 2.7 \pm 1.3 $& $ 245.7 \pm 5.0 $ & 4.635$\pm$0.095 &  $ 31.6 \pm 3.2$ & $ 150.6 \pm 5.3$ & $ -1.5 \pm 2.9$ & $ 31.6 \pm 3.2$     & $531\pm 23$ & $ -1204 \pm 28$\\ 
1928+738  & 11\tablenotemark{a}  & $ 152.44 \pm 0.59 $ & $ 2.37 \pm 0.75\tablenotemark{b} $& $ 210.2 \pm 2.4 $ & 3.966$\pm$0.045 &  $ 20.5 \pm 1.3$ & $ 146.5 \pm 3.5$ & $ -2.1 \pm 1.2$ & $ 20.4 \pm 1.3$     & $519\pm 20$ & $ -1187 \pm 23$\\ 
1928+738  & 12  & $ 165.5 \pm 1.9 $ & $ 3.7 \pm 2.0 $& $ 180 \pm 13 $ & 3.40$\pm$0.25 &  $ 9 \pm 17$ & $ 323 \pm 71$ & $ 3.6 \pm 7.1$ & $ -9 \pm 16$     & $331\pm 17$ & $ -977 \pm 47$\\ 
1928+738  & 13\tablenotemark{a}  & $ 151.4 \pm 1.2 $ & $ 3.8 \pm 1.3 $& $ 244.2 \pm 5.4 $ & 4.61$\pm$0.10 &  $ 42.5 \pm 3.4$ & $ 142.0 \pm 4.4$ & $ -7.0 \pm 3.2$ & $ 41.9 \pm 3.5$     & $370\pm 24$ & $ -968 \pm 29$\\ 
1928+738  & 15  & $ 148.4 \pm 1.9 $ & $ 7.9 \pm 2.0\tablenotemark{b} $& $ 209.8 \pm 7.2 $ & 3.96$\pm$0.14 &  $ 15.3 \pm 6.0$ & $ 40 \pm 25$ & $ -14.5 \pm 5.9$ & $ -4.8 \pm 6.1$     & $527\pm 26$ & $ -1335 \pm 27$\\ 
1928+738  & 16\tablenotemark{a}  & $ 153.2 \pm 3.8 $ & $ 2.8 \pm 3.9 $& $ 73.0 \pm 4.8 $ & 1.377$\pm$0.091 &  $ 34.5 \pm 8.2$ & $ 357 \pm 14$ & $ -14.1 \pm 8.3$ & $ -31.5 \pm 8.2$     & $269\pm 13$ & $ -646 \pm 13$\\ 
1928+738  & 17  & $ 358.9 \pm 4.6 $ & $ 11.8 \pm 4.7 $& $ 45.3 \pm 6.2 $ & 0.85$\pm$0.12 &  $ 9 \pm 15$ & $ 178 \pm 71$ & $ 0.2 \pm 7.4$ & $ -9 \pm 13$     & $-76.5\pm 9.7$ & $ 343 \pm 17$\\ 
1928+738  & 18  & $ 156.9 \pm 2.6 $ & $ 2.6 \pm 2.6 $& $ 165 \pm 15 $ & 3.10$\pm$0.29 &  $ 31 \pm 46$ & $ 353 \pm 57$ & $ -9 \pm 15$ & $ -30 \pm 33$     & $1395.4\pm 8.0$ & $ -3738 \pm 43$\\ 
1928+738  & 20  & $ 152.2 \pm 2.8 $ & $ 8.1 \pm 2.8 $& $ 112.2 \pm 7.6 $ & 2.12$\pm$0.14 &  $ 28 \pm 12$ & $ 323 \pm 25$ & $ 4.6 \pm 9.2$ & $ -28 \pm 13$     & $360\pm 12$ & $ -974 \pm 22$\\ 
1951-115  & 2  & $ 29.6 \pm 6.5 $ & $ 22.1 \pm 6.6\tablenotemark{b} $& $ 195 \pm 18 $ & 7.58$\pm$0.71 &  $ 63 \pm 45$ & $ 199 \pm 50$ & $ 12 \pm 52$ & $ -62 \pm 45$     & $180\pm 40$ & $ 1549 \pm 28$\\ 
1957+405  & 1  & $ 210 \pm 83 $ & $ 72 \pm 83 $& $ 4 \pm 11 $ & 0.014$\pm$0.039 &  $ 8.3 \pm 7.1$ & $ 96 \pm 31$ & $ -7.6 \pm 6.6$ & $ -3.2 \pm 9.0$     & $-5712\pm 71$ & $ 1119 \pm 20$\\ 
1957+405  & 3  & $ 274.2 \pm 2.7 $ & $ 6.4 \pm 2.7 $& $ 59.4 \pm 9.8 $ & 0.220$\pm$0.036 &  $ 11.0 \pm 4.0$ & $ 101 \pm 10$ & $ -1.4 \pm 1.3$ & $ -10.9 \pm 3.9$     & $-2425\pm 57$ & $ 448 \pm 15$\\ 
1957+405  & 4  & $ 267.5 \pm 2.7 $ & $ 11.0 \pm 2.8\tablenotemark{b} $& $ 68.1 \pm 7.9 $ & 0.252$\pm$0.029 &  $ 2.3 \pm 3.7$ & $ 81 \pm 67$ & $ 0.2 \pm 1.3$ & $ -2.3 \pm 3.2$     & $-1650\pm 46$ & $ 228 \pm 19$\\ 
1957+405  & 6  & $ 264.8 \pm 4.0 $ & $ 12.6 \pm 4.1\tablenotemark{b} $& $ 33.5 \pm 4.2 $ & 0.124$\pm$0.016 &  $ 3.3 \pm 1.6$ & $ 67 \pm 25$ & $ 1.00 \pm 0.99$ & $ -3.2 \pm 1.7$     & $-958\pm 23$ & $ 107 \pm 12$\\ 
1957+405  & 7  & $ 260 \pm 21 $ & $ 22 \pm 21 $& $ 13.2 \pm 5.5 $ & 0.049$\pm$0.020 &  $ 2.0 \pm 1.7$ & $ 28 \pm 54$ & $ 1.6 \pm 1.6$ & $ -1.3 \pm 2.2$     & $-480\pm 30$ & $ 77 \pm 19$\\ 
1957+405  & 9  & $ 117.3 \pm 5.5 $ & $ 11.0 \pm 5.7 $& $ 35.8 \pm 4.8 $ & 0.132$\pm$0.018 &  $ 3.2 \pm 1.9$ & $ 55 \pm 36$ & $ -2.9 \pm 1.4$ & $ 1.5 \pm 2.1$     & $446\pm 28$ & $ -160 \pm 15$\\ 
1957+405  & 10  & $ 110.6 \pm 3.7 $ & $ 4.7 \pm 3.8 $& $ 46.3 \pm 6.0 $ & 0.171$\pm$0.022 &  $ 6.9 \pm 2.5$ & $ 108 \pm 14$ & $ -0.3 \pm 1.1$ & $ 6.9 \pm 2.4$     & $967\pm 38$ & $ -276 \pm 11$\\ 
1957+405  & 11  & $ 111.7 \pm 5.3 $ & $ 3.2 \pm 5.3 $& $ 67 \pm 10 $ & 0.247$\pm$0.038 &  $ 7.1 \pm 4.3$ & $ 114 \pm 32$ & $ 0.3 \pm 2.3$ & $ 7.1 \pm 4.1$     & $3096\pm 64$ & $ -1031 \pm 26$\\ 
2005+403  & 3\tablenotemark{a}  & $ 120 \pm 15 $ & $ 30 \pm 15 $& $ 28.9 \pm 7.9 $ & 2.21$\pm$0.60 &  $ 61 \pm 13$ & $ 214 \pm 13$ & $ 60 \pm 13$ & $ -4 \pm 21$     & $2137\pm 15$ & $ 27 \pm 13$\\ 
2005+403  & 4  & $ 63.9 \pm 5.3 $ & $ 39.4 \pm 5.3\tablenotemark{b} $& $ 131 \pm 13 $ & 10.0$\pm$1.0 &  $ 24 \pm 23$ & $ 234 \pm 58$ & $ 4 \pm 20$ & $ -23 \pm 23$     & $2082\pm 26$ & $ -454 \pm 21$\\ 
2007+777  & 2  & $ 349 \pm 16 $ & $ 80 \pm 16\tablenotemark{b} $& $ 11.5 \pm 3.0 $ & 0.243$\pm$0.064 &  $ 2.4 \pm 1.3$ & $ 133 \pm 36$ & $ 1.4 \pm 1.4$ & $ -1.9 \pm 1.3$     & $-1681\pm 30$ & $ 21 \pm 28$\\ 
2007+777  & 3\tablenotemark{a}  & $ 253.4 \pm 9.9 $ & $ 15.4 \pm 10.0 $& $ 7.0 \pm 1.5 $ & 0.148$\pm$0.032 &  $ 1.84 \pm 0.60$ & $ 118 \pm 17$ & $ -1.29 \pm 0.52$ & $ -1.30 \pm 0.66$     & $-598\pm 14$ & $ -1 \pm 10$\\ 
2008-159  & 1\tablenotemark{a}  & $ 12.2 \pm 2.0 $ & $ 2.6 \pm 2.0 $& $ 90 \pm 10 $ & 5.30$\pm$0.59 &  $ 15.1 \pm 4.6$ & $ 180.0 \pm 4.8$ & $ 3.2 \pm 1.4$ & $ -14.8 \pm 4.4$     & $215\pm 13$ & $ 1442 \pm 65$\\ 
2010+463  & 4  & $ 311.7 \pm 5.0 $ & $ 4.0 \pm 5.2 $& $ 350 \pm 29 $ & \n &  $ 241 \pm 82$ & $ 316 \pm 21$ & $ 18 \pm 86$ & $ 240 \pm 81$     & $-549\pm 38$ & $ 570 \pm 50$\\ 
2013+370  & 1  & $ 189.8 \pm 3.2 $ & $ 14.3 \pm 3.2\tablenotemark{b} $& $ 142 \pm 13 $ & 6.62$\pm$0.62 &  $ 21.8 \pm 9.5$ & $ 189 \pm 20$ & $ -0.3 \pm 5.5$ & $ 21.8 \pm 9.1$     & $-1462\pm 33$ & $ -3251 \pm 58$\\ 
2013+370  & 2\tablenotemark{a}  & $ 211.89 \pm 0.85 $ & $ 0.39 \pm 0.97 $& $ 310.9 \pm 5.9 $ & 14.52$\pm$0.28 &  $ 34.6 \pm 4.1$ & $ 211.2 \pm 5.4$ & $ -0.4 \pm 3.2$ & $ 34.6 \pm 4.1$     & $-930\pm 16$ & $ -1469 \pm 29$\\ 
2013+370  & 4  & $ 107 \pm 70 $ & $ 110 \pm 70 $& $ 3.4 \pm 6.4 $ & 0.16$\pm$0.30 &  $ 5.2 \pm 3.1$ & $ 113 \pm 42$ & $ 0.5 \pm 5.0$ & $ 5.2 \pm 5.3$     & $-173\pm 17$ & $ -183 \pm 33$\\ 
2021+317  & 4  & $ 193 \pm 13 $ & $ 14 \pm 13 $& $ 45.0 \pm 8.8 $ & 0.99$\pm$0.19 &  $ 1.7 \pm 3.9$ & $ 310 \pm 90$ & $ 1.5 \pm 4.0$ & $ -0.8 \pm 3.6$     & $61\pm 82$ & $ -1705 \pm 72$\\ 
2021+317  & 6  & $ 170.6 \pm 9.0 $ & $ 28.3 \pm 9.2\tablenotemark{b} $& $ 23.2 \pm 5.4 $ & 0.51$\pm$0.12 &  $ 5.4 \pm 2.6$ & $ 102 \pm 37$ & $ -5.0 \pm 2.4$ & $ 1.9 \pm 3.8$     & $266\pm 21$ & $ -383 \pm 34$\\ 
2021+317  & 9\tablenotemark{a}  & $ 195.4 \pm 6.4 $ & $ 17.2 \pm 6.7 $& $ 213 \pm 13 $ & 4.68$\pm$0.28 &  $ 48 \pm 13$ & $ 181 \pm 25$ & $ -12 \pm 23$ & $ 47 \pm 13$     & $62\pm 72$ & $ -1310 \pm 34$\\ 
2021+317  & 10  & $ 175.8 \pm 2.8 $ & $ 16.8 \pm 3.0\tablenotemark{b} $& $ 175 \pm 17 $ & 3.84$\pm$0.38 &  $ 9 \pm 13$ & $ 274 \pm 67$ & $ 9.4 \pm 8.3$ & $ -1 \pm 17$     & $436\pm 26$ & $ -1031 \pm 55$\\ 
2021+317  & 11  & $ 164.6 \pm 2.9 $ & $ 16.1 \pm 3.1\tablenotemark{b} $& $ 91.2 \pm 8.2 $ & 2.00$\pm$0.18 &  $ 5.5 \pm 7.0$ & $ 296 \pm 62$ & $ 4.1 \pm 4.5$ & $ -3.6 \pm 8.0$     & $303\pm 12$ & $ -470 \pm 25$\\ 
2021+614  & 1\tablenotemark{a}  & $ 226.7 \pm 6.7\tablenotemark{c} $ & $ 166.1 \pm 6.7 $& $ 9.5 \pm 1.1 $ & 0.137$\pm$0.016 &  $ 1.36 \pm 0.44$ & $ 179 \pm 16$ & $ -1.01 \pm 0.36$ & $ 0.91 \pm 0.41$     & $3798.2\pm 6.9$ & $ 5933.2 \pm 9.5$\\ 
2021+614  & 2  & $ 200.9 \pm 6.2\tablenotemark{c} $ & $ 168.5 \pm 6.2 $& $ 21.6 \pm 2.7 $ & 0.312$\pm$0.038 &  $ 2.4 \pm 1.0$ & $ 229 \pm 28$ & $ 1.14 \pm 0.90$ & $ 2.2 \pm 1.1$     & $1655\pm 16$ & $ 2573 \pm 19$\\ 
2021+614  & 3  & $ 39 \pm 10 $ & $ 9 \pm 10 $& $ 21.4 \pm 3.8 $ & 0.309$\pm$0.055 &  $ 2.4 \pm 1.4$ & $ 52 \pm 38$ & $ 0.5 \pm 1.3$ & $ 2.3 \pm 1.4$     & $1034\pm 28$ & $ 1783 \pm 32$\\ 
2021+614  & 4\tablenotemark{a}  & $ 338.3 \pm 5.1 $ & $ 43.6 \pm 5.2\tablenotemark{b} $& $ 21.8 \pm 2.4 $ & 0.314$\pm$0.035 &  $ 4.51 \pm 0.84$ & $ 204.0 \pm 8.9$ & $ -3.23 \pm 0.80$ & $ -3.15 \pm 0.88$     & $226\pm 14$ & $ 650 \pm 19$\\ 
2037+511  & 1  & $ 313 \pm 12 $ & $ 97 \pm 12\tablenotemark{b} $& $ 90 \pm 17 $ & 6.8$\pm$1.3 &  $ 20 \pm 12$ & $ 78 \pm 43$ & $ 17 \pm 14$ & $ -12 \pm 14$     & $-5933\pm 90$ & $ -8039 \pm 143$\\ 
2037+511  & 2\tablenotemark{a}  & $ 184.4 \pm 7.8 $ & $ 34.7 \pm 7.8\tablenotemark{b} $& $ 24.3 \pm 4.4 $ & 1.82$\pm$0.33 &  $ 10.9 \pm 2.9$ & $ 60 \pm 18$ & $ -9.0 \pm 2.6$ & $ -6.1 \pm 3.8$     & $-4724\pm 22$ & $ -5764 \pm 30$\\ 
2037+511  & 6  & $ 204.5 \pm 3.3 $ & $ 3.0 \pm 3.6 $& $ 64.8 \pm 5.7 $ & 4.86$\pm$0.43 &  $ 7.3 \pm 5.5$ & $ 195 \pm 36$ & $ -1.2 \pm 3.1$ & $ 7.2 \pm 4.5$     & $-217\pm 20$ & $ -391 \pm 41$\\ 
2121+053  & 2\tablenotemark{a}  & $ 315.2 \pm 3.6 $ & $ 19.1 \pm 4.0\tablenotemark{b} $& $ 142.8 \pm 9.0 $ & 11.65$\pm$0.73 &  $ 17.4 \pm 4.5$ & $ 58 \pm 14$ & $ 17.0 \pm 4.3$ & $ -3.8 \pm 4.4$     & $-1042\pm 49$ & $ 347 \pm 39$\\ 
2121+053  & 5\tablenotemark{a}  & $ 329.6 \pm 4.5 $ & $ 32.6 \pm 4.9\tablenotemark{b} $& $ 186 \pm 16 $ & 15.1$\pm$1.3 &  $ 66 \pm 17$ & $ 7 \pm 13$ & $ 40 \pm 16$ & $ 53 \pm 16$     & $-947\pm 61$ & $ 122 \pm 72$\\ 
2128-123  & 3\tablenotemark{a}  & $ 210.5 \pm 1.8 $ & $ 1.2 \pm 1.9 $& $ 208.7 \pm 8.3 $ & 6.22$\pm$0.25 &  $ 18.4 \pm 3.0$ & $ 265 \pm 14$ & $ 15.0 \pm 3.6$ & $ 10.6 \pm 4.3$     & $-2995\pm 28$ & $ -5027 \pm 44$\\ 
2128-123  & 4  & $ 198.9 \pm 1.6 $ & $ 12.2 \pm 1.6\tablenotemark{b} $& $ 213.6 \pm 9.1 $ & 6.37$\pm$0.27 &  $ 19.9 \pm 6.8$ & $ 345 \pm 15$ & $ 11.2 \pm 4.2$ & $ -16.5 \pm 6.6$     & $-2761\pm 32$ & $ -4723 \pm 57$\\ 
2128-123  & 6  & $ 269 \pm 18 $ & $ 61 \pm 18\tablenotemark{b} $& $ 32.9 \pm 7.3 $ & 0.98$\pm$0.22 &  $ 26.0 \pm 9.9$ & $ 191 \pm 19$ & $ -25 \pm 10$ & $ 5 \pm 10$     & $-954\pm 27$ & $ -1797 \pm 38$\\ 
2128-123  & 7  & $ 240 \pm 15 $ & $ 34 \pm 15 $& $ 19.1 \pm 3.9 $ & 0.57$\pm$0.12 &  $ 11.4 \pm 4.9$ & $ 340 \pm 23$ & $ 11.2 \pm 4.6$ & $ -1.9 \pm 4.7$     & $-618\pm 13$ & $ -1337 \pm 20$\\ 
2128-123  & 8  & $ 288 \pm 15 $ & $ 79 \pm 15\tablenotemark{b} $& $ 26.6 \pm 3.6 $ & 0.79$\pm$0.11 &  $ 1.6 \pm 5.9$ & $ 61 \pm 96$ & $ 1.2 \pm 6.9$ & $ -1.1 \pm 3.6$     & $-531.6\pm 9.1$ & $ -984 \pm 29$\\ 
2128-123  & 9  & $ 295 \pm 21 $ & $ 86 \pm 21\tablenotemark{b} $& $ 12.2 \pm 2.7 $ & 0.364$\pm$0.081 &  $ 4.4 \pm 3.4$ & $ 123 \pm 48$ & $ -0.6 \pm 4.6$ & $ -4.3 \pm 2.9$     & $-192.8\pm 6.0$ & $ -334 \pm 19$\\ 
2131-021  & 1\tablenotemark{a}  & $ 98.9 \pm 2.1 $ & $ 2.9 \pm 2.3 $& $ 194 \pm 11 $ & 12.16$\pm$0.68 &  $ 17.6 \pm 5.8$ & $ 190 \pm 26$ & $ 17.6 \pm 5.6$ & $ -0.4 \pm 8.4$     & $1333\pm 60$ & $ -186 \pm 39$\\ 
2131-021  & 3\tablenotemark{a}  & $ 82.7 \pm 1.8 $ & $ 26.2 \pm 1.9\tablenotemark{b} $& $ 169.3 \pm 4.9 $ & 10.62$\pm$0.31 &  $ 32.3 \pm 4.0$ & $ 303.6 \pm 7.4$ & $ -21.2 \pm 4.4$ & $ -24.4 \pm 3.9$     & $1938\pm 19$ & $ -655 \pm 22$\\ 
2131-021  & 4\tablenotemark{a}  & $ 78.7 \pm 3.0 $ & $ 18.9 \pm 3.0\tablenotemark{b} $& $ 40.8 \pm 2.8 $ & 2.56$\pm$0.18 &  $ 15.6 \pm 1.9$ & $ 258.5 \pm 5.0$ & $ 0.1 \pm 1.6$ & $ -15.6 \pm 1.9$     & $980\pm 13$ & $ -100.5 \pm 9.3$\\ 
2131-021  & 5  & $ 265 \pm 34 $ & $ 173 \pm 34 $& $ 3.0 \pm 1.9 $ & 0.19$\pm$0.12 &  $ 0.5 \pm 1.1$ & $ 19 \pm 84$ & $ 0.44 \pm 0.84$ & $ -0.2 \pm 1.1$     & $310.7\pm 8.0$ & $ -11.9 \pm 5.0$\\ 
2134+004  & 1  & $ 113 \pm 74 $ & $ 154 \pm 74 $& $ 1.9 \pm 2.5 $ & 0.16$\pm$0.20 &  $ 1.1 \pm 1.0$ & $ 202 \pm 57$ & $ 1.1 \pm 1.3$ & $ 0 \pm 1.3$     & $-2278\pm 13$ & $ -85 \pm 13$\\ 
2134+004  & 2\tablenotemark{a}  & $ 211.1 \pm 3.1 $ & $ 81.6 \pm 3.1\tablenotemark{b} $& $ 58.9 \pm 3.4 $ & 4.80$\pm$0.28 &  $ 4.5 \pm 1.3$ & $ 25 \pm 17$ & $ 0.5 \pm 1.3$ & $ -4.5 \pm 1.3$     & $-1655\pm 15$ & $ 574 \pm 17$\\ 
2134+004  & 4  & $ 244.4 \pm 5.1 $ & $ 40.2 \pm 5.1\tablenotemark{b} $& $ 24.0 \pm 2.3 $ & 1.96$\pm$0.19 &  $ 3.3 \pm 1.2$ & $ 282 \pm 21$ & $ 2.0 \pm 1.0$ & $ 2.6 \pm 1.2$     & $-901.1\pm 9.9$ & $ 228.6 \pm 8.6$\\ 
2134+004  & 5\tablenotemark{a}  & $ 270.8 \pm 6.4 $ & $ 52.9 \pm 6.5\tablenotemark{b} $& $ 17.1 \pm 2.3 $ & 1.39$\pm$0.19 &  $ 3.61 \pm 0.87$ & $ 248 \pm 13$ & $ -1.38 \pm 0.76$ & $ 3.34 \pm 0.91$     & $-318\pm 11$ & $ 453.0 \pm 9.5$\\ 
2136+141  & 1  & $ 247 \pm 25 $ & $ 37 \pm 25 $& $ 30 \pm 11 $ & 2.80$\pm$0.99 &  $ 4.8 \pm 4.6$ & $ 74 \pm 61$ & $ -0.6 \pm 5.5$ & $ -4.8 \pm 4.6$     & $-1747\pm 60$ & $ -2968 \pm 84$\\ 
2136+141  & 2  & $ 199.3 \pm 9.8 $ & $ 44.5 \pm 9.9\tablenotemark{b} $& $ 27.0 \pm 7.0 $ & 2.49$\pm$0.65 &  $ 1.8 \pm 3.5$ & $ 81 \pm 68$ & $ -1.6 \pm 1.9$ & $ -0.9 \pm 3.2$     & $-1038\pm 23$ & $ -495 \pm 51$\\ 
2136+141  & 3\tablenotemark{a}  & $ 226.9 \pm 2.8 $ & $ 42.8 \pm 2.9\tablenotemark{b} $& $ 45.6 \pm 2.1 $ & 4.20$\pm$0.20 &  $ 9.48 \pm 0.97$ & $ 60.9 \pm 6.7$ & $ -2.3 \pm 1.1$ & $ -9.2 \pm 1.0$     & $-912\pm 13$ & $ -40 \pm 17$\\ 
2136+141  & 4\tablenotemark{a}  & $ 231.2 \pm 2.4 $ & $ 54.2 \pm 2.5\tablenotemark{b} $& $ 34.2 \pm 1.4 $ & 3.15$\pm$0.13 &  $ 4.74 \pm 0.63$ & $ 77.4 \pm 8.9$ & $ -2.09 \pm 0.72$ & $ -4.26 \pm 0.68$     & $-554.1\pm 8.8$ & $ 144 \pm 10$\\ 
2136+141  & 5\tablenotemark{a}  & $ 281.2 \pm 3.2 $ & $ 24.4 \pm 3.2\tablenotemark{b} $& $ 22.5 \pm 1.5 $ & 2.07$\pm$0.14 &  $ 5.75 \pm 0.92$ & $ 142.3 \pm 9.7$ & $ -3.78 \pm 0.92$ & $ -4.3 \pm 1.0$     & $-314.5\pm 6.3$ & $ 232.3 \pm 5.2$\\ 
2141+175  & 2  & $ 29 \pm 11 $ & $ 35 \pm 11\tablenotemark{b} $& $ 106 \pm 21 $ & 1.43$\pm$0.28 &  $ 57 \pm 27$ & $ 210 \pm 31$ & $ -1 \pm 29$ & $ -57 \pm 27$     & $-132\pm 61$ & $ 1468 \pm 63$\\ 
2141+175  & 5  & $ 328.2 \pm 6.8 $ & $ 28.0 \pm 7.4\tablenotemark{b} $& $ 157 \pm 21 $ & 2.11$\pm$0.28 &  $ 93 \pm 35$ & $ 57 \pm 26$ & $ 93 \pm 35$ & $ 2 \pm 42$     & $-401\pm 21$ & $ 182 \pm 30$\\ 
2145+067  & 2\tablenotemark{a}  & $ 123.1 \pm 1.9 $ & $ 0.3 \pm 2.1 $& $ 58.7 \pm 1.8 $ & 3.078$\pm$0.095 &  $ 4.72 \pm 0.72$ & $ 114 \pm 11$ & $ -0.75 \pm 0.83$ & $ 4.66 \pm 0.75$     & $741\pm 16$ & $ -505 \pm 21$\\ 
2145+067  & 3  & $ 172.3 \pm 7.2 $ & $ 76.5 \pm 7.7\tablenotemark{b} $& $ 46 \pm 11 $ & 2.41$\pm$0.59 &  $ 20 \pm 13$ & $ 275 \pm 45$ & $ 20 \pm 10$ & $ -5 \pm 21$     & $298\pm 10$ & $ -60 \pm 23$\\ 
2145+067  & 5  & $ 123.3 \pm 3.7 $ & $ 2.4 \pm 4.2 $& $ 49.1 \pm 3.1 $ & 2.57$\pm$0.16 &  $ 4.6 \pm 2.5$ & $ 78 \pm 38$ & $ -3.2 \pm 2.7$ & $ 3.2 \pm 2.6$     & $286\pm 21$ & $ -235 \pm 22$\\ 
2145+067  & 7\tablenotemark{a}  & $ 118.1 \pm 3.4 $ & $ 4.1 \pm 3.5 $& $ 57.7 \pm 2.9 $ & 3.02$\pm$0.15 &  $ 7.7 \pm 2.2$ & $ 84 \pm 21$ & $ -4.3 \pm 2.9$ & $ 6.4 \pm 2.4$     & $619\pm 16$ & $ -427 \pm 22$\\ 
2155-152  & 1\tablenotemark{a}  & $ 200.2 \pm 2.2 $ & $ 8.7 \pm 2.3\tablenotemark{b} $& $ 105.1 \pm 6.3 $ & 4.03$\pm$0.24 &  $ 22.9 \pm 2.8$ & $ 217.3 \pm 6.3$ & $ 6.7 \pm 2.4$ & $ 21.9 \pm 3.2$     & $-1628\pm 25$ & $ -3011 \pm 45$\\ 
2155-152  & 3  & $ 223.9 \pm 2.4 $ & $ 4.8 \pm 2.5 $& $ 250 \pm 11 $ & 9.56$\pm$0.41 &  $ 18.7 \pm 10.0$ & $ 104 \pm 40$ & $ -16 \pm 12$ & $ -9 \pm 12$     & $-908\pm 23$ & $ -1064 \pm 36$\\ 
2155-152  & 4\tablenotemark{a}  & $ 207.7 \pm 3.5 $ & $ 11.8 \pm 3.6\tablenotemark{b} $& $ 119 \pm 10 $ & 4.57$\pm$0.40 &  $ 151 \pm 20$ & $ 35.0 \pm 6.2$ & $ -19 \pm 18$ & $ -150 \pm 21$     & $-608\pm 13$ & $ -751 \pm 26$\\ 
2155-152  & 8\tablenotemark{a}  & $ 208.2 \pm 2.1 $ & $ 10.9 \pm 2.2\tablenotemark{b} $& $ 256.9 \pm 9.0 $ & 9.84$\pm$0.35 &  $ 30.9 \pm 7.5$ & $ 208 \pm 15$ & $ 0 \pm 8.3$ & $ 30.9 \pm 7.5$     & $-1983\pm 50$ & $ -2355 \pm 45$\\ 
2155-152  & 18\tablenotemark{a}  & $ 220.3 \pm 2.7 $ & $ 7.1 \pm 2.9 $& $ 292 \pm 13 $ & 11.20$\pm$0.49 &  $ 97 \pm 32$ & $ 267 \pm 15$ & $ 71 \pm 29$ & $ 66 \pm 27$     & $-270\pm 32$ & $ -567 \pm 23$\\ 
2200+420  & 1  & $ 153.1 \pm 2.8 $ & $ 23.1 \pm 2.9\tablenotemark{b} $& $ 2167 \pm 143 $ & 9.79$\pm$0.64 &  $ 609 \pm 326$ & $ 78 \pm 39$ & $ -588 \pm 330$ & $ 157 \pm 431$     & $378\pm 73$ & $ -4815 \pm 115$\\ 
2200+420  & 3\tablenotemark{a}  & $ 179.8 \pm 1.6 $ & $ 12.4 \pm 1.6\tablenotemark{b} $& $ 920 \pm 56 $ & 4.15$\pm$0.25 &  $ 618 \pm 167$ & $ 163.8 \pm 9.7$ & $ -170 \pm 78$ & $ 594 \pm 172$     & $-730\pm 31$ & $ -3012 \pm 71$\\ 
2200+420  & 4\tablenotemark{a}  & $ 159.1 \pm 1.7 $ & $ 23.5 \pm 1.9\tablenotemark{b} $& $ 1267 \pm 44 $ & 5.72$\pm$0.20 &  $ 470 \pm 54$ & $ 117.5 \pm 7.7$ & $ -313 \pm 54$ & $ 351 \pm 64$     & $-740\pm 88$ & $ -3634 \pm 113$\\ 
2200+420  & 5\tablenotemark{a}  & $ 183.0 \pm 1.6 $ & $ 11.5 \pm 1.8\tablenotemark{b} $& $ 782 \pm 30 $ & 3.53$\pm$0.14 &  $ 488 \pm 52$ & $ 172.1 \pm 4.5$ & $ -92 \pm 40$ & $ 479 \pm 52$     & $-686\pm 54$ & $ -1772 \pm 74$\\ 
2200+420  & 6\tablenotemark{a}  & $ 200.4 \pm 1.6 $ & $ 2.2 \pm 1.7 $& $ 680 \pm 29 $ & 3.07$\pm$0.13 &  $ 565 \pm 58$ & $ 189.0 \pm 3.5$ & $ -111 \pm 43$ & $ 554 \pm 56$     & $-518\pm 28$ & $ -1414 \pm 49$\\ 
2200+420  & 7\tablenotemark{a}  & $ 61.9 \pm 6.5\tablenotemark{c} $ & $ 130.7 \pm 6.5\tablenotemark{b} $& $ 3.15 \pm 0.35 $ & 0.0142$\pm$0.0016 &  $ 0.79 \pm 0.12$ & $ 211.9 \pm 8.9$ & $ 0.40 \pm 0.12$ & $ -0.69 \pm 0.13$     & $-55.4\pm 3.3$ & $ -248.0 \pm 3.3$\\ 
2200+420  & 8  & $ 148.9 \pm 4.7 $ & $ 23.7 \pm 4.8\tablenotemark{b} $& $ 1521 \pm 119 $ & 6.87$\pm$0.54 &  $ 502 \pm 246$ & $ 360 \pm 33$ & $ -257 \pm 271$ & $ -431 \pm 253$     & $857\pm 180$ & $ -5850 \pm 167$\\ 
2200+420  & 10  & $ 193.2 \pm 2.0 $ & $ 2.4 \pm 2.1 $& $ 989 \pm 68 $ & 4.47$\pm$0.31 &  $ 690 \pm 233$ & $ 178 \pm 11$ & $ -177 \pm 113$ & $ 667 \pm 221$     & $-441\pm 26$ & $ -1423 \pm 59$\\ 
2200+420  & 11\tablenotemark{a}  & $ 161.4 \pm 1.4 $ & $ 22.7 \pm 1.6\tablenotemark{b} $& $ 2039 \pm 51 $ & 9.21$\pm$0.23 &  $ 926 \pm 108$ & $ 99.1 \pm 7.3$ & $ -820 \pm 107$ & $ 431 \pm 119$     & $-785\pm 110$ & $ -4534 \pm 120$\\ 
2200+420  & 12  & $ 190.05 \pm 0.97 $ & $ 4.9 \pm 1.1\tablenotemark{b} $& $ 1237 \pm 57 $ & 5.59$\pm$0.26 &  $ 200 \pm 121$ & $ 148 \pm 33$ & $ -135 \pm 49$ & $ 148 \pm 135$     & $-873\pm 40$ & $ -2942 \pm 127$\\ 
2200+420  & 13  & $ 195.4 \pm 1.1 $ & $ 2.1 \pm 1.2 $& $ 1090 \pm 38 $ & 4.92$\pm$0.17 &  $ 105 \pm 152$ & $ 199 \pm 53$ & $ 7 \pm 55$ & $ 105 \pm 101$     & $-541\pm 37$ & $ -2284 \pm 77$\\ 
2200+420  & 16\tablenotemark{a}  & $ 192.2 \pm 1.1 $ & $ 6.2 \pm 1.1\tablenotemark{b} $& $ 904 \pm 28 $ & 4.08$\pm$0.13 &  $ 463 \pm 66$ & $ 186.5 \pm 4.7$ & $ -46 \pm 41$ & $ 460 \pm 65$     & $-175\pm 23$ & $ -1932 \pm 41$\\ 
2200+420  & 19  & $ 187.6 \pm 1.2 $ & $ 1.6 \pm 1.3 $& $ 1553 \pm 95 $ & 7.01$\pm$0.43 &  $ 486 \pm 730$ & $ 356 \pm 59$ & $ 100 \pm 195$ & $ -476 \pm 559$     & $-269\pm 23$ & $ -2609 \pm 71$\\ 
2200+420  & 20\tablenotemark{a}  & $ 175.99 \pm 0.67 $ & $ 8.94 \pm 0.72\tablenotemark{b} $& $ 789 \pm 16 $ & 3.564$\pm$0.074 &  $ 129 \pm 14$ & $ 46.1 \pm 6.4$ & $ -99 \pm 10$ & $ -83 \pm 18$     & $-502\pm 25$ & $ -4096 \pm 45$\\ 
2200+420  & 23\tablenotemark{a}  & $ 193.2 \pm 1.1 $ & $ 1.3 \pm 1.2 $& $ 605 \pm 17 $ & 2.730$\pm$0.077 &  $ 71 \pm 17$ & $ 308 \pm 16$ & $ 65 \pm 15$ & $ -30 \pm 21$     & $-477\pm 28$ & $ -2702 \pm 42$\\ 
2200+420  & 24  & $ 182.3 \pm 1.6 $ & $ 9.4 \pm 1.6\tablenotemark{b} $& $ 528 \pm 33 $ & 2.38$\pm$0.15 &  $ 117 \pm 95$ & $ 210 \pm 40$ & $ 54 \pm 38$ & $ 103 \pm 90$     & $-313\pm 18$ & $ -1528 \pm 44$\\ 
2200+420  & 25  & $ 189.9 \pm 2.5 $ & $ 0.2 \pm 2.5 $& $ 480 \pm 48 $ & 2.17$\pm$0.22 &  $ 273 \pm 103$ & $ 223 \pm 25$ & $ 149 \pm 60$ & $ 229 \pm 138$     & $-140\pm 20$ & $ -1070 \pm 53$\\ 
2200+420  & 26\tablenotemark{a}  & $ 184.7 \pm 1.4 $ & $ 4.9 \pm 1.5\tablenotemark{b} $& $ 866 \pm 38 $ & 3.91$\pm$0.17 &  $ 567 \pm 139$ & $ 149 \pm 12$ & $ -332 \pm 92$ & $ 459 \pm 155$     & $-368\pm 17$ & $ -1792 \pm 30$\\ 
2200+420  & 27  & $ 189.74 \pm 0.81 $ & $ 0.05 \pm 0.83 $& $ 1031 \pm 40 $ & 4.66$\pm$0.18 &  $ 448 \pm 163$ & $ 336 \pm 16$ & $ 252 \pm 64$ & $ -370 \pm 175$     & $-308\pm 10$ & $ -2008 \pm 32$\\ 
2200+420  & 36  & $ 190.8 \pm 1.6 $ & $ 2.6 \pm 1.6 $& $ 1830 \pm 138 $ & 8.26$\pm$0.62 &  $ 2135 \pm 1006$ & $ 297 \pm 37$ & $ 2046 \pm 619$ & $ -611 \pm 1693$     & $-127\pm 18$ & $ -1303 \pm 57$\\ 
2200+420  & 38  & $ 194.2 \pm 4.1 $ & $ 5.1 \pm 4.1 $& $ 551 \pm 114 $ & 2.49$\pm$0.51 &  $ 2681 \pm 1192$ & $ 166 \pm 16$ & $ -1246 \pm 347$ & $ 2374 \pm 1135$     & $-424.3\pm 6.8$ & $ -2475 \pm 39$\\ 
2200+420  & 39  & $ 209.7 \pm 5.8 $ & $ 19.9 \pm 5.8\tablenotemark{b} $& $ 956 \pm 132 $ & 4.32$\pm$0.59 &  $ 961 \pm 1755$ & $ 254 \pm 65$ & $ 674 \pm 1063$ & $ 685 \pm 1500$     & $-224\pm 21$ & $ -1492 \pm 48$\\ 
2200+420  & 46  & $ 183.11 \pm 0.88 $ & $ 2.14 \pm 0.89 $& $ 1358 \pm 69 $ & 6.13$\pm$0.31 &  $ 453 \pm 300$ & $ 288 \pm 45$ & $ 437 \pm 148$ & $ -118 \pm 502$     & $-323\pm 11$ & $ -3739 \pm 37$\\ 
2200+420  & 47\tablenotemark{a}  & $ 172.64 \pm 0.52 $ & $ 11.90 \pm 0.54\tablenotemark{b} $& $ 1277 \pm 23 $ & 5.77$\pm$0.10 &  $ 485 \pm 48$ & $ 44.8 \pm 5.8$ & $ -383 \pm 30$ & $ -298 \pm 61$     & $-613\pm 20$ & $ -5191 \pm 40$\\ 
2201+171  & 1  & $ 348 \pm 14 $ & $ 53 \pm 14\tablenotemark{b} $& $ 16.9 \pm 4.2 $ & 0.93$\pm$0.23 &  $ 3.6 \pm 3.1$ & $ 265 \pm 56$ & $ -3.6 \pm 3.1$ & $ 0.4 \pm 3.4$     & $139\pm 13$ & $ 142 \pm 14$\\ 
2201+171  & 2  & $ 18 \pm 77 $ & $ 30 \pm 77 $& $ 7 \pm 11 $ & 0.38$\pm$0.61 &  $ 23.8 \pm 9.4$ & $ 304 \pm 26$ & $ -23 \pm 22$ & $ 7 \pm 19$     & $425\pm 29$ & $ 312 \pm 31$\\ 
2201+171  & 5\tablenotemark{a}  & $ 47.4 \pm 5.0 $ & $ 2.3 \pm 5.0 $& $ 299 \pm 27 $ & 16.5$\pm$1.5 &  $ 84 \pm 21$ & $ 345 \pm 22$ & $ -74 \pm 27$ & $ 39 \pm 28$     & $6525\pm 110$ & $ 5283 \pm 59$\\ 
2201+315  & 1\tablenotemark{a}  & $ 227.68 \pm 0.88 $ & $ 3.00 \pm 0.92\tablenotemark{b} $& $ 345.1 \pm 5.3 $ & 6.363$\pm$0.098 &  $ 7.5 \pm 1.9$ & $ 213 \pm 16$ & $ -1.9 \pm 2.0$ & $ 7.3 \pm 2.0$     & $-4087\pm 47$ & $ -4116 \pm 41$\\ 
2201+315  & 2\tablenotemark{a}  & $ 222.0 \pm 1.1 $ & $ 5.1 \pm 1.1\tablenotemark{b} $& $ 334.6 \pm 6.0 $ & 6.17$\pm$0.11 &  $ 18.2 \pm 3.1$ & $ 27 \pm 15$ & $ 4.8 \pm 4.2$ & $ -17.6 \pm 3.9$     & $-2184\pm 41$ & $ -2963 \pm 18$\\ 
2201+315  & 4\tablenotemark{a}  & $ 226.5 \pm 1.0 $ & $ 5.2 \pm 1.1\tablenotemark{b} $& $ 458.5 \pm 8.1 $ & 8.45$\pm$0.15 &  $ 17.7 \pm 3.3$ & $ 237 \pm 12$ & $ 3.1 \pm 3.6$ & $ 17.4 \pm 3.5$     & $-3075\pm 46$ & $ -3604 \pm 61$\\ 
2201+315  & 5\tablenotemark{a}  & $ 213.4 \pm 2.1 $ & $ 2.3 \pm 2.3 $& $ 324 \pm 14 $ & 5.98$\pm$0.26 &  $ 28.6 \pm 9.1$ & $ 258 \pm 25$ & $ 20 \pm 10$ & $ 20 \pm 12$     & $-725\pm 36$ & $ -1352 \pm 55$\\ 
2201+315  & 6\tablenotemark{a}  & $ 220.1 \pm 1.0 $ & $ 3.6 \pm 1.2\tablenotemark{b} $& $ 445.7 \pm 7.1 $ & 8.22$\pm$0.13 &  $ 12.7 \pm 3.0$ & $ 343 \pm 22$ & $ 10.6 \pm 4.4$ & $ -6.9 \pm 3.9$     & $-1847\pm 55$ & $ -2644 \pm 27$\\ 
2201+315  & 7\tablenotemark{a}  & $ 217.56 \pm 0.82 $ & $ 1.81 \pm 0.88 $& $ 423.0 \pm 7.1 $ & 7.80$\pm$0.13 &  $ 21.1 \pm 5.3$ & $ 341.6 \pm 9.7$ & $ 17.5 \pm 4.0$ & $ -11.8 \pm 4.7$     & $-1667\pm 17$ & $ -2449 \pm 33$\\ 
2201+315  & 13  & $ 205.30 \pm 0.90 $ & $ 1.48 \pm 0.99 $& $ 386.4 \pm 8.1 $ & 7.13$\pm$0.15 &  $ 24 \pm 12$ & $ 317 \pm 31$ & $ 22.5 \pm 10$ & $ -9 \pm 13$     & $-559\pm 14$ & $ -1336 \pm 23$\\ 
2209+236  & 4\tablenotemark{a}  & $ 123 \pm 11 $ & $ 91 \pm 11\tablenotemark{b} $& $ 23.7 \pm 5.0 $ & 1.35$\pm$0.28 &  $ 9.6 \pm 1.8$ & $ 300.6 \pm 9.5$ & $ 0.4 \pm 2.3$ & $ -9.6 \pm 1.8$     & $824\pm 37$ & $ 1133 \pm 27$\\ 
2209+236  & 5  & $ 82 \pm 19 $ & $ 42 \pm 19 $& $ 6.0 \pm 1.6 $ & 0.344$\pm$0.089 &  $ 1.24 \pm 0.65$ & $ 43 \pm 35$ & $ -0.78 \pm 0.79$ & $ 0.97 \pm 0.63$     & $164\pm 11$ & $ 205 \pm 15$\\ 
2216-038  & 1\tablenotemark{a}  & $ 178.2 \pm 1.7 $ & $ 6.2 \pm 1.7\tablenotemark{b} $& $ 117.8 \pm 5.3 $ & 5.71$\pm$0.26 &  $ 4.6 \pm 1.5$ & $ 251 \pm 25$ & $ 4.4 \pm 1.3$ & $ 1.3 \pm 2.1$     & $-186\pm 19$ & $ -2761 \pm 30$\\ 
2223-052  & 1  & $ 90.4 \pm 3.9 $ & $ 7.0 \pm 3.9 $& $ 239 \pm 22 $ & 16.0$\pm$1.5 &  $ 16 \pm 28$ & $ 75 \pm 72$ & $ -4 \pm 17$ & $ 16 \pm 23$     & $5032\pm 63$ & $ -703 \pm 46$\\ 
2223-052  & 2  & $ 103.6 \pm 2.0 $ & $ 0.2 \pm 2.0 $& $ 124.6 \pm 6.8 $ & 8.31$\pm$0.45 &  $ 5.8 \pm 2.3$ & $ 136 \pm 26$ & $ 3.1 \pm 1.8$ & $ 4.9 \pm 2.8$     & $3454\pm 50$ & $ -785 \pm 30$\\ 
2223-052  & 4\tablenotemark{a}  & $ 110.9 \pm 1.3 $ & $ 23.2 \pm 1.6\tablenotemark{b} $& $ 261.0 \pm 7.6 $ & 17.41$\pm$0.51 &  $ 52.0 \pm 5.1$ & $ 157.0 \pm 6.9$ & $ 37.5 \pm 4.9$ & $ 36.1 \pm 6.3$     & $995\pm 30$ & $ 79 \pm 22$\\ 
2223-052  & 5  & $ 94.7 \pm 1.7 $ & $ 6.8 \pm 2.0\tablenotemark{b} $& $ 218.6 \pm 7.2 $ & 14.58$\pm$0.48 &  $ 6.2 \pm 5.5$ & $ 158 \pm 58$ & $ 5.5 \pm 5.3$ & $ 2.8 \pm 6.1$     & $1075\pm 40$ & $ -171 \pm 35$\\ 
2223-052  & 8\tablenotemark{a}  & $ 98.9 \pm 2.4 $ & $ 7.8 \pm 2.6 $& $ 200 \pm 11 $ & 13.36$\pm$0.70 &  $ 34.3 \pm 9.6$ & $ 150 \pm 19$ & $ 26.6 \pm 9.2$ & $ 22 \pm 11$     & $915\pm 34$ & $ 62 \pm 27$\\ 
2223-052  & 9\tablenotemark{a}  & $ 108.5 \pm 4.5 $ & $ 6.8 \pm 4.9 $& $ 196 \pm 17 $ & 13.1$\pm$1.2 &  $ 86 \pm 20$ & $ 134 \pm 14$ & $ 37 \pm 20$ & $ 77 \pm 21$     & $518\pm 49$ & $ -201 \pm 42$\\ 
2227-088  & 3  & $ 43 \pm 115 $ & $ 71 \pm 115 $& $ 2 \pm 11 $ & 0.16$\pm$0.76 &  $ 25 \pm 10$ & $ 78 \pm 25$ & $ 15 \pm 24$ & $ 21 \pm 27$     & $-753\pm 54$ & $ 1165 \pm 52$\\ 
2227-088  & 4  & $ 331 \pm 17 $ & $ 1 \pm 18 $& $ 34.7 \pm 6.8 $ & 2.48$\pm$0.48 &  $ 16 \pm 21$ & $ 279 \pm 40$ & $ -12 \pm 11$ & $ 9.9 \pm 7.7$     & $-111\pm 47$ & $ 276 \pm 16$\\ 
2230+114  & 1  & $ 280 \pm 10\tablenotemark{c} $ & $ 136 \pm 10\tablenotemark{b} $& $ 68 \pm 20 $ & 3.7$\pm$1.1 &  $ 3.1 \pm 7.1$ & $ 224 \pm 85$ & $ -2.6 \pm 4.1$ & $ 1.7 \pm 7.5$     & $9938\pm 117$ & $ -13655 \pm 55$\\ 
2230+114  & 2  & $ 145.5 \pm 2.3 $ & $ 11.8 \pm 2.3\tablenotemark{b} $& $ 163.4 \pm 7.0 $ & 8.81$\pm$0.38 &  $ 1.6 \pm 3.4$ & $ 358 \pm 83$ & $ -0.9 \pm 2.7$ & $ -1.4 \pm 2.8$     & $4335\pm 36$ & $ -10432 \pm 43$\\ 
2230+114  & 3  & $ 77 \pm 58 $ & $ 82 \pm 58 $& $ 4.7 \pm 4.5 $ & 0.26$\pm$0.24 &  $ 2.4 \pm 3.4$ & $ 349 \pm 54$ & $ -2.4 \pm 2.2$ & $ 0.1 \pm 2.4$     & $2717\pm 22$ & $ -7165 \pm 37$\\ 
2230+114  & 4  & $ 338.2 \pm 4.4\tablenotemark{c} $ & $ 177.3 \pm 4.4 $& $ 20.2 \pm 2.1 $ & 1.09$\pm$0.11 &  $ 1.92 \pm 0.67$ & $ 135 \pm 22$ & $ 0.77 \pm 0.59$ & $ -1.76 \pm 0.77$     & $2559.1\pm 8.3$ & $ -5630 \pm 13$\\ 
2230+114  & 11  & $ 137.6 \pm 2.8 $ & $ 7.6 \pm 2.9 $& $ 361 \pm 18 $ & 19.48$\pm$0.99 &  $ 80 \pm 61$ & $ 171 \pm 31$ & $ 43 \pm 37$ & $ 67 \pm 37$     & $800\pm 11$ & $ -621 \pm 31$\\ 
2230+114  & 16  & $ 141.1 \pm 5.7 $ & $ 2.2 \pm 5.9 $& $ 231 \pm 26 $ & 12.5$\pm$1.4 &  $ 147 \pm 57$ & $ 329 \pm 21$ & $ -20 \pm 45$ & $ -146 \pm 54$     & $646\pm 19$ & $ -769 \pm 62$\\ 
2230+114  & 19  & $ 201 \pm 12 $ & $ 60 \pm 12\tablenotemark{b} $& $ 60 \pm 14 $ & 3.25$\pm$0.78 &  $ 6 \pm 17$ & $ 224 \pm 100$ & $ 2 \pm 15$ & $ 5 \pm 17$     & $1176\pm 32$ & $ -1412 \pm 41$\\ 
2233-148  & 2\tablenotemark{a}  & $ 324 \pm 30 $ & $ 147 \pm 30 $& $ 10.6 \pm 5.1 $ & \n &  $ 31.8 \pm 3.9$ & $ 82.6 \pm 9.1$ & $ 28 \pm 12$ & $ -15 \pm 13$     & $1443\pm 15$ & $ -608 \pm 20$\\ 
2233-148  & 3  & $ 333 \pm 36 $ & $ 136 \pm 37 $& $ 31 \pm 16 $ & \n &  $ 29 \pm 15$ & $ 207 \pm 36$ & $ -23 \pm 22$ & $ -17 \pm 19$     & $516\pm 75$ & $ -51 \pm 48$\\ 
2243-123  & 1  & $ 47 \pm 16 $ & $ 15 \pm 16 $& $ 58 \pm 15 $ & 2.10$\pm$0.54 &  $ 12.3 \pm 6.8$ & $ 306 \pm 34$ & $ -12.1 \pm 6.3$ & $ -2.3 \pm 6.9$     & $6064\pm 128$ & $ 9530 \pm 63$\\ 
2243-123  & 2  & $ 38.9 \pm 2.1 $ & $ 18.5 \pm 2.1\tablenotemark{b} $& $ 134.0 \pm 5.2 $ & 4.88$\pm$0.19 &  $ 5.7 \pm 2.3$ & $ 190 \pm 22$ & $ 2.7 \pm 2.0$ & $ -5.0 \pm 2.1$     & $1291\pm 27$ & $ 3526 \pm 36$\\ 
2243-123  & 3\tablenotemark{a}  & $ 14.8 \pm 1.2 $ & $ 14.5 \pm 1.2\tablenotemark{b} $& $ 119.8 \pm 7.1 $ & 4.36$\pm$0.26 &  $ 6.2 \pm 1.2$ & $ 97 \pm 24$ & $ 6.1 \pm 1.0$ & $ 0.8 \pm 2.8$     & $-61\pm 11$ & $ 1997 \pm 45$\\ 
2251+158  & 1  & $ 278.4 \pm 4.3 $ & $ 17.4 \pm 4.3\tablenotemark{b} $& $ 48.7 \pm 4.6 $ & 2.27$\pm$0.22 &  $ 2.9 \pm 1.2$ & $ 341 \pm 30$ & $ 2.6 \pm 1.2$ & $ 1.3 \pm 1.5$     & $-7710\pm 31$ & $ 3711 \pm 23$\\ 
2251+158  & 2\tablenotemark{a}  & $ 320.9 \pm 1.6 $ & $ 40.4 \pm 1.6\tablenotemark{b} $& $ 73.4 \pm 2.0 $ & 3.428$\pm$0.093 &  $ 5.80 \pm 0.69$ & $ 125.7 \pm 6.2$ & $ 1.53 \pm 0.68$ & $ -5.60 \pm 0.64$     & $-5993\pm 16$ & $ 1128 \pm 12$\\ 
2251+158  & 3  & $ 308.6 \pm 2.9 $ & $ 30.2 \pm 2.9\tablenotemark{b} $& $ 207.1 \pm 9.8 $ & 9.67$\pm$0.46 &  $ 19 \pm 14$ & $ 62 \pm 51$ & $ 18 \pm 16$ & $ -8 \pm 15$     & $-2788\pm 19$ & $ 443 \pm 25$\\ 
2251+158  & 4\tablenotemark{a}  & $ 275.19 \pm 0.76 $ & $ 19.07 \pm 0.78\tablenotemark{b} $& $ 257.8 \pm 3.2 $ & 12.04$\pm$0.15 &  $ 28.8 \pm 2.6$ & $ 60.5 \pm 5.3$ & $ 16.4 \pm 2.8$ & $ -23.7 \pm 2.5$     & $-3281\pm 14$ & $ -773 \pm 15$\\ 
2251+158  & 5\tablenotemark{a}  & $ 282.2 \pm 2.2 $ & $ 34.5 \pm 2.3\tablenotemark{b} $& $ 197.5 \pm 9.2 $ & 9.22$\pm$0.43 &  $ 24.8 \pm 5.2$ & $ 191 \pm 15$ & $ -24.8 \pm 5.2$ & $ -0.7 \pm 6.4$     & $-1293\pm 31$ & $ 1528 \pm 25$\\ 
2251+158  & 8\tablenotemark{a}  & $ 262.8 \pm 1.2 $ & $ 5.8 \pm 1.2\tablenotemark{b} $& $ 307 \pm 17 $ & 14.34$\pm$0.80 &  $ 203 \pm 59$ & $ 113 \pm 12$ & $ -104 \pm 24$ & $ -175 \pm 63$     & $-639\pm 18$ & $ -1.2 \pm 6.0$\\ 
2251+158  & 13  & $ 345 \pm 31 $ & $ 82 \pm 31 $& $ 41 \pm 19 $ & 1.93$\pm$0.91 &  $ 146 \pm 69$ & $ 357 \pm 31$ & $ 30 \pm 85$ & $ 143 \pm 78$     & $-1387\pm 27$ & $ -199 \pm 27$\\ 
2251+158  & 18\tablenotemark{a}  & $ 201.9 \pm 6.1 $ & $ 72.6 \pm 6.2\tablenotemark{b} $& $ 48.6 \pm 5.2 $ & 2.27$\pm$0.24 &  $ 86 \pm 13$ & $ 111.5 \pm 8.5$ & $ -86 \pm 13$ & $ -1 \pm 16$     & $-417\pm 10$ & $ 50 \pm 10$\\ 
2254+074  & 5\tablenotemark{a}  & $ 237.6 \pm 5.4 $ & $ 8.5 \pm 5.5 $& $ 43.8 \pm 3.8 $ & 0.537$\pm$0.047 &  $ 4.7 \pm 1.5$ & $ 31 \pm 18$ & $ 2.1 \pm 1.5$ & $ -4.2 \pm 1.4$     & $-568\pm 21$ & $ -524 \pm 24$\\ 
2254+074  & 6  & $ 195 \pm 72 $ & $ 30 \pm 72 $& $ 2.7 \pm 3.5 $ & 0.033$\pm$0.043 &  $ 4.0 \pm 1.9$ & $ 75 \pm 30$ & $ -3.5 \pm 3.6$ & $ -2.0 \pm 3.4$     & $-221\pm 12$ & $ -211 \pm 12$\\ 
2255-282  & 1  & $ 226.4 \pm 5.1 $ & $ 1.2 \pm 5.1 $& $ 82.4 \pm 7.2 $ & 4.08$\pm$0.36 &  $ 8.9 \pm 5.4$ & $ 43 \pm 40$ & $ 0.5 \pm 5.3$ & $ -8.9 \pm 5.2$     & $-3348\pm 92$ & $ -3341 \pm 123$\\ 
2319+317  & 1  & $ 156.6 \pm 6.5 $ & $ 25.2 \pm 6.5\tablenotemark{b} $& $ 174 \pm 17 $ & 12.1$\pm$1.2 &  $ 73 \pm 66$ & $ 301 \pm 54$ & $ 42 \pm 62$ & $ -60 \pm 57$     & $-25\pm 25$ & $ -859 \pm 21$\\ 
2319+317  & 2\tablenotemark{a}  & $ 161.8 \pm 9.6 $ & $ 9.2 \pm 9.7 $& $ 60 \pm 14 $ & 4.19$\pm$0.94 &  $ 135 \pm 43$ & $ 328 \pm 17$ & $ 33 \pm 36$ & $ -131 \pm 45$     & $200\pm 12$ & $ -371 \pm 18$\\ 
2320-035  & 2  & $ 334.0 \pm 1.9 $ & $ 2.4 \pm 2.0 $& $ 457 \pm 23 $ & 30.6$\pm$1.6 &  $ 27 \pm 24$ & $ 258 \pm 54$ & $ -27 \pm 21$ & $ 7 \pm 33$     & $-1037\pm 51$ & $ 2577 \pm 119$\\ 
2331+073  & 2  & $ 218.5 \pm 3.3 $ & $ 7.3 \pm 3.7 $& $ 171 \pm 11 $ & 4.19$\pm$0.27 &  $ 12.5 \pm 9.2$ & $ 204 \pm 39$ & $ -3.2 \pm 6.6$ & $ 12.1 \pm 7.4$     & $-775\pm 34$ & $ -683 \pm 72$\\ 
2342-161  & 1  & $ 293 \pm 11 $ & $ 19 \pm 11 $& $ 200 \pm 35 $ & 7.2$\pm$1.2 &  $ 71 \pm 67$ & $ 318 \pm 60$ & $ 31 \pm 73$ & $ 64 \pm 64$     & $-1397\pm 48$ & $ 1260 \pm 56$\\ 
2342-161  & 2  & $ 4 \pm 12 $ & $ 42 \pm 12\tablenotemark{b} $& $ 123 \pm 18 $ & 4.40$\pm$0.66 &  $ 14 \pm 43$ & $ 99 \pm 103$ & $ 14 \pm 45$ & $ -1 \pm 33$     & $-657\pm 35$ & $ 801 \pm 25$\\ 
2342-161  & 3  & $ 155 \pm 37 $ & $ 180 \pm 37 $& $ 28 \pm 16 $ & 1.01$\pm$0.57 &  $ 29 \pm 28$ & $ 323 \pm 60$ & $ 6 \pm 28$ & $ -28 \pm 30$     & $-110\pm 20$ & $ 239 \pm 23$\\ 
2344+514  & 2  & $ 229 \pm 57 $ & $ 90 \pm 57 $& $ 7.1 \pm 6.8 $ & 0.021$\pm$0.020 &  $ 3.4 \pm 5.4$ & $ 5 \pm 64$ & $ 2.4 \pm 3.9$ & $ -2.5 \pm 5.1$     & $989\pm 34$ & $ -1182 \pm 53$\\ 
2344+514  & 3  & $ 223 \pm 28 $ & $ 87 \pm 28 $& $ 13.0 \pm 5.7 $ & 0.038$\pm$0.017 &  $ 2.7 \pm 2.9$ & $ 299 \pm 66$ & $ 2.6 \pm 2.8$ & $ 0.6 \pm 3.1$     & $427\pm 40$ & $ -420 \pm 38$\\ 
2345-167  & 3  & $ 122.9 \pm 3.8 $ & $ 0.4 \pm 4.1 $& $ 340 \pm 24 $ & 11.44$\pm$0.82 &  $ 7 \pm 27$ & $ 69 \pm 111$ & $ -5 \pm 25$ & $ 4 \pm 27$     & $1201\pm 77$ & $ -804 \pm 64$\\ 
2345-167  & 4\tablenotemark{a}  & $ 123.1 \pm 1.5 $ & $ 2.1 \pm 1.5 $& $ 252.6 \pm 5.8 $ & 8.50$\pm$0.19 &  $ 44.3 \pm 5.4$ & $ 288.3 \pm 8.5$ & $ 11.3 \pm 6.2$ & $ -42.8 \pm 5.7$     & $1310\pm 17$ & $ -752 \pm 21$\\ 
2345-167  & 11  & $ 111.4 \pm 2.6 $ & $ 13.8 \pm 2.8\tablenotemark{b} $& $ 302 \pm 24 $ & 10.15$\pm$0.82 &  $ 43 \pm 66$ & $ 54 \pm 56$ & $ -36 \pm 28$ & $ 23 \pm 48$     & $894\pm 50$ & $ -683 \pm 21$\\ 
2345-167  & 12\tablenotemark{a}  & $ 128.3 \pm 3.8 $ & $ 0.8 \pm 4.0 $& $ 161 \pm 12 $ & 5.41$\pm$0.39 &  $ 103 \pm 22$ & $ 291.6 \pm 9.6$ & $ 30 \pm 19$ & $ -99 \pm 20$     & $519\pm 20$ & $ -376 \pm 13$\\ 
2351+456  & 1  & $ 299.7 \pm 3.6 $ & $ 18.8 \pm 3.6\tablenotemark{b} $& $ 265 \pm 17 $ & 21.9$\pm$1.4 &  $ 11 \pm 11$ & $ 303 \pm 58$ & $ 1 \pm 10$ & $ 11 \pm 10$     & $-8778\pm 75$ & $ 1630 \pm 72$\\ 
2351+456  & 2  & $ 151 \pm 29 $ & $ 134 \pm 29 $& $ 20.9 \pm 8.5 $ & 1.72$\pm$0.70 &  $ 14.8 \pm 7.0$ & $ 282 \pm 24$ & $ 11.2 \pm 7.0$ & $ -9.7 \pm 8.0$     & $-3620\pm 50$ & $ 981 \pm 33$\\ 
2351+456  & 4  & $ 287.6 \pm 3.2 $ & $ 4.9 \pm 3.5 $& $ 185 \pm 13 $ & 15.2$\pm$1.1 &  $ 16.7 \pm 7.6$ & $ 352 \pm 33$ & $ 15.0 \pm 7.5$ & $ 7.4 \pm 9.6$     & $-913\pm 50$ & $ 329 \pm 38$\\ 
2351+456  & 5  & $ 286.6 \pm 2.8 $ & $ 18.0 \pm 3.1\tablenotemark{b} $& $ 132.8 \pm 7.8 $ & 10.97$\pm$0.64 &  $ 11.8 \pm 4.7$ & $ 359 \pm 28$ & $ 11.2 \pm 4.8$ & $ 3.6 \pm 5.7$     & $-778\pm 33$ & $ -79 \pm 27$\\ 
2356+196  & 1  & $ 184 \pm 29 $ & $ 5 \pm 29 $& $ 14.7 \pm 4.3 $ & 0.81$\pm$0.24 &  $ 2.4 \pm 5.5$ & $ 238 \pm 88$ & $ 1.9 \pm 5.7$ & $ 1.4 \pm 3.6$     & $-2482\pm 26$ & $ -15752.0 \pm 9.4$\\ 
2356+196  & 2  & $ 198 \pm 45 $ & $ 15 \pm 45 $& $ 15 \pm 20 $ & 0.8$\pm$1.1 &  $ 8 \pm 12$ & $ 207 \pm 57$ & $ 1.3 \pm 6.7$ & $ 8.1 \pm 9.2$     & $-669\pm 15$ & $ -14206 \pm 38$\\ 
2356+196  & 3  & $ 189 \pm 30 $ & $ 18 \pm 30 $& $ 19 \pm 16 $ & 1.03$\pm$0.86 &  $ 9 \pm 12$ & $ 184 \pm 46$ & $ -0.8 \pm 4.0$ & $ 8.7 \pm 8.0$     & $-808\pm 12$ & $ -1549 \pm 49$\\ 
2356+196  & 4  & $ 0 \pm 19 $ & $ 143 \pm 20 $& $ 20 \pm 11 $ & 1.09$\pm$0.60 &  $ 10.7 \pm 7.7$ & $ 349 \pm 27$ & $ -2.1 \pm 3.3$ & $ 10.5 \pm 6.7$     & $-794\pm 12$ & $ -1078 \pm 40$\\ 
2356+196  & 5\tablenotemark{a}  & $ 358 \pm 32 $ & $ 121 \pm 32 $& $ 13.0 \pm 8.9 $ & 0.72$\pm$0.49 &  $ 16.5 \pm 4.7$ & $ 219 \pm 16$ & $ -10.8 \pm 7.0$ & $ -12.4 \pm 8.6$     & $-537\pm 11$ & $ -326 \pm 23$\\ 
2356+196  & 6  & $ 255.7 \pm 7.9 $ & $ 11.8 \pm 8.1 $& $ 29.3 \pm 4.0 $ & 1.61$\pm$0.22 &  $ 8.2 \pm 2.9$ & $ 242 \pm 22$ & $ -1.9 \pm 3.1$ & $ 8.0 \pm 2.9$     & $-269\pm 12$ & $ -127 \pm 12$\\ 
\enddata 
\tablenotetext{a}{Feature shows significant accelerated motion.}
\tablenotetext{b}{Feature shows significant non-radial motion according to the acceleration fit.}
\tablenotetext{c}{Feature shows significant inward motion according to the acceleration fit.}
\tablenotetext{\phn}{A question mark indicates a feature whose motion is not consistent with outward, radial motion but for which the possibility of inward motion and its degree of non-radialness are uncertain.}


\tablecomments{Columns are as follows: (1) B1950 name, (2) feature number, (3) proper motion position angle in degrees,  (4) offset between mean position angle and proper motion position angle in degrees, (5) proper motion in $\mu$as  y$^{-1}$, (6) apparent speed in units of the speed of light, (7) acceleration in $\mu$as  y$^{-2}$, (8) acceleration vector position angle in degrees, (9)  acceleration perpendicular to velocity direction in $\mu$as  y$^{-2}$, (10)  acceleration parallel to velocity direction in $\mu$as  y$^{-2}$, (11) fitted right ascension position with respect to the core at the middle epoch in $\mu$as, (12) fitted declination  position with respect to the core at the middle epoch in $\mu$as. }

\end{deluxetable} 
\end{document} 


==> anc/gentable.tex <==

 \begin{deluxetable}{lllccccll} 
 \tablecolumns{9} 
% \rotate 
 \tabletypesize{\scriptsize} 
 \tablewidth{0pt}  
 \tablecaption{\label{gentable} AGN Properties}  
 \tablehead{ \colhead{B1950}  & \colhead {Alias} & \colhead{Opt.} & \colhead{$z$}& \colhead{log  $\nu_\mathrm{p}$} &\colhead{Ref.}
  &\colhead{$\mu_\mathrm{max}$} &\colhead{$\beta_\mathrm{max}$}  &\colhead{Reference}  \\ 
 \colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} & \colhead{(5)} & 
  \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)} } 
 \startdata 

 0003+380\tablenotemark{a} &  S4 0003+38 & Q& 0.229 & 13.1 &10 & 317 $\pm$ 25  & 4.61 $\pm$ 0.36 &  \cite{1994AAS..103..349S} \\ 
 0006+061\tablenotemark{a} &  TXS 0006+061 & B& \n & 13.4 &10 & 221 $\pm$ 43  & \n &  \n \\ 
 0011+189\tablenotemark{a} &  RGB J0013+191 & B& 0.477 & 13.7 &1 & 159 $\pm$ 16  & 4.54 $\pm$ 0.46 &  \cite{2013ApJ...764..135S} \\ 
 0010+405 &  4C +40.01 & Q& 0.256 & 12.9 &1 & 428 $\pm$ 40  & 6.92 $\pm$ 0.64 &  \cite{1992ApJS...81....1T} \\ 
 0015$-$054\tablenotemark{a} &  PMN J0017$-$0512 & Q& 0.226 & 13.6 &10 & 50 $\pm$ 20  & 0.72 $\pm$ 0.28 &  \cite{2012ApJ...748...49S} \\ 
 0019+058\tablenotemark{a} &  PKS 0019+058 & B& \n & 13.1 &10 & 257 $\pm$ 35  & \n &  \cite{2013ApJ...764..135S} \\ 
 0027+056 &  PKS 0027+056 & Q& 1.317 & 12.4 &1 & 22.7 $\pm$ 5.9  & 1.45 $\pm$ 0.38 &  \cite{1999AJ....117...40S} \\ 
 0026+346 &  B2 0026+34 & G& 0.517 & \n &\n & 57 $\pm$ 23  & 1.76 $\pm$ 0.70 &  \cite{2002AJ....124..662Z} \\ 
 0035+413 &  B3 0035+413 & Q& 1.353 & 12.3 &1 & 113.8 $\pm$ 4.7  & 7.40 $\pm$ 0.31 &  \cite{1993AAS..101..521S} \\ 
 0044+566\tablenotemark{a} &  GB6 J0047+5657 & B& 0.747 & \n &\n & 24.7 $\pm$ 6.7  & 1.03 $\pm$ 0.28 &  \cite{2005ApJ...626...95S} \\ 
 0048$-$071\tablenotemark{a} &  OB $-$082 & Q& 1.975 & 12.8 &10 & 131 $\pm$ 10  & 10.79 $\pm$ 0.85 &  \cite{1983MNRAS.205..793W} \\ 
 0055+300 &  NGC 315 & G& 0.0165 & 14.0 &2 & 49 $\pm$ 11  & 0.054 $\pm$ 0.012 &  \cite{1999ApJS..121..287H} \\ 
 0106+612\tablenotemark{a} &  TXS 0106+612 & Q& 0.783 & 13.3 &10 & 468 $\pm$ 30  & 20.3 $\pm$ 1.3 &  \cite{2010ApJ...718L.166V} \\ 
 0106+678\tablenotemark{a} &  4C +67.04 & B& 0.290 & 14.9 &10 & 357 $\pm$ 69  & 6.5 $\pm$ 1.3 &  \cite{2010ApJ...712...14M} \\ 
 0108+388 &  CGRABS J0111+3906 & G& 0.668 & \n &\n & 21.6 $\pm$ 3.8  & 0.83 $\pm$ 0.15 &  \cite{1994AAS..105..211S} \\ 
 0110+318\tablenotemark{a} &  4C +31.03 & Q& 0.603 & 12.9 &1 & 538 $\pm$ 29  & 18.8 $\pm$ 1.0 &  \cite{1976ApJS...31..143W} \\ 
 0111+021 &  UGC 00773 & B& 0.047 & 12.7 &1 & 56 $\pm$ 15  & 0.173 $\pm$ 0.047 &  \cite{1976ApJS...31..143W} \\ 
 0112$-$017 &  UM 310 & Q& 1.365 & 12.4 &1 & 273 $\pm$ 27  & 17.9 $\pm$ 1.8 &  \cite{1978ApJS...36..317W} \\ 
 0116$-$219\tablenotemark{a} &  OC $-$228 & Q& 1.165 & 12.8 &10 & 27 $\pm$ 17  & 1.59 $\pm$ 0.99 &  \cite{1983MNRAS.205..793W} \\ 
 0118$-$272\tablenotemark{a} &  OC $-$230.4 & B& \n & 14.3 &10 & 42 $\pm$ 11  & \n &  \cite{2013ApJ...764..135S} \\ 
 0119+041 &  PKS 0119+041 & Q& 0.637 & 12.4 &1 & \n  & \n &  \cite{1977ApJ...217..358S} \\ 
 0136+176 &  PKS 0136+176 & Q& 2.720 & \n &\n & 135 $\pm$ 21  & 13.1 $\pm$ 2.1 &  \cite{2017AA...597A..79P} \\ 
 0138$-$097\tablenotemark{a} &  PKS 0139$-$09 & B& 0.735 & 12.8 &10 & 586 $\pm$ 24  & 24.18 $\pm$ 0.97 &  \cite{2013ApJ...764..135S} \\ 
 0141+268\tablenotemark{a} &  TXS 0141+268 & B& \n & 13.4 &10 & 143 $\pm$ 69  & \n &  \cite{2009ApJ...704..477S} \\ 
 0142$-$278\tablenotemark{a} &  OC $-$270 & Q& 1.148 & 12.5 &10 & 12.7 $\pm$ 8.3  & 0.74 $\pm$ 0.48 &  \cite{1999ApJS..122...29B} \\ 
 0151+081\tablenotemark{a} &  GB6 J0154+0823 & B& 0.681 & 15.1 &10 & 27.2 $\pm$ 7.6  & 1.05 $\pm$ 0.29 &  \cite{2013ApJ...764..135S} \\ 
 0153+744 &  S5 0153+744 & Q& 2.338 & 13.2 &11 & 38 $\pm$ 10  & 3.47 $\pm$ 0.95 &  \cite{1996AAS..115...11S} \\ 
 0200+304\tablenotemark{a} &  NVSS J020344+304238 & B& 0.761 & 13.1 &10 & 56 $\pm$ 20  & 2.37 $\pm$ 0.84 &  \cite{2013ApJ...764..135S} \\ 
 0159+723\tablenotemark{a} &  S5 0159+723 & B& \n & 14.2 &10 & 191 $\pm$ 15  & \n &  \cite{2013ApJ...764..135S} \\ 
 0203$-$120\tablenotemark{a} &  PMN J0206$-$1150 & Q& 1.663 & 12.8 &10 & 166 $\pm$ 31  & 12.3 $\pm$ 2.3 &  \cite{2008ApJS..175...97H} \\ 
 0214+083\tablenotemark{a} &  PMN J0217+0837 & B& 0.085 & 13.8 &10 & 1828 $\pm$ 187  & 10.2 $\pm$ 1.0 &  \cite{2013ApJ...764..135S} \\ 
 0219+428\tablenotemark{a,b} &  3C 66A & B& 0.340 & 14.9 &10 & 546 $\pm$ 37  & 11.49 $\pm$ 0.78 &  \cite{2018MNRAS.474.3162T} \\ 
 0238+711\tablenotemark{a} &  S5 0238+711 & B& \n & 14.4 &10 & 168 $\pm$ 33  & \n &  \cite{2013ApJ...764..135S} \\ 
 0239+843\tablenotemark{a} &  NVSS J024948+843556 & U& \n & 13.7 &10 & 44.7 $\pm$ 7.0  & \n &  \n \\ 
 0248+430 &  B3 0248+430 & Q& 1.310 & 13.4 &3 & 117 $\pm$ 16  & 7.4 $\pm$ 1.0 &  \cite{1993AAS...97..483S} \\ 
 0250$-$225\tablenotemark{a} &  OD $-$283 & Q& 1.419 & 12.9 &10 & 21.2 $\pm$ 8.7  & 1.42 $\pm$ 0.58 &  \cite{2012ApJ...748...49S} \\ 
 0250+320\tablenotemark{a} &  GB6 J0253+3217 & Q& 0.859 & 12.8 &10 & 344 $\pm$ 46  & 16.1 $\pm$ 2.1 &  \cite{2015AJ....149..160R} \\ 
 0256+075\tablenotemark{a} &  OD 94.7 & Q& 0.893 & 13.4 &10 & \n  & \n &  \cite{1989AAS...80..103S} \\ 
 0301$-$243\tablenotemark{a,b} &  PKS 0301$-$243 & B& 0.266 & 15.3 &10 & 137 $\pm$ 31  & 2.29 $\pm$ 0.51 &  \cite{2014AA...565A..12P} \\ 
 0305+039\tablenotemark{a} &  3C 78 & G& 0.029 & 14.8 &13 & 57.7 $\pm$ 8.0  & 0.111 $\pm$ 0.015 &  \cite{1998AA...333...48P} \\ 
 0309+411 &  NRAO 128 & G& 0.136 & 13.1 &1 & 32.8 $\pm$ 2.6  & 0.290 $\pm$ 0.023 &  \cite{1996MNRAS.281..425M} \\ 
 0313+411\tablenotemark{a,b} &  IC 310 & B& 0.019 & 15.2 &4 & 219 $\pm$ 63  & 0.278 $\pm$ 0.080 &  \cite{2013ApJ...764..135S} \\ 
 0321+340\tablenotemark{a} &  1H 0323+342 & N& 0.061 & 13.1 &7 & 2251 $\pm$ 79  & 9.05 $\pm$ 0.32 &  \cite{1996MNRAS.281..425M} \\ 
 0329+654\tablenotemark{a} &  TXS 0329+654 & B& \n & 15.2 &10 & 11 $\pm$ 22  & \n &  \cite{2013ApJ...764..135S} \\ 
 0347$-$211\tablenotemark{a} &  OE $-$280 & Q& 2.944 & 12.2 &10 & 34 $\pm$ 15  & 3.4 $\pm$ 1.5 &  \cite{2001AA...379..393E} \\ 
 0346+800\tablenotemark{a} &  S5 0346+80 & B& \n & 12.6 &10 & 35 $\pm$ 21  & \n &  \cite{2011ApJ...743..171A} \\ 
 0414$-$189\tablenotemark{a} &  PKS 0414$-$189 & Q& 1.536 & 12.4 &10 & 56 $\pm$ 19  & 4.0 $\pm$ 1.3 &  \cite{1978MNRAS.185..149H} \\ 
 0429+415 &  3C 119 & Q& 1.022 & \n &\n & 67 $\pm$ 18  & 3.57 $\pm$ 0.94 &  \cite{1994ApJS...90....1E} \\ 
 0430+289\tablenotemark{a} &  CGRABS J0433+2905 & B& \n & 13.1 &10 & 121 $\pm$ 19  & \n &  \cite{2013ApJ...764..135S} \\ 
 0454+844 &  S5 0454+84 & B& \n & 13.6 &5 & 109 $\pm$ 25  & \n &  \cite{2001AJ....122..565R} \\ 
 0506+056\tablenotemark{a,b} &  TXS 0506+056 & B& 0.337 & 14.2 &10 & 47 $\pm$ 15  & 0.98 $\pm$ 0.31 &  \cite{2018ApJ...854L..32P} \\ 
 0518+211\tablenotemark{a,b} &  RGB J0521+212 & B& \n & 14.3 &10 & 774 $\pm$ 45  & \n &  \cite{2017ApJ...837..144P} \\ 
 0519+011\tablenotemark{a} &  PKS 0519+01 & Q& 2.941 & \n &\n & 264 $\pm$ 78  & 26.7 $\pm$ 7.9 &  \cite{2011ApJ...743..171A} \\ 
 0536+145\tablenotemark{a} &  TXS 0536+145 & Q& 2.690 & 12.4 &10 & 60 $\pm$ 82  & 5.8 $\pm$ 7.9 &  \cite{2005ApJ...626...95S} \\ 
 0603+476\tablenotemark{a} &  TXS 0603+476 & B& \n & 14.1 &10 & 627 $\pm$ 29  & \n &  \cite{2013ApJ...764..135S} \\ 
 0605$-$153\tablenotemark{a} &  PMN J0608$-$1520 & Q& 1.094 & 13.1 &1 & 72 $\pm$ 17  & 4.04 $\pm$ 0.94 &  \cite{2012ApJ...748...49S} \\ 
 0609+413\tablenotemark{a} &  B3 0609+413 & B& \n & 14.5 &10 & 101 $\pm$ 12  & \n &  \cite{2013ApJ...764..135S} \\ 
 0613+570\tablenotemark{a} &  87GB 061258.1+570222 & B& \n & 13.4 &10 & 40.1 $\pm$ 8.8  & \n &  \cite{2013ApJ...764..135S} \\ 
 0615$-$172\tablenotemark{a} &  CRATES J0617$-$1715 & B& 0.098 & 14.2 &10 & 16 $\pm$ 19  & 0.10 $\pm$ 0.12 &  \cite{2013ApJ...764..135S} \\ 
 0619+334\tablenotemark{a} &  B2 0619+33 & Q& 1.062 & 12.5 &1 & 635 $\pm$ 60  & 34.8 $\pm$ 3.3 &  \cite{2013AJ....146..127S} \\ 
 0621+446\tablenotemark{a} &  GB6 J0625+4440 & B& \n & 14.6 &10 & 112 $\pm$ 55  & \n &  \cite{2013ApJ...764..135S} \\ 
 0615+820 &  S5 0615+82 & Q& 0.710 & 13.2 &1 & \n  & \n &  \cite{1994AAS..105..211S} \\ 
 0640+090\tablenotemark{a} &  PMN J0643+0857 & Q& 0.882 & 13.0 &10 & \n  & \n &  \cite{2011ApJ...743..171A} \\ 
 0646+600 &  S4 0646+60 & Q& 0.455 & 12.9 &1 & 12.8 $\pm$ 2.8  & 0.352 $\pm$ 0.077 &  \cite{1993AAS..101..521S} \\ 
 0650+453\tablenotemark{a} &  B3 0650+453 & Q& 0.928 & 12.8 &10 & 88 $\pm$ 17  & 4.34 $\pm$ 0.82 &  \cite{2012ApJ...748...49S} \\ 
 0650+507\tablenotemark{a} &  GB6 J0654+5042 & Q& 1.253 & 12.6 &1 & 42.3 $\pm$ 5.7  & 2.61 $\pm$ 0.35 &  \cite{2012ApJ...748...49S} \\ 
 0707+476\tablenotemark{a} &  S4 0707+47 & Q& 1.292 & 12.5 &1 & 132 $\pm$ 15  & 8.33 $\pm$ 0.92 &  \cite{1994AAS..103..349S} \\ 
 0708+506\tablenotemark{a} &  GB6 J0712+5033 & B& 0.502 & 13.2 &10 & 24 $\pm$ 13  & 0.72 $\pm$ 0.38 &  \cite{2013ApJ...764..135S} \\ 
 0710+196\tablenotemark{a} &  WB92 0711+1940 & Q& 0.540 & 13.1 &10 & \n  & \n &  \cite{2012ApJ...748...49S} \\ 
 0710+439 &  B3 0710+439 & G& 0.518 & \n &\n & 34 $\pm$ 10  & 1.03 $\pm$ 0.32 &  \cite{1986AJ.....91..494L} \\ 
 0716+332\tablenotemark{a} &  B2 0716+33 & Q& 0.779 & 13.2 &1 & 21.1 $\pm$ 6.5  & 0.91 $\pm$ 0.28 &  \cite{2000ApJS..126..133W} \\ 
 0722+145\tablenotemark{a} &  4C +14.23 & Q& 1.038 & 13.0 &1 & 4.5 $\pm$ 3.2  & 0.25 $\pm$ 0.17 &  \cite{2012ApJ...748...49S} \\ 
 0730+504\tablenotemark{a} &  TXS 0730+504 & Q& 0.720 & 12.7 &1 & 397 $\pm$ 13  & 16.09 $\pm$ 0.53 &  \cite{1997MNRAS.290..380H} \\ 
 0738+548\tablenotemark{a} &  VIPS 0027 & Q& 0.723 & 12.5 &1 & 43 $\pm$ 25  & 1.7 $\pm$ 1.0 &  \cite{1999ApJ...516..141P} \\ 
 0749+540\tablenotemark{a} &  4C +54.15 & B& \n & 13.3 &10 & 28 $\pm$ 14  & \n &  \cite{1993AAS..101..521S} \\ 
 0752$-$116\tablenotemark{a} &  TXS 0752$-$116 & B& \n & 13.4 &10 & 51 $\pm$ 17  & \n &  \cite{2013ApJ...764..135S} \\ 
 0806+524\tablenotemark{a,b} &  1ES 0806+524 & B& 0.137 & 15.8 &10 & 176 $\pm$ 15  & 1.57 $\pm$ 0.13 &  \cite{2013ApJ...764..135S} \\ 
 0815$-$094\tablenotemark{a} &  TXS 0815$-$094 & B& \n & 14.1 &10 & 145 $\pm$ 20  & \n &  \cite{2013ApJ...764..135S} \\ 
 0837+012\tablenotemark{a} &  PKS 0837+012 & Q& 1.123 & 12.5 &10 & 259 $\pm$ 27  & 14.8 $\pm$ 1.6 &  \cite{1995AJ....109...14O} \\ 
 0845$-$068\tablenotemark{a} &  PMN J0847$-$0703 & B& \n & 13.5 &10 & 46 $\pm$ 21  & \n &  \cite{2013ApJ...764..135S} \\ 
 0846+513\tablenotemark{a} &  SBS 0846+513 & N& 0.584 & 13.4 &10 & 193 $\pm$ 22  & 6.58 $\pm$ 0.75 &  \cite{2017AA...597A..79P} \\ 
 0850+581 &  4C +58.17 & Q& 1.318 & 12.2 &1 & 118.5 $\pm$ 6.2  & 7.57 $\pm$ 0.40 &  \cite{2010AJ....139.2360S} \\ 
 0854$-$108\tablenotemark{a} &  PMN J0856$-$1105 & B& \n & 13.6 &10 & 205.1 $\pm$ 9.0  & \n &  \cite{2013ApJ...764..135S} \\ 
 0859+210\tablenotemark{a} &  NVSS J090226+205045 & B& 1.522 & 14.1 &10 & 335 $\pm$ 104  & 23.5 $\pm$ 7.3 &  \cite{2018AA...613A..51P} \\ 
 0859+470\tablenotemark{a} &  4C +47.29 & Q& 1.465 & 12.4 &10 & 235 $\pm$ 20  & 16.1 $\pm$ 1.3 &  \cite{2017AA...597A..79P} \\ 
 0903$-$088\tablenotemark{a} &  PMN J0906$-$0905 & B& \n & 13.6 &10 & 2 $\pm$ 11  & \n &  \cite{2013ApJ...764..135S} \\ 
 0912+297\tablenotemark{a} &  B2 0912+29 & B& \n & 15.6 &10 & 83 $\pm$ 22  & \n &  \cite{2017ApJ...837..144P} \\ 
 0925+504\tablenotemark{a} &  GB6 J0929+5013 & B& 0.370 & 14.1 &10 & 308 $\pm$ 41  & 7.01 $\pm$ 0.94 &  \cite{2000AJ....120.1579Y} \\ 
 0916+864\tablenotemark{a} &  S5 0916+86 & B& \n & 13.2 &10 & 340 $\pm$ 70  & \n &  \cite{2013ApJ...764..135S} \\ 
 0938$-$076\tablenotemark{a} &  PMN J0941$-$0754 & Q& 1.724 & \n &\n & 79 $\pm$ 18  & 6.0 $\pm$ 1.4 &  \cite{2009MNRAS.399..683J} \\ 
 0938$-$133\tablenotemark{a} &  TXS 0938$-$133 & Q& 0.551 & 13.3 &10 & 17 $\pm$ 54  & 0.6 $\pm$ 1.8 &  \cite{2008ApJS..175...97H} \\ 
 0939$-$077\tablenotemark{a} &  PMN J0942$-$0800 & B& \n & 13.5 &10 & 27 $\pm$ 21  & \n &  \cite{2013ApJ...764..135S} \\ 
 0946+006\tablenotemark{a} &  PMN J0948+0022 & N& 0.584 & 12.8 &10 & 285 $\pm$ 33  & 9.7 $\pm$ 1.1 &  \cite{2017AA...597A..79P} \\ 
 1012+232\tablenotemark{a} &  4C +23.24 & Q& 0.566 & 13.0 &4 & 289 $\pm$ 17  & 9.58 $\pm$ 0.57 &  \cite{2010AJ....139.2360S} \\ 
 1011+496\tablenotemark{a,b} &  1ES 1011+496 & B& 0.212 & 15.6 &10 & 124 $\pm$ 12  & 1.67 $\pm$ 0.17 &  \cite{2007ApJ...667L..21A} \\ 
 1013+054\tablenotemark{a} &  TXS 1013+054 & Q& 1.702 & 12.8 &10 & 53 $\pm$ 13  & 3.97 $\pm$ 0.96 &  \cite{2018ApJS..235...42A} \\ 
 1015+359\tablenotemark{a} &  B2 1015+35B & Q& 1.229 & 12.4 &10 & 561 $\pm$ 38  & 34.2 $\pm$ 2.3 &  \cite{2017AA...597A..79P} \\ 
 1040+244\tablenotemark{a} &  B2 1040+24A & Q& 0.559 & 12.6 &10 & 222 $\pm$ 33  & 7.3 $\pm$ 1.1 &  \cite{2012ApJ...748...49S} \\ 
 1049+215 &  4C +21.28 & Q& 1.300 & 12.8 &3 & 102.0 $\pm$ 4.9  & 6.46 $\pm$ 0.31 &  \cite{2010AJ....139.2360S} \\ 
 1055+201 &  4C +20.24 & Q& 1.115 & 12.7 &2 & 130 $\pm$ 16  & 7.37 $\pm$ 0.88 &  \cite{2010AJ....139.2360S} \\ 
 1055+567\tablenotemark{a} &  7C 1055+5644 & B& 0.143 & 15.1 &10 & 66 $\pm$ 14  & 0.61 $\pm$ 0.13 &  \cite{2011ApJS..193...29A} \\ 
 1101+384\tablenotemark{a,b} &  Mrk 421 & B& 0.031 & 17.1 &10 & 106 $\pm$ 13  & 0.218 $\pm$ 0.026 &  \cite{1975ApJ...198..261U} \\ 
 1118+073\tablenotemark{a} &  MG1 J112039+0704 & Q& 1.336 & 13.0 &4 & 10.9 $\pm$ 3.8  & 0.70 $\pm$ 0.25 &  \cite{2012ApJ...748...49S} \\ 
 1118$-$056\tablenotemark{a} &  PKS 1118$-$05 & Q& 1.297 & 11.9 &10 & 17 $\pm$ 21  & 1.0 $\pm$ 1.3 &  \cite{1997MNRAS.284...85D} \\ 
 1128$-$047\tablenotemark{a} &  PKS 1128$-$047 & G& 0.266 & 12.9 &10 & 69 $\pm$ 14  & 1.15 $\pm$ 0.23 &  \cite{1997MNRAS.284...85D} \\ 
 1133+704\tablenotemark{a,b} &  Mrk 180 & B& 0.045 & 15.8 &10 & 278 $\pm$ 32  & 0.832 $\pm$ 0.095 &  \cite{1999PASP..111..438F} \\ 
 1139+160\tablenotemark{a} &  MG1 J114208+1547 & B& 0.299 & 13.0 &10 & 434 $\pm$ 98  & 8.1 $\pm$ 1.8 &  \cite{2011ApJ...743..171A} \\ 
 1145$-$071\tablenotemark{a} &  PKS 1145$-$071 & Q& 1.342 & 12.7 &10 & 202 $\pm$ 43  & 13.0 $\pm$ 2.8 &  \cite{1986MNRAS.218..331W} \\ 
 1147+245\tablenotemark{a} &  OM 280 & B& 0.200 & 13.9 &10 & 171 $\pm$ 18  & 2.19 $\pm$ 0.23 &  \cite{2005ApJ...626...95S} \\ 
 1148$-$001 &  4C $-$00.47 & Q& 1.978 & 13.2 &11 & 111 $\pm$ 23  & 9.2 $\pm$ 1.9 &  \cite{2010AJ....139.2360S} \\ 
 1157$-$215\tablenotemark{a} &  CGRABS J1159$-$2148 & Q& 0.927 & \n &\n & 67 $\pm$ 18  & 3.32 $\pm$ 0.87 &  \cite{1976MNRAS.177P..77S} \\ 
 1200+608\tablenotemark{a} &  SBS 1200+608 & B& 0.065 & 14.9 &10 & 32 $\pm$ 23  & 0.14 $\pm$ 0.10 &  \cite{2013ApJ...764..135S} \\ 
 1202$-$262\tablenotemark{a} &  PKS 1203$-$26 & Q& 0.786 & 13.1 &10 & 245 $\pm$ 76  & 10.7 $\pm$ 3.3 &  \cite{1979ApJ...229...73W} \\ 
 1206+416\tablenotemark{a} &  B3 1206+416 & B& 1.381 & 13.8 &10 & 112 $\pm$ 15  & 7.4 $\pm$ 1.0 &  \cite{2018ApJS..235...42A} \\ 
 1215+303\tablenotemark{a,b} &  ON 325 & B& 0.131 & 15.2 &10 & 78 $\pm$ 30  & 0.66 $\pm$ 0.26 &  \cite{2017ApJ...837..144P} \\ 
 1219+285\tablenotemark{a,b} &  W Comae & B& 0.102 & 14.4 &10 & 1230 $\pm$ 84  & 8.20 $\pm$ 0.56 &  \cite{2017ApJ...837..144P} \\ 
 1224$-$132\tablenotemark{a} &  PMN J1226$-$1328 & B& 0.456 & 13.2 &10 & \n  & \n &  \cite{1LAC} \\ 
 1236+049\tablenotemark{a} &  GB6 J1239+0443 & Q& 1.761 & 12.3 &10 & 32.1 $\pm$ 5.6  & 2.47 $\pm$ 0.43 &  \cite{2010AJ....139.2360S} \\ 
 1236+077\tablenotemark{a} &  PKS 1236+077 & Q& 0.400 & 12.9 &10 & 63 $\pm$ 20  & 1.54 $\pm$ 0.49 &  \cite{1988ApJ...327..561W} \\ 
 1243$-$072 &  PKS 1243$-$072 & Q& 1.286 & 12.3 &1 & 358 $\pm$ 54  & 22.5 $\pm$ 3.4 &  \cite{1983PASAu...5....2W} \\ 
 1246+586\tablenotemark{a} &  PG 1246+586 & B& \n & 14.9 &10 & \n  & \n &  \cite{2000AJ....120.1579Y} \\ 
 1250+532\tablenotemark{a} &  S4 1250+53 & B& 1.463 & 13.9 &10 & 78.7 $\pm$ 8.8  & 5.39 $\pm$ 0.60 &  \cite{2017ApJS..233...25A} \\ 
 1300+248\tablenotemark{a} &  VIPS 0623  & B& 0.993 & 12.8 &10 & \n  & \n &  \cite{2007ApJ...667..673G} \\ 
 1307+121\tablenotemark{a} &  OP 112 & B& 1.453 & 13.3 &10 & 146 $\pm$ 10  & 9.94 $\pm$ 0.70 &  \cite{2018ApJS..235...42A} \\ 
 1310+487\tablenotemark{a} &  GB6 B1310+4844 & Q& 0.501 & 13.0 &10 & 584 $\pm$ 36  & 17.4 $\pm$ 1.1 &  \cite{2012ApJ...748...49S} \\ 
 1318+225\tablenotemark{a} &  TXS 1318+225 & Q& 0.946 & 13.1 &10 & 245 $\pm$ 29  & 12.3 $\pm$ 1.5 &  \cite{2017AA...597A..79P} \\ 
 1329$-$126\tablenotemark{a} &  PMN J1332$-$1256 & Q& 1.492 & 12.3 &10 & \n  & \n &  \cite{2012ApJ...748...49S} \\ 
 1331+170 &  OP 151 & Q& 2.085 & \n &\n & 63.7 $\pm$ 6.0  & 5.40 $\pm$ 0.51 &  \cite{LAMOSTDR4} \\ 
 1341$-$171\tablenotemark{a} &  PMN J1344$-$1723 & Q& 2.506 & 12.9 &10 & 118 $\pm$ 25  & 11.1 $\pm$ 2.3 &  \cite{2012ApJ...748...49S} \\ 
 1343+451\tablenotemark{a} &  VIPS 0700 & Q& 2.542 & 12.7 &10 & 118 $\pm$ 29  & 11.1 $\pm$ 2.7 &  \cite{2017AA...597A..79P} \\ 
 1345+125 &  PKS B1345+125 & G& 0.121 & 12.8 &1 & 118 $\pm$ 21  & 0.93 $\pm$ 0.16 &  \cite{2006ApJS..162...38A} \\ 
 1348+308\tablenotemark{a} &  B2 1348+30B & Q& 0.712 & 13.4 &10 & 380 $\pm$ 33  & 15.3 $\pm$ 1.3 &  \cite{2017AA...597A..79P} \\ 
 1402+044\tablenotemark{a} &  PKS 1402+044 & Q& 3.215 & 12.2 &4 & 87 $\pm$ 17  & 9.2 $\pm$ 1.8 &  \cite{2010AJ....139.2360S} \\ 
 1424+240\tablenotemark{a,b} &  OQ 240 & B& 0.605 & 15.3 &10 & 81 $\pm$ 25  & 2.83 $\pm$ 0.89 &  \cite{2017ApJ...837..144P} \\ 
 1441+252\tablenotemark{a,b} &  PKS 1441+25 & Q& 0.940 & 12.9 &4 & 174.1 $\pm$ 6.8  & 8.72 $\pm$ 0.34 &  \cite{2017AA...597A..79P} \\ 
 1502+036\tablenotemark{a} &  PKS 1502+036 & N& 0.408 & 12.9 &10 & 3 $\pm$ 10  & 0.07 $\pm$ 0.25 &  \cite{2017AA...597A..79P} \\ 
 1504+377\tablenotemark{a} &  B2 1504+37 & Q& 0.673 & 12.7 &10 & 108.6 $\pm$ 5.8  & 4.17 $\pm$ 0.22 &  \cite{2017AA...597A..79P} \\ 
 1508$-$055\tablenotemark{a} &  PKS 1508$-$05 & Q& 1.191 & 12.8 &10 & 19.9 $\pm$ 8.2  & 1.18 $\pm$ 0.49 &  \cite{1994AAS..105..211S} \\ 
 1509+054 &  PMN J1511+0518 & G& 0.084 & 12.9 &1 & 50.3 $\pm$ 7.3  & 0.277 $\pm$ 0.040 &  \cite{2001ARep...45...79C} \\ 
 1514+004 &  PKS 1514+00 & G& 0.052 & \n &\n & 131 $\pm$ 30  & 0.45 $\pm$ 0.10 &  \cite{2008ApJS..175...97H} \\ 
 1520+319\tablenotemark{a} &  B2 1520+31 & Q& 1.485 & 13.0 &10 & 18.2 $\pm$ 5.9  & 1.26 $\pm$ 0.41 &  \cite{LAMOSTDR4} \\ 
 1529$-$131\tablenotemark{a} &  PMN J1532$-$1319 & U& \n & 12.7 &10 & \n  & \n &  \n \\ 
 1532+016\tablenotemark{a} &  PKS 1532+01 & Q& 1.425 & 13.2 &10 & 99.8 $\pm$ 6.8  & 6.72 $\pm$ 0.46 &  \cite{2010AJ....139.2360S} \\ 
 1537+279\tablenotemark{a} &  MG2 J153938+2744 & Q& 2.191 & 12.7 &1 & 70 $\pm$ 15  & 6.1 $\pm$ 1.3 &  \cite{2017AA...597A..79P} \\ 
 1542+616\tablenotemark{a} &  GB6 J1542+6129 & B& 0.507 & 14.6 &10 & 19.4 $\pm$ 6.3  & 0.58 $\pm$ 0.19 &  \cite{2013MNRAS.430.2464M} \\ 
 1549+089\tablenotemark{a} &  TXS 1549+089 & B& \n & 13.4 &10 & 158 $\pm$ 15  & \n &  \n \\ 
 1551+130\tablenotemark{a} &  OR 186 & Q& 1.309 & 12.5 &1 & 196 $\pm$ 14  & 12.46 $\pm$ 0.92 &  \cite{2017AA...597A..79P} \\ 
 1553+113\tablenotemark{a,b} &  PG 1553+113 & B& 0.490 & 15.5 &10 & \n  & \n &  \cite{2015ApJ...802...65A} \\ 
 1557+565\tablenotemark{a} &  VIPS 0926 & B& \n & 14.1 &10 & 114 $\pm$ 24  & \n &  \cite{2013AJ....146..127S} \\ 
 1604+159\tablenotemark{a} &  4C +15.54 & Q& 0.496 & 13.4 &10 & 71 $\pm$ 14  & 2.09 $\pm$ 0.41 &  \cite{2008ApJS..175..297A} \\ 
 1607+268 &  CTD 93 & G& 0.473 & \n &\n & 1.2 $\pm$ 7.8  & 0.03 $\pm$ 0.22 &  \cite{2007AA...463...97L} \\ 
 1617+229 &  CGRABS J1619+2247 & Q& 1.987 & \n &\n & 50.4 $\pm$ 5.4  & 4.16 $\pm$ 0.45 &  \cite{2005ApJ...626...95S} \\ 
 1637+826\tablenotemark{a} &  NGC 6251 & G& 0.024 & 13.7 &10 & 91.8 $\pm$ 4.1  & 0.1469 $\pm$ 0.0065 &  \cite{2003AJ....126.2268W} \\ 
 1636+473\tablenotemark{a} &  4C +47.44 & Q& 0.735 & 13.2 &10 & 235.2 $\pm$ 8.8  & 9.70 $\pm$ 0.36 &  \cite{2017AA...597A..79P} \\ 
 1638+118\tablenotemark{a} &  TXS 1638+118 & G& 0.078 & 12.7 &1 & 44 $\pm$ 10  & 0.224 $\pm$ 0.052 &  \cite{1977MNRAS.179..569M} \\ 
 1652+398\tablenotemark{a,b} &  Mrk 501 & B& 0.034 & 16.1 &10 & 397 $\pm$ 78  & 0.89 $\pm$ 0.17 &  \cite{1993AAS...98..393S} \\ 
 1656+482\tablenotemark{a} &  4C +48.41 & B& 1.669 & 12.8 &10 & 259 $\pm$ 29  & 19.3 $\pm$ 2.2 &  \cite{2011ApJ...743..171A} \\ 
 1656+053 &  PKS 1656+053 & Q& 0.879 & 13.6 &2 & \n  & \n &  \cite{1984ApJ...281..570P} \\ 
 1656+477 &  S4 1656+47 & Q& 1.615 & \n &\n & \n  & \n &  \cite{2009ApJS..180...67R} \\ 
 1700+685\tablenotemark{a} &  TXS 1700+685 & Q& 0.301 & 13.2 &10 & 613 $\pm$ 29  & 11.53 $\pm$ 0.55 &  \cite{1997MNRAS.290..380H} \\ 
 1708+433\tablenotemark{a} &  B3 1708+433 & Q& 1.027 & 13.2 &10 & 100 $\pm$ 32  & 5.4 $\pm$ 1.7 &  \cite{2012ApJ...748...49S} \\ 
 1716+686\tablenotemark{a} &  S4 1716+68 & Q& 0.339 & 13.4 &10 & 504 $\pm$ 101  & 10.6 $\pm$ 2.1 &  \cite{2008AA...484..119B} \\ 
 1717+178\tablenotemark{a} &  OT 129 & B& 0.137 & 13.2 &10 & 6.1 $\pm$ 3.2  & 0.054 $\pm$ 0.028 &  \cite{2005ApJ...626...95S} \\ 
 1722+401\tablenotemark{a} &  VIPS 1080 & Q& 1.049 & 12.8 &10 & 609 $\pm$ 59  & 33.1 $\pm$ 3.2 &  \cite{1996AJ....111.1013V} \\ 
 1725+044\tablenotemark{a} &  PKS 1725+044 & Q& 0.293 & 13.1 &10 & 588.4 $\pm$ 10.0  & 10.79 $\pm$ 0.18 &  \cite{2008ApJS..175...97H} \\ 
 1725+123\tablenotemark{a} &  PKS 1725+123 & Q& 0.586 & 12.9 &10 & 24 $\pm$ 12  & 0.82 $\pm$ 0.41 &  \cite{2013ApJ...764..135S} \\ 
 1727+502\tablenotemark{a,b} &  I Zw 187 & B& 0.055 & 16.0 &10 & 11 $\pm$ 12  & 0.041 $\pm$ 0.043 &  \cite{1978ApJ...219L..97O} \\ 
 1732+389\tablenotemark{a} &  OT 355 & Q& 0.975 & 12.8 &10 & 245 $\pm$ 35  & 12.6 $\pm$ 1.8 &  \cite{2012ApJ...748...49S} \\ 
 1738+476\tablenotemark{a} &  OT 465 & Q& \n & 12.9 &10 & 87 $\pm$ 22  & \n &  \cite{2007AA...476..759B} \\ 
 1738+499\tablenotemark{a} &  OT 463 & Q& 1.545 & 13.2 &10 & 166 $\pm$ 58  & 11.8 $\pm$ 4.1 &  \cite{2008ApJS..175...97H} \\ 
 1749+701\tablenotemark{a} &  S4 1749+70 & B& 0.770 & 13.5 &10 & 23.2 $\pm$ 3.7  & 0.99 $\pm$ 0.16 &  \cite{1989AAS...80..103S} \\ 
 1811+062\tablenotemark{a} &  TXS 1811+062 & B& \n & 14.1 &10 & \n  & \n &  \cite{2013ApJ...764..135S} \\ 
 1827+062\tablenotemark{a} &  TXS 1827+062 & Q& 0.745 & 12.3 &10 & 388 $\pm$ 24  & 16.2 $\pm$ 1.0 &  \cite{2012ApJ...748...49S} \\ 
 1827+133\tablenotemark{a} &  WB J1830+1324 & B& \n & 14.4 &10 & 198 $\pm$ 50  & \n &  \cite{2013ApJ...764..135S} \\ 
 1845+797 &  3C 390.3 & G& 0.056 & 13.3 &1 & 579 $\pm$ 14  & 2.120 $\pm$ 0.052 &  \cite{1994ApJS...90....1E} \\ 
 1851+488\tablenotemark{a} &  S4 1851+48 & Q& 1.250 & 13.1 &10 & 83 $\pm$ 21  & 5.1 $\pm$ 1.3 &  \cite{1996AJ....111.1013V} \\ 
 1901+319 &  3C 395 & Q& 0.635 & \n &\n & 241.2 $\pm$ 5.0  & 8.81 $\pm$ 0.18 &  \cite{1994ApJS...91..491G} \\ 
 1902+556\tablenotemark{a} &  TXS 1902+556 & B& \n & 14.4 &10 & 86 $\pm$ 16  & \n &  \cite{2013ApJ...764..135S} \\ 
 1914$-$194\tablenotemark{a} &  1H 1914$-$194 & B& 0.137 & 15.3 &10 & 80 $\pm$ 22  & 0.71 $\pm$ 0.20 &  \cite{2003AA...412..651C} \\ 
 1926+611\tablenotemark{a} &  S4 1926+61 & B& \n & 13.4 &10 & 302 $\pm$ 29  & \n &  \cite{2013ApJ...764..135S} \\ 
 1944+838\tablenotemark{a} &  8C 1944+838 & U& \n & 12.5 &10 & 154.0 $\pm$ 9.5  & \n &  \n \\ 
 1951$-$115\tablenotemark{a} &  TXS 1951$-$115 & Q& 0.683 & 12.6 &10 & 186 $\pm$ 17  & 7.22 $\pm$ 0.68 &  \cite{2012ApJ...748...49S} \\ 
 1959+650\tablenotemark{a,b} &  1ES 1959+650 & B& 0.047 & 16.8 &10 & 32.2 $\pm$ 6.4\tablenotemark{c}  & 0.100 $\pm$ 0.020 &  \cite{1993ApJ...412..541S} \\ 
 2028+492\tablenotemark{a} &  MG4 J202932+4925 & B& \n & 13.3 &10 & \n  & \n &  \cite{2013ApJ...764..135S} \\ 
 2032+107\tablenotemark{a} &  OW 154.9 & Q& 0.601 & 12.5 &1 & 8.2 $\pm$ 1.8  & 0.285 $\pm$ 0.062 &  \cite{1987AJ.....93..785A} \\ 
 2047+098\tablenotemark{a} &  PKS 2047+098 & B& 0.226 & 12.1 &10 & 17.3 $\pm$ 5.8  & 0.248 $\pm$ 0.083 &  \cite{2017MNRAS.467.2537K} \\ 
 2047+039\tablenotemark{a} &  PKS 2047+039 & B& \n & 13.1 &10 & 24.5 $\pm$ 9.4  & \n &  \cite{2013ApJ...764..135S} \\ 
 2100+468\tablenotemark{a} &  NVSS J210217+470216 & U& \n & \n &\n & 277 $\pm$ 47  & \n &  \n \\ 
 2113+293\tablenotemark{a} &  B2 2113+29 & Q& 1.514 & 12.6 &10 & 88 $\pm$ 10  & 6.19 $\pm$ 0.73 &  \cite{1993AAS...97..483S} \\ 
 2128+048 &  PKS 2127+04 & G& 0.990 & \n &\n & 4 $\pm$ 20  & 0.2 $\pm$ 1.1 &  \cite{1994AAS..105..211S} \\ 
 2155+312\tablenotemark{a} &  B2 2155+31 & Q& 1.488 & 12.9 &10 & \n  & \n &  \cite{2012ApJ...748...49S} \\ 
 2157+102\tablenotemark{a} &  TXS 2157+102 & G& 0.172 & 13.0 &10 & 430 $\pm$ 79  & 4.76 $\pm$ 0.88 &  \cite{2006ARep...50..255A} \\ 
 2216+178\tablenotemark{a} &  MG1 J221916+1806 & Q& 1.071 & 12.1 &10 & 68 $\pm$ 12  & 3.76 $\pm$ 0.66 &  \cite{2012ApJ...748...49S} \\ 
 2233$-$148\tablenotemark{a} &  OY $-$156 & B& \n & 13.1 &10 & 33 $\pm$ 16  & \n &  \cite{2006AJ....132....1S} \\ 
 2241+406\tablenotemark{a} &  TXS 2241+406 & Q& 1.171 & 12.7 &10 & 240 $\pm$ 50  & 14.1 $\pm$ 2.9 &  \cite{2012ApJ...748...49S} \\ 
 2247$-$283\tablenotemark{a} &  PMN J2250$-$2806 & Q& 0.525 & 12.9 &10 & 617 $\pm$ 52  & 19.2 $\pm$ 1.6 &  \cite{2012ApJ...748...49S} \\ 
 2254+074 &  PKS 2254+074 & B& 0.191 & 13.5 &2 & 43.8 $\pm$ 3.8  & 0.537 $\pm$ 0.047 &  \cite{LAMOSTDR4} \\ 
 2308+341\tablenotemark{a} &  TXS 2308+341 & Q& 1.817 & 13.0 &10 & \n  & \n &  \cite{1976ApJS...31..143W} \\ 
 2318+049 &  PKS 2318+049 & Q& 0.623 & 12.5 &1 & 194 $\pm$ 19  & 6.98 $\pm$ 0.70 &  \cite{1977ApJ...217..358S} \\ 
 2319+317\tablenotemark{a} &  B2 2319+31 & Q& 1.489 & 13.0 &10 & 171 $\pm$ 16  & 11.9 $\pm$ 1.1 &  \cite{2012ApJ...748...49S} \\ 
 2342$-$161\tablenotemark{a} &  PMN J2345$-$1555 & Q& 0.621 & 13.3 &10 & 206 $\pm$ 33  & 7.4 $\pm$ 1.2 &  \cite{2012ApJ...748...49S} \\ 
 2344+514\tablenotemark{a,b} &  1ES 2344+514 & B& 0.044 & 15.8 &10 & 12.6 $\pm$ 4.2  & 0.037 $\pm$ 0.012 &  \cite{1996ApJS..104..251P} \\ 
 2353+816\tablenotemark{a} &  S5 2353+81 & B& 1.344 & 12.9 &10 & \n  & \n &  \cite{1996AJ....111.1013V} \\ 
 2356+196 &  PKS 2356+196 & Q& 1.066 & \n &\n & 28.6 $\pm$ 5.0  & 1.57 $\pm$ 0.27 &  \cite{1976ApJS...31..143W} \\ 
\enddata 
\tablecomments{Columns are as follows: 
(1) B1950 name, 
(2) other name,
(3) optical classification, where B = BL Lac, Q = quasar, G = radio galaxy, N = narrow-line Seyfert 1, and U = unknown spectral class, 
(4) redshift,
(5) log of observer frame synchrotron peak frequency in Hz,
(6) reference for synchrotron peak frequency measurement,
(7) maximum jet speed in $\mu$as y$^{-1}$,
(8) maximum jet speed in units of the speed of light,
(9) reference for redshift and/or optical classification.
Reference codes for synchrotron peak frequency measurements:
1. {ASDC SED builder}
2. {\cite{2011ApJ...740...98M}}
3. {\cite{2008AA...488..867N} }
4. {\cite{2011ApJ...743..171A}}
5. {\cite{2006AA...445..441N} }
6. {\cite{2009ApJ...707...55A}}
7. {\cite{2009ApJ...707L.142A}}
8. {\cite{2015AA...578A..69H} }
9. {\cite{2015AA...578A..69H} }
10. {\cite{2015ApJ...810...14A}}
11. {\cite{2015MNRAS.450.3568X}}
12. {\cite{2017AA...598A..17C} }
13. {\cite{2017ApJS..232...18A}}
}

\tablenotetext{a}{Known association with Fermi-LAT gamma-ray source.}
\tablenotetext{b}{Known TeV gamma-ray emitter (http://tevcat.uchicago.edu).}
\tablenotetext{c}{Speed measurement from \cite{2010ApJ...723.1150P}.}

\end{deluxetable} 
 


==> anc/gentable1.5.tex <==
 \begin{deluxetable}{lllcccccll} 
 \tablecolumns{10} 
 \rotate 
 \tabletypesize{\scriptsize} 
 \tablewidth{0pt}  
 \tablecaption{\label{gentable1.5}MOJAVE 1.5 Jy Quarter Century AGN Sample Properties}
 \tablehead{ \colhead{B1950}  & \colhead {Alias} & \colhead{Opt.} & \colhead{$z$} 
  &\colhead{$S_\mathrm{max}$}& \colhead{log  $\nu_\mathrm{p}$} &\colhead{Ref.}
  &\colhead{$\mu_\mathrm{max}$} &\colhead{$\beta_\mathrm{max}$}  &\colhead{Reference}  \\ 
 \colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} & \colhead{(5)} & 
  \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)} & \colhead{(10)}  } 
 \startdata 

 0003$-$066 &  NRAO 005 & B& 0.347 & 5.33 & 13.0 &1 & 330.4 $\pm$ 9.7  & 7.08 $\pm$ 0.21 &  \cite{2005PASA...22..277J} \\ 
 0007+106 &  III Zw 2 & G& 0.089 & 2.25 & 13.3 &1 & 269 $\pm$ 50  & 1.58 $\pm$ 0.29 &  \cite{1970ApJ...160..405S} \\ 
 0016+731 &  S5 0016+73 & Q& 1.781 & 3.78 & 12.3 &1 & 98.5 $\pm$ 4.1  & 7.64 $\pm$ 0.32 &  \cite{1986AJ.....91..494L} \\ 
 0048$-$097\tablenotemark{a} &  PKS 0048$-$09 & B& 0.635 & 2.33 & 14.3 &1 & \n  & \n &  \cite{2012AA...543A.116L} \\ 
 0059+581\tablenotemark{a} &  TXS 0059+581 & Q& 0.644 & 5.98 & 12.7 &1 & 233.2 $\pm$ 9.1  & 8.62 $\pm$ 0.34 &  \cite{2005ApJ...626...95S} \\ 
 0106+013\tablenotemark{a} &  4C +01.02 & Q& 2.110 & 4.31 & 12.5 &1 & 300 $\pm$ 21  & 25.6 $\pm$ 1.8 &  \cite{LAMOSTDR4} \\ 
 0109+224\tablenotemark{a,b} &  S2 0109+22 & B& \n & 1.50 & 13.4 &1 & 10.7 $\pm$ 4.0  & \n &  \cite{2017ApJ...837..144P} \\ 
 0109+351 &  B2 0109+35 & Q& 0.450 & 1.53 & 12.8 &1 & 198 $\pm$ 54  & 5.4 $\pm$ 1.5 &  \cite{1996MNRAS.282.1274H} \\ 
 0113$-$118\tablenotemark{a} &  PKS 0113$-$118 & Q& 0.671 & 1.87 & 12.9 &10 & 449 $\pm$ 45  & 17.2 $\pm$ 1.7 &  \cite{2012ApJ...748...49S} \\ 
 0119+115 &  PKS 0119+11 & Q& 0.571 & 4.36 & 12.7 &1 & 557 $\pm$ 25  & 18.61 $\pm$ 0.82 &  \cite{2017AA...597A..79P} \\ 
 0122$-$003 &  UM 321 & Q& 1.076 & 1.62 & 12.7 &1 & 252 $\pm$ 58  & 14.0 $\pm$ 3.2 &  \cite{2010AJ....139.2360S} \\ 
 0125+487 &  GB6 J0128+4901 & G& 0.067 & 1.56 & 12.9 &1 & \n  & \n &  \cite{1996MNRAS.281..425M} \\ 
 0130$-$171\tablenotemark{a} &  OC $-$150 & Q& 1.020 & 2.91 & 12.9 &1 & 535 $\pm$ 56  & 28.5 $\pm$ 3.0 &  \cite{1983MNRAS.205..793W} \\ 
 0133+476\tablenotemark{a} &  DA 55 & Q& 0.859 & 6.11 & 12.3 &1 & 354 $\pm$ 12  & 16.54 $\pm$ 0.56 &  \cite{1986AJ.....91..494L} \\ 
 0135$-$247\tablenotemark{a} &  PKS 0135$-$247 & Q& 0.835 & 1.63 & 12.7 &10 & \n  & \n &  \cite{1999ApJS..122...29B} \\ 
 0149+218\tablenotemark{a} &  PKS 0149+21 & Q& 1.320 & 2.26 & 13.0 &10 & 223 $\pm$ 12  & 14.29 $\pm$ 0.76 &  \cite{2008ApJS..175...97H} \\ 
 0202+149\tablenotemark{a} &  4C +15.05 & Q& 0.405 & 2.98 & 12.5 &1 & 644 $\pm$ 30  & 15.88 $\pm$ 0.75 &  \cite{1998AJ....115.1253P} \\ 
 0202$-$172\tablenotemark{a} &  PKS 0202$-$17 & Q& 1.739 & 1.80 & 12.5 &1 & 257 $\pm$ 57  & 19.6 $\pm$ 4.4 &  \cite{2009MNRAS.399..683J} \\ 
 0202+319\tablenotemark{a} &  B2 0202+31 & Q& 1.466 & 3.51 & 12.3 &1 & 152 $\pm$ 15  & 10.5 $\pm$ 1.0 &  \cite{1970ApJ...160L..33B} \\ 
 0208+106\tablenotemark{a} &  MG1 J021114+1051 & B& 0.200 & 1.85 & 14.1 &10 & 377 $\pm$ 56  & 4.82 $\pm$ 0.71 &  \cite{2010ApJ...712...14M} \\ 
 0215+015\tablenotemark{a} &  OD 026 & Q& 1.715 & 3.78 & 13.1 &1 & 333 $\pm$ 15  & 25.3 $\pm$ 1.2 &  \cite{1988AA...192....1B} \\ 
 0212+735\tablenotemark{a} &  S5 0212+73 & Q& 2.367 & 4.03 & 12.3 &1 & 73.0 $\pm$ 1.8  & 6.64 $\pm$ 0.16 &  \cite{1986AJ.....91..494L} \\ 
 0221+067 &  4C +06.11 & Q& 0.511 & 2.18 & 13.2 &2 & \n  & \n &  \cite{1997MNRAS.284...85D} \\ 
 0224+671 &  4C +67.05 & Q& 0.523 & 2.42 & 12.8 &1 & 376.1 $\pm$ 6.6  & 11.64 $\pm$ 0.21 &  \cite{2005ApJ...626...95S} \\ 
 0229+131 &  4C +13.14 & Q& 2.059 & 2.06 & 12.3 &1 & 166 $\pm$ 15  & 14.0 $\pm$ 1.2 &  \cite{1994ApJ...436..678O} \\ 
 0234+285\tablenotemark{a} &  4C +28.07 & Q& 1.206 & 5.11 & 12.9 &1 & 409 $\pm$ 24  & 24.6 $\pm$ 1.4 &  \cite{2012ApJ...748...49S} \\ 
 0235+164\tablenotemark{a} &  AO 0235+164 & Q& 0.940 & 6.71 & 13.0 &1 & 524 $\pm$ 33\tablenotemark{c}  & 26.2 $\pm$ 1.7 &  \cite{1987ApJ...318..577C} \\ 
 0237$-$027 &  PKS 0237$-$027 & Q& 1.116 & 1.51 & 12.6 &1 & \n  & \n &  \cite{1983AA...117...60F} \\ 
 0238$-$084 &  NGC 1052 & G& 0.005037 & 4.27 & 13.8 &12 & 1262 $\pm$ 65  & 0.389 $\pm$ 0.020 &  \cite{2005MNRAS.356.1440D} \\ 
 0241+622 &  TXS 0241+622 & Q& 0.045 & 2.31 & 13.4 &1 & 521 $\pm$ 30  & 1.549 $\pm$ 0.088 &  \cite{2003ApJS..145..199M} \\ 
 0300+470\tablenotemark{a} &  4C +47.08 & B& \n & 3.02 & 13.4 &1 & 549 $\pm$ 80  & \n &  \cite{2013ApJ...764..135S} \\ 
 0306+102\tablenotemark{a} &  OE +110 & Q& 0.862 & 1.87 & 12.9 &10 & \n  & \n &  \cite{2005AJ....129..559S} \\ 
 0316+413\tablenotemark{a,b} &  3C 84 & G& 0.0176 & 41.79 & 12.9 &1 & 272 $\pm$ 26  & 0.321 $\pm$ 0.030 &  \cite{1992ApJS...83...29S} \\ 
 0322+222\tablenotemark{a} &  TXS 0322+222 & Q& 2.066 & 1.68 & 12.6 &10 & \n  & \n &  \cite{2012ApJ...748...49S} \\ 
 0333+321\tablenotemark{a} &  NRAO 140 & Q& 1.259 & 3.12 & 13.0 &1 & 194 $\pm$ 60  & 12.0 $\pm$ 3.7 &  \cite{1991ApJ...382..433S} \\ 
 0336$-$019\tablenotemark{a} &  CTA 26 & Q& 0.852 & 3.80 & 12.7 &1 & 527 $\pm$ 34  & 24.5 $\pm$ 1.6 &  \cite{1978ApJS...36..317W} \\ 
 0355+508\tablenotemark{a} &  NRAO 150 & Q& 1.520 & 15.93 & 12.4 &1 & 35.8 $\pm$ 3.2  & 2.51 $\pm$ 0.22 &  \cite{2007AA...476L..17A} \\ 
 0400+258 &  CTD 026 & Q& 2.109 & 2.15 & 12.3 &1 & 137.4 $\pm$ 9.4  & 11.74 $\pm$ 0.80 &  \cite{1977ApJ...217..358S} \\ 
 0403$-$132\tablenotemark{a} &  PKS 0403$-$13 & Q& 0.571 & 1.87 & 13.2 &1 & 623 $\pm$ 19  & 20.79 $\pm$ 0.62 &  \cite{1996ApJS..104...37M} \\ 
 0415+379\tablenotemark{a} &  3C 111 & G& 0.049 & 6.95 & 13.3 &1 & 1942 $\pm$ 45  & 6.30 $\pm$ 0.15 &  \cite{2004ApJS..150..181E} \\ 
 0420+022\tablenotemark{a} &  PKS 0420+022 & Q& 2.277 & 1.65 & 11.8 &1 & \n  & \n &  \cite{2001AA...379..393E} \\ 
 0420+417\tablenotemark{a} &  4C +41.11 & B& \n & 1.73 & 13.2 &10 & 441 $\pm$ 34  & \n &  \cite{2013ApJ...764..135S} \\ 
 0420$-$014\tablenotemark{a} &  PKS 0420$-$01 & Q& 0.916 & 13.69 & 12.8 &1 & 111.2 $\pm$ 8.3  & 5.46 $\pm$ 0.41 &  \cite{2009MNRAS.399..683J} \\ 
 0422+004\tablenotemark{a} &  PKS 0422+00 & B& 0.268 & 2.03 & 14.0 &1 & 40 $\pm$ 10  & 0.68 $\pm$ 0.17 &  \cite{2013ApJ...764..135S} \\ 
 0430+052\tablenotemark{a} &  3C 120 & G& 0.033 & 5.69 & 13.5 &1 & 2861 $\pm$ 54  & 6.28 $\pm$ 0.12 &  \cite{1988PASP..100.1423M} \\ 
 0440$-$003\tablenotemark{a} &  NRAO 190 & Q& 0.845 & 2.20 & 13.0 &1 & 13.3 $\pm$ 2.6  & 0.61 $\pm$ 0.12 &  \cite{2012ApJ...748...49S} \\ 
 0446+112\tablenotemark{a} &  PKS 0446+11 & Q& 2.153 & 2.43 & 12.8 &1 & 77.7 $\pm$ 5.4  & 6.72 $\pm$ 0.47 &  \cite{2012ApJ...748...49S} \\ 
 0451$-$282\tablenotemark{a} &  OF $-$285 & Q& 2.559 & 2.06 & 12.5 &1 & 121.3 $\pm$ 9.8  & 11.48 $\pm$ 0.92 &  \cite{1983MNRAS.205..793W} \\ 
 0454$-$234\tablenotemark{a} &  PKS 0454$-$234 & Q& 1.003 & 4.18 & 12.7 &1 & 282 $\pm$ 34  & 14.8 $\pm$ 1.8 &  \cite{1989AAS...80..103S} \\ 
 0458$-$020\tablenotemark{a} &  S3 0458$-$02 & Q& 2.286 & 4.40 & 13.0 &1 & 68 $\pm$ 16  & 6.0 $\pm$ 1.5 &  \cite{1974ApJ...190..509S} \\ 
 0507+179\tablenotemark{a} &  PKS 0507+17 & Q& 0.416 & 2.70 & 13.0 &10 & \n  & \n &  \cite{1998AJ....115.1253P} \\ 
 0509+406\tablenotemark{a} &  B3 0509+406 & U& \n & 2.32 & 13.6 &10 & 303 $\pm$ 33  & \n &  \n \\ 
 0528+134\tablenotemark{a} &  PKS 0528+134 & Q& 2.070 & 10.71 & 12.8 &1 & 219.8 $\pm$ 3.5  & 18.59 $\pm$ 0.29 &  \cite{1993ApJ...409..134H} \\ 
 0529+075\tablenotemark{a} &  OG 050 & Q& 1.254 & 2.49 & 12.6 &1 & 369 $\pm$ 34  & 22.8 $\pm$ 2.1 &  \cite{2005ApJ...626...95S} \\ 
 0529+483\tablenotemark{a} &  TXS 0529+483 & Q& 1.160 & 2.19 & 13.1 &1 & 338 $\pm$ 51  & 19.8 $\pm$ 3.0 &  \cite{2012ApJ...748...49S} \\ 
 0537$-$286\tablenotemark{a} &  PKS 0537$-$286 & Q& 3.104 & 1.53 & 11.9 &10 & \n  & \n &  \cite{1994ApJ...436..678O} \\ 
 0539$-$057\tablenotemark{a} &  PKS 0539$-$057 & Q& 0.838 & 2.01 & 12.4 &1 & 301 $\pm$ 46  & 13.8 $\pm$ 2.1 &  \cite{2012ApJ...748...49S} \\ 
 0552+398 &  DA 193 & Q& 2.363 & 5.74 & 12.1 &3 & 13.83 $\pm$ 0.93  & 1.256 $\pm$ 0.085 &  \cite{1999ApJ...514...40M} \\ 
 0605$-$085\tablenotemark{a} &  OC $-$010 & Q& 0.870 & 4.61 & 12.1 &1 & 678 $\pm$ 107  & 32.0 $\pm$ 5.1 &  \cite{2012ApJ...748...49S} \\ 
 0607$-$157 &  PKS 0607$-$15 & Q& 0.323 & 11.09 & 12.2 &1 & 28.3 $\pm$ 9.1  & 0.57 $\pm$ 0.18 &  \cite{2009MNRAS.399..683J} \\ 
 0627$-$199\tablenotemark{a} &  PKS 0627$-$199 & B& \n & 1.61 & 12.8 &10 & 25 $\pm$ 35  & \n &  \cite{2013ApJ...764..135S} \\ 
 0642+449 &  OH 471 & Q& 3.396 & 4.45 & 11.8 &1 & 78.9 $\pm$ 3.9  & 8.52 $\pm$ 0.42 &  \cite{1994ApJ...436..678O} \\ 
 0646$-$176\tablenotemark{a} &  TXS 0646$-$176 & Q& 1.232 & 1.94 & 12.5 &10 & \n  & \n &  \cite{1984PASAu...5..341M} \\ 
 0648$-$165\tablenotemark{a} &  PKS B0648$-$165 & U& \n & 3.78 & 11.9 &1 & 52.4 $\pm$ 8.7  & \n &  \n \\ 
 0653$-$033\tablenotemark{a} &  OH $-$090 & Q& 0.634 & 2.04 & 13.5 &10 & \n  & \n &  \cite{2012ApJ...748...49S} \\ 
 0657+172\tablenotemark{a} &  TXS 0657+172 & U& \n & 1.52 & 12.7 &10 & \n  & \n &  \n \\ 
 0700$-$197\tablenotemark{a} &  TXS 0700$-$197 & B& \n & 1.63 & 14.1 &10 & 219 $\pm$ 33  & \n &  \cite{2013ApJ...764..135S} \\ 
 0716+714\tablenotemark{a,b} &  TXS 0716+714 & B& \n & 4.14 & 14.4 &1 & 2258 $\pm$ 64  & \n &  \cite{2014ApJ...784..151S} \\ 
 0723$-$008\tablenotemark{a} &  PKS 0723$-$008 & B& 0.127 & 7.31 & 13.4 &1 & 126 $\pm$ 18  & 1.04 $\pm$ 0.15 &  \cite{1976ApJS...31..143W} \\ 
 0727$-$115\tablenotemark{a} &  PKS 0727$-$11 & Q& 1.591 & 9.53 & 12.6 &1 & 83.7 $\pm$ 8.3  & 6.05 $\pm$ 0.60 &  \cite{2002AJ....124..662Z} \\ 
 0735+178\tablenotemark{a} &  OI 158 & B& \n & 2.02 & 13.5 &1 & 257 $\pm$ 25  & \n &  \cite{2012AA...547A...1N} \\ 
 0736+017\tablenotemark{a,b} &  OI 061 & Q& 0.189 & 3.19 & 13.2 &1 & 980 $\pm$ 23  & 11.90 $\pm$ 0.29 &  \cite{2009ApJS..184..398H} \\ 
 0738+313 &  OI 363 & Q& 0.631 & 3.08 & 12.9 &2 & 295 $\pm$ 34  & 10.7 $\pm$ 1.2 &  \cite{2010AJ....139.2360S} \\ 
 0742+103 &  PKS B0742+103 & Q& 2.624 & 2.03 & 12.1 &12 & \n  & \n &  \cite{2003MNRAS.346.1021B} \\ 
 0743$-$006 &  OI $-$072 & Q& 0.996 & 1.93 & 13.2 &11 & 49 $\pm$ 10  & 2.56 $\pm$ 0.53 &  \cite{1989AAS...80..103S} \\ 
 0745+241\tablenotemark{a} &  S3 0745+24 & Q& 0.409 & 1.58 & 12.8 &1 & 253 $\pm$ 28  & 6.30 $\pm$ 0.70 &  \cite{2010AJ....139.2360S} \\ 
 0748+126\tablenotemark{a} &  OI 280 & Q& 0.889 & 5.04 & 12.6 &1 & 314 $\pm$ 13  & 15.04 $\pm$ 0.62 &  \cite{1979ApJ...232..400P} \\ 
 0754+100\tablenotemark{a} &  PKS 0754+100 & B& 0.266 & 2.90 & 13.4 &1 & 860 $\pm$ 73  & 14.4 $\pm$ 1.2 &  \cite{2003AA...412..651C} \\ 
 0805+410\tablenotemark{a} &  S4 0805+41 & Q& 1.419 & 1.62 & 12.4 &10 & \n  & \n &  \cite{2010AJ....139.2360S} \\ 
 0804+499\tablenotemark{a} &  OJ 508 & Q& 1.436 & 2.29 & 12.1 &1 & 15.0 $\pm$ 3.8  & 1.02 $\pm$ 0.26 &  \cite{2010AJ....139.2360S} \\ 
 0805$-$077\tablenotemark{a} &  PKS 0805$-$07 & Q& 1.837 & 2.51 & 12.8 &1 & 525 $\pm$ 71  & 41.5 $\pm$ 5.6 &  \cite{1988ApJ...327..561W} \\ 
 0808+019\tablenotemark{a} &  OJ 014 & B& 1.148 & 1.70 & 13.0 &1 & 236 $\pm$ 16  & 13.70 $\pm$ 0.90 &  \cite{2005AJ....129..559S} \\ 
 0814+425\tablenotemark{a} &  OJ 425 & B& \n & 2.04 & 13.1 &1 & 285 $\pm$ 20  & \n &  \cite{2013ApJ...764..135S} \\ 
 0821+394\tablenotemark{a} &  4C +39.23 & Q& 1.216 & 1.67 & 12.6 &1 & 145 $\pm$ 13  & 8.74 $\pm$ 0.80 &  \cite{2017AA...597A..79P} \\ 
 0823+033\tablenotemark{a} &  PKS 0823+033 & B& 0.505 & 2.28 & 13.0 &1 & 403 $\pm$ 15  & 12.11 $\pm$ 0.46 &  \cite{2013ApJ...764..135S} \\ 
 0823$-$223\tablenotemark{a} &  PKS 0823$-$223 & B& \n & 1.91 & 14.2 &10 & \n  & \n &  \cite{1990ApJ...353..114F} \\ 
 0827+243\tablenotemark{a} &  OJ 248 & Q& 0.940 & 2.21 & 12.6 &1 & 395 $\pm$ 25  & 19.8 $\pm$ 1.3 &  \cite{2017AA...597A..79P} \\ 
 0829+046\tablenotemark{a} &  OJ 049 & B& 0.174 & 1.76 & 13.6 &1 & 911 $\pm$ 37  & 10.20 $\pm$ 0.41 &  \cite{2010AJ....139.2360S} \\ 
 0834$-$201\tablenotemark{a} &  PKS 0834$-$20 & Q& 2.752 & 3.50 & 11.9 &1 & 73.3 $\pm$ 8.8  & 7.19 $\pm$ 0.86 &  \cite{1983AA...117...60F} \\ 
 0838+133\tablenotemark{a} &  3C 207 & Q& 0.680 & 1.92 & 12.6 &10 & 275 $\pm$ 10  & 10.65 $\pm$ 0.39 &  \cite{2010AJ....139.2360S} \\ 
 0836+710\tablenotemark{a} &  4C +71.07 & Q& 2.218 & 3.04 & 12.4 &1 & 244.9 $\pm$ 7.7  & 21.51 $\pm$ 0.67 &  \cite{1993AAS..100..395S} \\ 
 0847$-$120\tablenotemark{a} &  PMN J0850$-$1213 & Q& 0.566 & 3.63 & 13.1 &1 & 194 $\pm$ 49  & 6.4 $\pm$ 1.6 &  \cite{1997IAUC.6639....2H} \\ 
 0851+202\tablenotemark{a,b} &  OJ 287 & B& 0.306 & 11.00 & 13.7 &1 & 793 $\pm$ 22  & 15.14 $\pm$ 0.43 &  \cite{1989AAS...80..103S} \\ 
 0859$-$140 &  PKS B0859$-$140 & Q& 1.339 & 1.97 & 13.2 &11 & 116 $\pm$ 21  & 7.5 $\pm$ 1.4 &  \cite{1997MNRAS.284...85D} \\ 
 0906+015\tablenotemark{a} &  4C +01.24 & Q& 1.024 & 2.78 & 13.5 &1 & 401.6 $\pm$ 5.4  & 21.44 $\pm$ 0.29 &  \cite{2017AA...597A..79P} \\ 
 0917+449\tablenotemark{a} &  S4 0917+44 & Q& 2.188 & 2.76 & 13.0 &1 & 167 $\pm$ 21  & 14.5 $\pm$ 1.9 &  \cite{2017AA...597A..79P} \\ 
 0917+624\tablenotemark{a} &  OK 630 & Q& 1.447 & 1.94 & 12.5 &1 & 204 $\pm$ 30  & 13.9 $\pm$ 2.1 &  \cite{2017AA...597A..79P} \\ 
 0919$-$260 &  PKS 0919$-$260 & Q& 2.299 & 1.83 & \n &\n & \n  & \n &  \cite{2013AA...556A.140Z} \\ 
 0923+392 &  4C +39.25 & Q& 0.697 & 13.66 & 12.4 &1 & 67 $\pm$ 15  & 2.64 $\pm$ 0.57 &  \cite{2010AJ....139.2360S} \\ 
 0925$-$203\tablenotemark{a} &  PKS 0925$-$203 & Q& 0.348 & 1.91 & 13.1 &10 & \n  & \n &  \cite{1994ApJS...90....1E} \\ 
 0945+408\tablenotemark{a} &  4C +40.24 & Q& 1.250 & 1.93 & 12.5 &1 & 268.5 $\pm$ 4.1  & 16.55 $\pm$ 0.25 &  \cite{2017AA...597A..79P} \\ 
 0953+254\tablenotemark{a} &  OK 290 & Q& 0.708 & 1.73 & 12.8 &10 & 250.7 $\pm$ 3.8  & 10.02 $\pm$ 0.15 &  \cite{2017AA...597A..79P} \\ 
 0955+476\tablenotemark{a} &  OK 492 & Q& 1.884 & 1.85 & 12.2 &1 & 90.4 $\pm$ 10.0  & 7.25 $\pm$ 0.80 &  \cite{2017AA...597A..79P} \\ 
 0954+658\tablenotemark{a,b} &  S4 0954+65 & B& \n & 2.56 & 13.4 &1 & 653 $\pm$ 60  & \n &  \cite{2015AJ....150..181L} \\ 
 1030+415\tablenotemark{a} &  S4 1030+41 & Q& 1.118 & 2.71 & 12.8 &1 & 2 $\pm$ 11  & 0.10 $\pm$ 0.63 &  \cite{2017AA...597A..79P} \\ 
 1030+611\tablenotemark{a} &  S4 1030+61 & Q& 1.408 & 2.26 & 13.1 &10 & 214 $\pm$ 19  & 14.3 $\pm$ 1.3 &  \cite{2017AA...597A..79P} \\ 
 1034$-$293\tablenotemark{a} &  PKS 1034$-$293 & Q& 0.312 & 2.84 & 12.8 &1 & 370 $\pm$ 36  & 7.19 $\pm$ 0.69 &  \cite{1989AAS...80..103S} \\ 
 1036+054 &  PKS 1036+054 & Q& 0.473 & 2.83 & 12.4 &1 & 223 $\pm$ 46  & 6.3 $\pm$ 1.3 &  \cite{2008ApJS..175...97H} \\ 
 1038+064 &  4C +06.41 & Q& 1.265 & 1.85 & 12.7 &1 & 158 $\pm$ 13  & 9.85 $\pm$ 0.83 &  \cite{1991ApJ...382..433S} \\ 
 1044+719\tablenotemark{a} &  S5 1044+71 & Q& 1.150 & 4.14 & 12.9 &10 & 74 $\pm$ 24  & 4.3 $\pm$ 1.4 &  \cite{1996AAS..115...11S} \\ 
 1045$-$188 &  PKS 1045$-$18 & Q& 0.595 & 2.34 & 12.7 &1 & 299.4 $\pm$ 9.2  & 10.35 $\pm$ 0.32 &  \cite{1993AAS...97..483S} \\ 
 1053+704\tablenotemark{a} &  S5 1053+70 & Q& 2.492 & 1.71 & 12.3 &10 & \n  & \n &  \cite{2008MNRAS.388.1349E} \\ 
 1055+018\tablenotemark{a} &  4C +01.28 & Q& 0.893 & 7.73 & 12.8 &1 & 150 $\pm$ 14  & 7.24 $\pm$ 0.66 &  \cite{2017AA...597A..79P} \\ 
 1124$-$186\tablenotemark{a} &  PKS 1124$-$186 & Q& 1.048 & 3.63 & 13.2 &1 & 152 $\pm$ 19  & 8.3 $\pm$ 1.0 &  \cite{1997MNRAS.284...85D} \\ 
 1128+385\tablenotemark{a} &  B2 1128+38 & Q& 1.741 & 1.63 & 12.3 &1 & 61 $\pm$ 11  & 4.66 $\pm$ 0.83 &  \cite{2010AJ....139.2360S} \\ 
 1127$-$145\tablenotemark{a} &  PKS 1127$-$14 & Q& 1.184 & 5.35 & 12.7 &1 & 334 $\pm$ 68  & 19.8 $\pm$ 4.1 &  \cite{1986MNRAS.218..331W} \\ 
 1144+402\tablenotemark{a} &  S4 1144+40 & Q& 1.088 & 3.05 & 13.0 &10 & 23 $\pm$ 13  & 1.28 $\pm$ 0.70 &  \cite{2017AA...597A..79P} \\ 
 1149$-$084\tablenotemark{a} &  PKS B1149$-$084 & Q& 2.367 & 1.53 & 12.3 &10 & \n  & \n &  \cite{2012ApJ...748...49S} \\ 
 1150+497\tablenotemark{a} &  4C +49.22 & Q& 0.334 & 2.68 & 13.1 &1 & 845 $\pm$ 98  & 17.5 $\pm$ 2.0 &  \cite{2017AA...597A..79P} \\ 
 1150+812 &  S5 1150+81 & Q& 1.250 & 1.80 & 12.4 &1 & 163.6 $\pm$ 8.1  & 10.08 $\pm$ 0.50 &  \cite{1986AA...168...17E} \\ 
 1156+295\tablenotemark{a,b} &  4C +29.45 & Q& 0.725 & 5.60 & 12.9 &1 & 603 $\pm$ 48  & 24.6 $\pm$ 2.0 &  \cite{2010AJ....139.2360S} \\ 
 1213$-$172 &  PKS 1213$-$17 & U& \n & 2.59 & 14.0 &12 & 145.4 $\pm$ 5.4  & \n &  \n \\ 
 1219+044\tablenotemark{a} &  4C +04.42 & N& 0.966 & 1.58 & 12.8 &1 & 17.8 $\pm$ 5.9  & 0.91 $\pm$ 0.30 &  \cite{2017AA...597A..79P} \\ 
 1222+216\tablenotemark{a,b} &  4C +21.35 & Q& 0.433 & 3.47 & 13.1 &1 & 832 $\pm$ 50  & 21.8 $\pm$ 1.3 &  \cite{LAMOSTDR4} \\ 
 1226+023\tablenotemark{a} &  3C 273 & Q& 0.158 & 42.30 & 13.5 &10 & 1458 $\pm$ 16  & 14.91 $\pm$ 0.16 &  \cite{1992ApJS...83...29S} \\ 
 1228+126\tablenotemark{a,b} &  M87 & G& 0.00436 & 4.49 & 13.3 &6 & 74.9 $\pm$ 6.8  & 0.0197 $\pm$ 0.0018 &  \cite{2000MNRAS.313..469S} \\ 
 1243$-$160 &  PKS 1243$-$160 & U& \n & 1.68 & 12.3 &1 & \n  & \n &  \n \\ 
 1244$-$255\tablenotemark{a} &  PKS 1244$-$255 & Q& 0.633 & 1.87 & 13.2 &10 & 88 $\pm$ 22  & 3.20 $\pm$ 0.81 &  \cite{1976MNRAS.177P..77S} \\ 
 1253$-$055\tablenotemark{a,b} &  3C 279 & Q& 0.536 & 33.60 & 12.9 &1 & 648 $\pm$ 26  & 20.50 $\pm$ 0.82 &  \cite{1996ApJS..104...37M} \\ 
 1302$-$102 &  PG 1302$-$102 & Q& 0.278 & 1.57 & 13.4 &1 & 487 $\pm$ 16  & 8.50 $\pm$ 0.28 &  \cite{1996ApJS..104...37M} \\ 
 1308+326\tablenotemark{a} &  OP 313 & Q& 0.997 & 3.89 & 13.0 &1 & 525 $\pm$ 22  & 27.5 $\pm$ 1.2 &  \cite{2010AJ....139.2360S} \\ 
 1324+224\tablenotemark{a} &  B2 1324+22 & Q& 1.398 & 2.28 & 12.5 &1 & \n  & \n &  \cite{2017AA...597A..79P} \\ 
 1329$-$049\tablenotemark{a} &  OP $-$050 & Q& 2.150 & 1.73 & 12.6 &10 & 83 $\pm$ 22  & 7.1 $\pm$ 1.9 &  \cite{1990PASP..102.1235T} \\ 
 1334$-$127\tablenotemark{a} &  PKS 1335$-$127 & Q& 0.539 & 11.71 & 12.5 &1 & 690 $\pm$ 35  & 21.9 $\pm$ 1.1 &  \cite{1993AAS...97..483S} \\ 
 1406$-$076\tablenotemark{a} &  PKS B1406$-$076 & Q& 1.494 & 1.94 & 12.7 &1 & 328 $\pm$ 11  & 22.77 $\pm$ 0.76 &  \cite{1979ApJ...232..400P} \\ 
 1413+135\tablenotemark{a} &  PKS B1413+135 & B& 0.247 & 2.30 & 12.8 &1 & 110.0 $\pm$ 6.8  & 1.72 $\pm$ 0.11 &  \cite{1992ApJ...400L..17S} \\ 
 1417+385\tablenotemark{a} &  B3 1417+385 & Q& 1.831 & 1.67 & 12.4 &1 & 196 $\pm$ 37  & 15.4 $\pm$ 3.0 &  \cite{2010AJ....139.2360S} \\ 
 1418+546\tablenotemark{a} &  OQ 530 & B& 0.152 & 4.28 & 13.9 &10 & 94 $\pm$ 27  & 0.93 $\pm$ 0.27 &  \cite{2011ApJS..193...29A} \\ 
 1435+638 &  VIPS 0792 & Q& 2.068 & 1.54 & 12.6 &1 & 108.4 $\pm$ 3.5  & 9.16 $\pm$ 0.30 &  \cite{2010AJ....139.2360S} \\ 
 1458+718 &  3C 309.1 & Q& 0.904 & 2.04 & \n &\n & 141.8 $\pm$ 6.3  & 6.89 $\pm$ 0.31 &  \cite{1997AJ....114.2254S} \\ 
 1502+106\tablenotemark{a} &  OR 103 & Q& 1.838 & 4.09 & 12.7 &1 & 219 $\pm$ 12  & 17.32 $\pm$ 0.96 &  \cite{2017AA...597A..79P} \\ 
 1504$-$166 &  PKS 1504$-$167 & Q& 0.876 & 2.26 & 12.4 &1 & 97.3 $\pm$ 4.3  & 4.61 $\pm$ 0.20 &  \cite{1978MNRAS.185..149H} \\ 
 1510$-$089\tablenotemark{a,b} &  PKS 1510$-$08 & Q& 0.360 & 7.36 & 13.5 &1 & 1263 $\pm$ 28  & 28.00 $\pm$ 0.61 &  \cite{1990PASP..102.1235T} \\ 
 1511$-$100\tablenotemark{a} &  PKS 1511$-$100 & Q& 1.513 & 1.73 & 12.3 &10 & \n  & \n &  \cite{1986MNRAS.218..331W} \\ 
 1514+197\tablenotemark{a} &  PKS 1514+197 & B& \n & 1.74 & 12.9 &1 & 375 $\pm$ 36  & \n &  \cite{2000AARv..10...81V} \\ 
 1514$-$241\tablenotemark{a,b} &  AP Librae & B& 0.049 & 3.42 & 13.8 &8 & 1919 $\pm$ 81  & 6.21 $\pm$ 0.26 &  \cite{2009MNRAS.399..683J} \\ 
 1519$-$273\tablenotemark{a} &  PKS 1519$-$273 & B& 1.297 & 1.95 & 12.8 &1 & 5.1 $\pm$ 4.1  & 0.32 $\pm$ 0.26 &  \cite{2004AA...418..813H} \\ 
 1538+149\tablenotemark{a} &  4C +14.60 & B& 0.606 & 1.61 & 13.1 &1 & 249 $\pm$ 27  & 8.73 $\pm$ 0.96 &  \cite{2013ApJ...764..135S} \\ 
 1546+027\tablenotemark{a} &  PKS 1546+027 & Q& 0.414 & 5.39 & 12.9 &1 & 487 $\pm$ 48  & 12.3 $\pm$ 1.2 &  \cite{2010AJ....139.2360S} \\ 
 1548+056\tablenotemark{a} &  4C +05.64 & Q& 1.417 & 3.16 & 12.8 &1 & 172 $\pm$ 25  & 11.6 $\pm$ 1.7 &  \cite{2010AJ....139.2360S} \\ 
 1606+106\tablenotemark{a} &  4C +10.45 & Q& 1.232 & 2.31 & 12.9 &1 & 294 $\pm$ 15  & 17.97 $\pm$ 0.91 &  \cite{2017AA...597A..79P} \\ 
 1611+343\tablenotemark{a} &  DA 406 & Q& 1.400 & 5.67 & 12.3 &1 & 467 $\pm$ 29  & 31.1 $\pm$ 1.9 &  \cite{2010AJ....139.2360S} \\ 
 1622$-$253\tablenotemark{a} &  PKS 1622$-$253 & Q& 0.786 & 4.22 & 12.6 &1 & 27 $\pm$ 80  & 1.2 $\pm$ 3.5 &  \cite{1994MNRAS.269..998D} \\ 
 1622$-$297\tablenotemark{a} &  PKS 1622$-$29 & Q& 0.815 & 3.93 & 12.6 &1 & 268 $\pm$ 30  & 12.0 $\pm$ 1.4 &  \cite{1994AAS..105..211S} \\ 
 1633+382\tablenotemark{a} &  4C +38.41 & Q& 1.814 & 5.03 & 12.5 &1 & 393 $\pm$ 26  & 30.8 $\pm$ 2.0 &  \cite{2017AA...597A..79P} \\ 
 1637+574\tablenotemark{a} &  OS 562 & Q& 0.751 & 2.64 & 13.0 &2 & 266 $\pm$ 12  & 11.15 $\pm$ 0.50 &  \cite{1996ApJS..104...37M} \\ 
 1638+398\tablenotemark{a} &  NRAO 512 & Q& 1.672 & 1.85 & 12.1 &1 & 222 $\pm$ 22  & 16.6 $\pm$ 1.6 &  \cite{2017AA...597A..79P} \\ 
 1641+399\tablenotemark{a} &  3C 345 & Q& 0.593 & 12.39 & 13.0 &1 & 561 $\pm$ 15  & 19.35 $\pm$ 0.51 &  \cite{2017AA...597A..79P} \\ 
 1642+690 &  4C +69.21 & Q& 0.751 & 4.70 & 12.4 &1 & 346.4 $\pm$ 6.2  & 14.54 $\pm$ 0.26 &  \cite{1986AJ.....91..494L} \\ 
 1639$-$062\tablenotemark{a} &  TXS 1639$-$062 & Q& 1.514 & 1.72 & 12.7 &10 & \n  & \n &  \cite{2008ApJS..175...97H} \\ 
 1655+077 &  PKS 1655+077 & Q& 0.621 & 2.44 & 12.4 &1 & 412 $\pm$ 31  & 14.8 $\pm$ 1.1 &  \cite{1986MNRAS.218..331W} \\ 
 1657$-$261 &  PKS 1657$-$261 & U& \n & 2.00 & \n &\n & \n  & \n &  \n \\ 
 1726+455\tablenotemark{a} &  S4 1726+45 & Q& 0.715 & 2.49 & 12.8 &1 & 57.3 $\pm$ 5.1  & 2.31 $\pm$ 0.20 &  \cite{LAMOSTDR4} \\ 
 1730$-$130\tablenotemark{a} &  NRAO 530 & Q& 0.902 & 14.90 & 13.0 &1 & 563 $\pm$ 20  & 27.31 $\pm$ 0.97 &  \cite{1984PASP...96..539J} \\ 
 1739+522\tablenotemark{a} &  4C +51.37 & Q& 1.379 & 2.65 & 13.1 &1 & \n  & \n &  \cite{1984MNRAS.211..105W} \\ 
 1741$-$038\tablenotemark{a} &  PKS 1741$-$03 & Q& 1.054 & 7.75 & 12.3 &1 & \n  & \n &  \cite{1988ApJ...327..561W} \\ 
 1742$-$078\tablenotemark{a} &  TXS 1742$-$078 & B& \n & 1.85 & 13.4 &10 & 610 $\pm$ 38  & \n &  \cite{2013ApJ...764..135S} \\ 
 1749+096\tablenotemark{a,b} &  OT 081 & B& 0.322 & 8.75 & 13.0 &1 & 342 $\pm$ 36  & 6.85 $\pm$ 0.72 &  \cite{1988AA...191L..16S} \\ 
 1751+288 &  B2 1751+28 & Q& 1.118 & 2.07 & 12.9 &12 & 70.8 $\pm$ 6.5  & 4.03 $\pm$ 0.37 &  \cite{2008ApJS..175...97H} \\ 
 1758+388 &  B3 1758+388B & Q& 2.092 & 1.78 & 12.1 &1 & 24.9 $\pm$ 2.1  & 2.11 $\pm$ 0.18 &  \cite{1994AAS..103..349S} \\ 
 1803+784\tablenotemark{a} &  S5 1803+784 & B& 0.680 & 3.34 & 13.4 &1 & 235 $\pm$ 22  & 9.10 $\pm$ 0.86 &  \cite{1996ApJS..107..541L} \\ 
 1800+440\tablenotemark{a} &  S4 1800+44 & Q& 0.663 & 1.73 & 12.6 &1 & 447 $\pm$ 36  & 16.9 $\pm$ 1.4 &  \cite{1982MNRAS.200..191W} \\ 
 1807+698\tablenotemark{a} &  3C 371 & B& 0.051 & 2.42 & 14.2 &1 & 25.1 $\pm$ 2.6  & 0.0846 $\pm$ 0.0087 &  \cite{1992AAS...96..389d} \\ 
 1823+568\tablenotemark{a} &  4C +56.27 & B& 0.664 & 2.64 & 13.2 &1 & 576 $\pm$ 48  & 21.9 $\pm$ 1.8 &  \cite{1986AJ.....91..494L} \\ 
 1828+487\tablenotemark{a} &  3C 380 & Q& 0.692 & 2.68 & 13.0 &1 & 365.1 $\pm$ 4.4  & 14.33 $\pm$ 0.17 &  \cite{1996ApJS..107..541L} \\ 
 1842+681\tablenotemark{a} &  S4 1842+68 & Q& 0.472 & 1.80 & 12.3 &1 & 1110 $\pm$ 106  & 31.4 $\pm$ 3.0 &  \cite{1994AJ....108..395X} \\ 
 1846+322\tablenotemark{a} &  B2 1846+32A & Q& 0.800 & 1.58 & 13.1 &10 & 96 $\pm$ 27  & 4.3 $\pm$ 1.2 &  \cite{2012ApJ...748...49S} \\ 
 1849+670\tablenotemark{a} &  S4 1849+67 & Q& 0.657 & 3.13 & 13.2 &1 & 589 $\pm$ 33  & 22.1 $\pm$ 1.2 &  \cite{1993AAS..100..395S} \\ 
 1908$-$201\tablenotemark{a} &  PKS B1908$-$201 & Q& 1.119 & 3.66 & 12.9 &1 & 77 $\pm$ 21  & 4.4 $\pm$ 1.2 &  \cite{2003AJ....125..572H} \\ 
 1920$-$211\tablenotemark{a} &  OV $-$235 & Q& 1.136 & 2.07 & 13.0 &1 & 202 $\pm$ 21  & 11.6 $\pm$ 1.2 &  \cite{2003AJ....125..572H} \\ 
 1921$-$293\tablenotemark{a} &  PKS B1921$-$293 & Q& 0.353 & 25.78 & 12.5 &1 & 320 $\pm$ 42  & 6.96 $\pm$ 0.92 &  \cite{2009MNRAS.399..683J} \\ 
 1923+210 &  PKS B1923+210 & B& \n & 3.33 & 12.2 &1 & 320 $\pm$ 11  & \n &  \cite{2011AJ....142..165T} \\ 
 1928+738 &  4C +73.18 & Q& 0.302 & 6.87 & 13.2 &1 & 408.0 $\pm$ 7.2  & 7.70 $\pm$ 0.14 &  \cite{1986AJ.....91..494L} \\ 
 1936$-$155 &  PKS 1936$-$15 & Q& 1.657 & 1.78 & 12.0 &1 & 72.5 $\pm$ 7.9  & 5.37 $\pm$ 0.59 &  \cite{1984ApJ...286..498J} \\ 
 1954+513 &  OV 591 & Q& 1.223 & 1.64 & 12.6 &1 & 260 $\pm$ 16  & 15.78 $\pm$ 0.95 &  \cite{1996ApJS..107..541L} \\ 
 1957+405 &  Cygnus A & G& 0.056 & 1.71 & \n &\n & 69.5 $\pm$ 7.6  & 0.257 $\pm$ 0.028 &  \cite{1997ApJ...488L..15O} \\ 
 1958$-$179\tablenotemark{a} &  PKS 1958$-$179 & Q& 0.652 & 3.74 & 12.6 &1 & 35 $\pm$ 18  & 1.32 $\pm$ 0.66 &  \cite{1975MNRAS.173P..87B} \\ 
 2007+777\tablenotemark{a} &  S5 2007+77 & B& 0.342 & 1.94 & 13.4 &1 & 11.5 $\pm$ 3.1  & 0.243 $\pm$ 0.065 &  \cite{1989AAS...80..103S} \\ 
 2005+403 &  TXS 2005+403 & Q& 1.736 & 3.88 & 12.2 &1 & 128 $\pm$ 13  & 9.76 $\pm$ 0.99 &  \cite{1976MNRAS.177p..43B} \\ 
 2008$-$159 &  PKS 2008$-$159 & Q& 1.180 & 2.48 & 12.7 &1 & 90 $\pm$ 10  & 5.30 $\pm$ 0.59 &  \cite{1979ApJ...232..400P} \\ 
 2010+463\tablenotemark{a} &  7C 2010+4619 & B& \n & 2.21 & 15.0 &10 & 351 $\pm$ 35  & \n &  \cite{2013ApJ...764..135S} \\ 
 2013+370\tablenotemark{a} &  TXS 2013+370 & Q& 0.859 & 5.14 & 12.7 &10 & 310.9 $\pm$ 5.9  & 14.52 $\pm$ 0.28 &  \cite{2013ApJ...764..135S} \\ 
 2021+614 &  TXS 2021+614 & G& 0.227 & 3.16 & 12.8 &2 & 21.8 $\pm$ 2.4  & 0.314 $\pm$ 0.035 &  \cite{1984ApJ...279..112B} \\ 
 2021+317\tablenotemark{a} &  4C +31.56 & B& 0.356 & 2.16 & 13.6 &1 & 213 $\pm$ 13  & 4.68 $\pm$ 0.28 &  \cite{V.Chavushyan2013priv.comm.} \\ 
 2023+335\tablenotemark{a} &  B2 2023+33 & Q& 0.219 & 6.39 & 12.3 &10 & \n  & \n &  \cite{2003ApJ...590..109S} \\ 
 2022$-$077\tablenotemark{a} &  PKS 2023$-$07 & Q& 1.388 & 2.01 & 13.0 &10 & 291 $\pm$ 15  & 19.26 $\pm$ 0.98 &  \cite{1997MNRAS.284...85D} \\ 
 2029+121\tablenotemark{a} &  PKS 2029+121 & Q& 1.213 & 2.10 & 12.6 &1 & 190 $\pm$ 35  & 11.4 $\pm$ 2.1 &  \cite{2012ApJ...748...49S} \\ 
 2037+511\tablenotemark{a} &  3C 418 & Q& 1.686 & 4.02 & 12.5 &1 & 88 $\pm$ 17  & 6.6 $\pm$ 1.3 &  \cite{1985PASP...97..932S} \\ 
 2059+034 &  PKS 2059+034 & Q& 1.015 & 1.54 & 12.3 &1 & \n  & \n &  \cite{1997MNRAS.284...85D} \\ 
 2121+053\tablenotemark{a} &  OX 036 & Q& 1.941 & 3.74 & 12.5 &1 & 430 $\pm$ 77  & 35.1 $\pm$ 6.2 &  \cite{1991ApJ...382..433S} \\ 
 2126$-$158 &  PKS 2126$-$158 & Q& 3.268 & 1.61 & \n &\n & 37.2 $\pm$ 4.2  & 3.96 $\pm$ 0.45 &  \cite{1994ApJ...436..678O} \\ 
 2128$-$123 &  PKS 2128$-$12 & Q& 0.501 & 3.29 & 13.2 &2 & 239 $\pm$ 10  & 7.12 $\pm$ 0.31 &  \cite{1968ApJ...154L.101S} \\ 
 2131$-$021\tablenotemark{a} &  4C $-$02.81 & Q& 1.283 & 2.83 & 13.0 &1 & 318 $\pm$ 42  & 19.9 $\pm$ 2.6 &  \cite{2006AJ....132....1S} \\ 
 2134+004 &  PKS 2134+004 & Q& 1.940 & 7.24 & 12.5 &2 & 58.9 $\pm$ 3.4  & 4.80 $\pm$ 0.28 &  \cite{2010AJ....139.2360S} \\ 
 2136+141 &  OX 161 & Q& 2.427 & 2.94 & 12.2 &1 & 45.6 $\pm$ 2.1  & 4.20 $\pm$ 0.20 &  \cite{1974ApJ...190..271W} \\ 
 2141+175\tablenotemark{a} &  OX 169 & Q& 0.211 & 1.75 & 13.1 &1 & 157 $\pm$ 23  & 2.11 $\pm$ 0.30 &  \cite{2009ApJS..184..398H} \\ 
 2144+092\tablenotemark{a} &  PKS 2144+092 & Q& 1.113 & 1.67 & 12.8 &10 & 46 $\pm$ 17  & 2.60 $\pm$ 0.94 &  \cite{1988ApJ...327..561W} \\ 
 2145+067\tablenotemark{a} &  4C +06.69 & Q& 0.999 & 11.26 & 12.6 &1 & 58.7 $\pm$ 1.8  & 3.078 $\pm$ 0.095 &  \cite{1991ApJ...382..433S} \\ 
 2155$-$152\tablenotemark{a} &  PKS 2155$-$152 & Q& 0.672 & 4.87 & 12.8 &1 & 544 $\pm$ 94  & 20.8 $\pm$ 3.6 &  \cite{1988ApJ...327..561W} \\ 
 2200+420\tablenotemark{a,b} &  BL Lac & B& 0.069 & 12.31 & 13.7 &1 & 2214 $\pm$ 191  & 10.00 $\pm$ 0.86 &  \cite{1995ApJ...452L...5V} \\ 
 2201+171\tablenotemark{a} &  PKS 2201+171 & Q& 1.076 & 1.99 & 13.2 &1 & 335 $\pm$ 22  & 18.6 $\pm$ 1.2 &  \cite{1977ApJ...215..427S} \\ 
 2201+315\tablenotemark{a} &  4C +31.63 & Q& 0.295 & 3.54 & 13.4 &1 & 458.5 $\pm$ 8.1  & 8.45 $\pm$ 0.15 &  \cite{1996ApJS..104...37M} \\ 
 2209+236\tablenotemark{a} &  PKS 2209+236 & Q& 1.125 & 1.90 & 12.1 &1 & 23.7 $\pm$ 5.0  & 1.35 $\pm$ 0.28 &  \cite{2003ApJ...590..109S} \\ 
 2214+241\tablenotemark{a} &  B2 2214+24B & B& 0.505 & 1.56 & 13.2 &10 & \n  & \n &  \cite{2005ApJ...626...95S} \\ 
 2216$-$038 &  PKS 2216$-$03 & Q& 0.901 & 3.41 & 12.3 &1 & 139 $\pm$ 15  & 6.75 $\pm$ 0.70 &  \cite{1967ApJ...147..837L} \\ 
 2223+210 &  DA 580 & Q& 1.959 & 2.20 & 12.5 &1 & 320 $\pm$ 27  & 26.3 $\pm$ 2.2 &  \cite{1994ApJS...93....1A} \\ 
 2223$-$052\tablenotemark{a} &  3C 446 & Q& 1.404 & 8.15 & 12.9 &1 & 266 $\pm$ 46  & 17.7 $\pm$ 3.1 &  \cite{1983MNRAS.205..793W} \\ 
 2227$-$088\tablenotemark{a} &  PHL 5225 & Q& 1.560 & 4.27 & 12.8 &1 & 154 $\pm$ 35  & 11.0 $\pm$ 2.5 &  \cite{2010AJ....139.2360S} \\ 
 2230+114\tablenotemark{a} &  CTA 102 & Q& 1.037 & 6.53 & 12.4 &1 & 371 $\pm$ 18  & 20.00 $\pm$ 1.00 &  \cite{1994ApJS...93..125F} \\ 
 2234+282\tablenotemark{a} &  CTD 135 & B& 0.790 & 2.07 & 12.9 &1 & 9 $\pm$ 14  & 0.41 $\pm$ 0.60 &  \cite{2012ApJ...748...49S} \\ 
 2243$-$123 &  PKS 2243$-$123 & Q& 0.632 & 3.51 & 12.3 &1 & 135.7 $\pm$ 5.9  & 4.94 $\pm$ 0.21 &  \cite{1975MNRAS.173P..87B} \\ 
 2251+158\tablenotemark{a} &  3C 454.3 & Q& 0.859 & 27.63 & 13.4 &1 & 307 $\pm$ 17  & 14.34 $\pm$ 0.80 &  \cite{1991MNRAS.250..414J} \\ 
 2255$-$282\tablenotemark{a} &  PKS 2255$-$282 & Q& 0.927 & 9.32 & 12.6 &1 & 82.8 $\pm$ 7.5  & 4.10 $\pm$ 0.37 &  \cite{2009MNRAS.399..683J} \\ 
 2320$-$035\tablenotemark{a} &  PKS 2320$-$035 & Q& 1.411 & 1.63 & 12.9 &10 & 457 $\pm$ 22  & 30.6 $\pm$ 1.5 &  \cite{1975MNRAS.173P..87B} \\ 
 2325+093\tablenotemark{a} &  OZ 042 & Q& 1.841 & 2.82 & 12.2 &1 & 65.9 $\pm$ 6.9  & 5.21 $\pm$ 0.54 &  \cite{2012ApJ...748...49S} \\ 
 2331$-$240 &  PKS 2331$-$240 & G& 0.048 & 1.64 & \n &\n & \n  & \n &  \cite{2012AA...545A.101P} \\ 
 2331+073\tablenotemark{a} &  TXS 2331+073 & Q& 0.401 & 1.54 & 12.7 &1 & 323 $\pm$ 22  & 7.90 $\pm$ 0.53 &  \cite{2005ApJ...626...95S} \\ 
 2345$-$167\tablenotemark{a} &  PKS 2345$-$16 & Q& 0.576 & 2.94 & 12.9 &1 & 341 $\pm$ 22  & 11.46 $\pm$ 0.75 &  \cite{1993MNRAS.263..999T} \\ 
 2351+456\tablenotemark{a} &  4C +45.51 & Q& 1.986 & 2.15 & 12.2 &1 & 319 $\pm$ 26  & 26.3 $\pm$ 2.2 &  \cite{1996ApJS..107..541L} \\ 
 2355$-$106\tablenotemark{a} &  PKS 2355$-$106 & Q& 1.635 & 1.93 & 12.2 &10 & \n  & \n &  \cite{2018ApJS..235...42A} \\ 
\enddata 
\tablecomments{Columns are as follows: 
(1) B1950 name, 
(2) other name,
(3) optical classification, where B = BL Lac, Q = quasar, G = radio galaxy, N = narrow-line Seyfert 1, and U = unknown spectral class, 
(4) redshift,
(5) maximum 15 GHz VLBA flux density in Jy between 1994.0 and 2019.0,
(6) log of observer frame synchrotron peak frequency in Hz,
(7) reference for synchrotron peak frequency measurement,
(8) maximum jet speed in $\mu$as y$^{-1}$,
(9) maximum jet speed in units of the speed of light,
(10) reference for redshift and/or optical classification.
Reference codes for synchrotron peak frequency measurements:
1. {ASDC SED builder}
2. {\cite{2011ApJ...740...98M}}
3. {\cite{2008AA...488..867N} }
4. {\cite{2011ApJ...743..171A}}
5. {\cite{2006AA...445..441N} }
6. {\cite{2009ApJ...707...55A}}
7. {\cite{2009ApJ...707L.142A}}
8. {\cite{2015AA...578A..69H} }
9. {\cite{2015AA...578A..69H} }
10. {\cite{2015ApJ...810...14A}}
11. {\cite{2015MNRAS.450.3568X}}
12. {\cite{2017AA...598A..17C} }
13. {\cite{2017ApJS..232...18A}}
}

\tablenotetext{a}{Known association with Fermi-LAT gamma-ray source.}
\tablenotetext{b}{Known TeV gamma-ray emitter (http://tevcat.uchicago.edu).}
\tablenotetext{c}{Speed measurement from \cite{2017ApJ...846...98J}.}

\end{deluxetable} 
 


==> anc/vectormotiontable.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\begin{document} 
\pagestyle{empty} 
\begin{deluxetable}{lcrrrrrrrrrrrrr} 
\rotate 
\tablecolumns{15} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{vectormotiontable}Vector Motion Fit Properties of Jet Features}  
\tablehead{\colhead{} & \colhead {} &   \colhead {} & 
\colhead{$\langle S\rangle$}  &\colhead{$\langle R\rangle$} &\colhead{$\langle d_{\mathrm{proj}}\rangle$} & \colhead{$\langle\vartheta\rangle$} & 
 \colhead{$\phi$}&   \colhead{$ |\langle\vartheta\rangle - \phi|$}  &\colhead{$\mu$}  & \colhead{$\beta_{app}$} & && \colhead{$\alpha_m$}& \colhead{$\delta_m$}    \\  
\colhead{Source} & \colhead {I.D.} &  \colhead {N} & 
\colhead{(mJy)} &\colhead{(mas)} & \colhead{(pc)} & \colhead{(deg)}   & 
\colhead{(deg)}& \colhead{(deg)} &\colhead{($\mu$as y$^{-1})$}& \colhead{($c$)}  &\colhead{$t_{ej}$}  & \colhead{$t_\mathrm{mid}$}& \colhead{($\mu$as)}& \colhead{($\mu$as)}  \\  
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & 
 \colhead{(9)}& \colhead{(10)}&  
\colhead{(11)} & \colhead{(12)} & \colhead{(13)} & \colhead{(14)} & \colhead{(15)}   } 
\startdata 
0003+380  & 1 & 8  & 5 &4.23&  15.36& $ 120.7$ & 96$\pm$17 & 24$\pm$17 & 158$\pm$43 & 2.30$\pm$0.63 & \n &  2008.81 &3691$\pm$74 & $-$2169$\pm$80\\ 
0003+380  & 2 & 6  & 19 &1.78&  6.45& $ 112.6$ & 120.1$\pm$3.1 & 7.5$\pm$3.1 & 317$\pm$25 & 4.61$\pm$0.36 & \n &  2007.71 &1662$\pm$29 & $-$694$\pm$11\\ 
0003+380  & 4 & 5  & 16 &1.25&  4.53& $ 114.9$ & 205$\pm$14 & 90$\pm$14\tablenotemark{b} & 39$\pm$10 & 0.57$\pm$0.15 & \n &  2009.54 &1130$\pm$11 & $-$527$\pm$14\\ 
0003+380  & 5 & 8  & 40 &0.75&  2.71& $ 117.5$ & 21$\pm$89 & 96$\pm$89 & 2.7$\pm$7.6 & 0.04$\pm$0.11 & \n &  2010.26 &663$\pm$20 & $-$342$\pm$10\\ 
0003+380  & 6 & 10  & 98 &0.39&  1.43& $ 115.4$ & 335$\pm$46 & 141$\pm$46 & 12.7$\pm$8.4\tablenotemark{d} & 0.19$\pm$0.12 & \n &  2009.90 &350$\pm$22 & $-$158$\pm$19\\ 
0003$-$066  & 2 & 5  & 222 &1.05&  5.12& $ 322.9$ & 226.3$\pm$4.9 & 96.6$\pm$5.0\tablenotemark{b} & 191$\pm$15 & 4.09$\pm$0.33 & \n &  1997.80 &$-$585.9$\pm$8.9 & 883$\pm$37\\ 
0003$-$066  & 3 & 9  & 119 &2.82&  13.73& $ 296.9$ & 284.8$\pm$4.7 & 12.1$\pm$4.8 & 250$\pm$39 & 5.36$\pm$0.83 & \n &  1999.33 &$-$2375$\pm$98 & 1237$\pm$41\\ 
0003$-$066  & 4\tablenotemark{a} & 26  & 120 &6.61&  32.23& $ 285.6$ & 284$\pm$11 & 2$\pm$11 & 41$\pm$14 & 0.87$\pm$0.29 & \n &  2004.83 &$-$6326$\pm$60 & 1768$\pm$22\\ 
0003$-$066  & 5\tablenotemark{a} & 14  & 1031 &0.70&  3.40& $ 10.7$ & 350.9$\pm$5.3 & 19.9$\pm$5.5\tablenotemark{b} & 88.1$\pm$4.3 & 1.888$\pm$0.091 & \n &  2004.37 &138$\pm$18 & 634.1$\pm$9.0\\ 
0003$-$066  & 6\tablenotemark{a} & 10  & 97 &1.01&  4.92& $ 290.2$ & 210$\pm$15 & 81$\pm$15\tablenotemark{b} & 55$\pm$17 & 1.18$\pm$0.37 & \n &  2003.78 &$-$941$\pm$15 & 359$\pm$33\\ 
0003$-$066  & 8\tablenotemark{a} & 12  & 104 &2.46&  11.98& $ 294.2$ & 291.2$\pm$2.2 & 3.0$\pm$2.3 & 341$\pm$16 & 7.31$\pm$0.33 & \n &  2009.93 &$-$2345$\pm$31 & 1046$\pm$25\\ 
0003$-$066  & 9 & 10  & 102 &1.68&  8.18& $ 287.8$ & 295.1$\pm$4.2 & 7.3$\pm$4.3 & 287$\pm$24 & 6.14$\pm$0.52 & \n &  2009.24 &$-$1656$\pm$40 & 540$\pm$31\\ 
0003$-$066  & 13 & 6  & 465 &0.69&  3.37& $ 18.2$ & 19.1$\pm$6.4 & 0.9$\pm$6.4 & 82$\pm$12 & 1.76$\pm$0.25 & 2002.8$\pm$1.5 &  2011.33 &216.7$\pm$8.5 & 658$\pm$12\\ 
0003$-$066  & 14 & 7  & 187 &1.48&  7.24& $ 285.7$ & 309$\pm$11 & 24$\pm$11 & 116$\pm$23 & 2.48$\pm$0.49 & \n &  2011.08 &$-$1435$\pm$34 & 406$\pm$11\\ 
0006+061  & 1 & 5  & 8 &1.69&  \n& $ 57.8$ & 95$\pm$23 & 37$\pm$23 & 221$\pm$43 & \n & \n &  2012.70 &1417$\pm$15 & 902$\pm$48\\ 
0006+061  & 2 & 5  & 28 &0.56&  \n& $ 64.9$ & 24.5$\pm$9.6 & 40.4$\pm$9.7\tablenotemark{b} & 135$\pm$30 & \n & \n &  2012.70 &501.3$\pm$8.0 & 230$\pm$16\\ 
0007+106  & 1 & 7  & 429 &0.58&  0.96& $ 291.7$ & 290.0$\pm$2.2 & 1.7$\pm$2.6 & 232$\pm$13 & 1.358$\pm$0.074 & 2004.42$\pm$0.16 &  2007.30 &$-$615$\pm$20 & 242$\pm$13\\ 
0007+106  & 4 & 5  & 36 &0.60&  0.98& $ 293.9$ & 296.9$\pm$8.0 & 3.0$\pm$8.7 & 269$\pm$50 & 1.58$\pm$0.29 & \n &  2011.97 &$-$514$\pm$56 & 226$\pm$30\\ 
0010+405  & 1 & 10  & 3 &8.18&  32.26& $ 328.7$ & 340.8$\pm$4.1 & 12.1$\pm$4.1 & 428$\pm$40 & 6.92$\pm$0.64 & \n &  2008.52 &$-$4230$\pm$45 & 6947$\pm$63\\ 
0010+405  & 2 & 12  & 10 &1.72&  6.78& $ 328.6$ & 12$\pm$125 & 43$\pm$125 & 2$\pm$14\tablenotemark{d} & 0.04$\pm$0.22 & \n &  2008.87 &$-$896$\pm$17 & 1465$\pm$28\\ 
0010+405  & 3 & 12  & 22 &0.92&  3.62& $ 328.2$ & 134$\pm$77 & 166$\pm$77 & 2.8$\pm$5.5\tablenotemark{d} & 0.045$\pm$0.089 & \n &  2008.87 &$-$483.6$\pm$6.1 & 781.4$\pm$8.5\\ 
0010+405  & 4 & 12  & 62 &0.46&  1.81& $ 327.7$ & 108$\pm$101 & 140$\pm$101 & 1.2$\pm$4.2\tablenotemark{d} & 0.019$\pm$0.068 & \n &  2008.87 &$-$245.7$\pm$5.3 & 388.0$\pm$8.0\\ 
0011+189  & 2 & 7  & 11 &1.55&  9.18& $ 210.9$ & 215.9$\pm$4.6 & 5.0$\pm$4.6 & 159$\pm$16 & 4.54$\pm$0.46 & \n &  2015.10 &$-$808.3$\pm$4.5 & $-$1348$\pm$16\\ 
0011+189  & 4 & 7  & 13 &0.38&  2.25& $ 218.7$ & 124$\pm$49 & 95$\pm$49 & 4.6$\pm$4.2 & 0.13$\pm$0.12 & \n &  2015.10 &$-$237.2$\pm$3.5 & $-$297.1$\pm$2.2\\ 
0015$-$054  & 2 & 7  & 12 &1.00&  3.58& $ 238.0$ & 214$\pm$25 & 24$\pm$25 & 50$\pm$20 & 0.72$\pm$0.28 & \n &  2011.28 &$-$840$\pm$28 & $-$520$\pm$26\\ 
0016+731  & 1\tablenotemark{a} & 15  & 138 &1.17&  9.97& $ 139.8$ & 159.8$\pm$3.1 & 20.1$\pm$3.4\tablenotemark{b} & 96.5$\pm$6.5 & 7.48$\pm$0.50 & \n &  2002.70 &767$\pm$23 & $-$927$\pm$31\\ 
0016+731  & 2 & 6  & 302 &0.19&  1.63& $ 123.5$ & 134.4$\pm$5.2 & 10.9$\pm$5.5 & 34.3$\pm$3.1 & 2.66$\pm$0.24 & \n &  2007.88 &180.5$\pm$8.6 & $-$126.1$\pm$4.5\\ 
0019+058  & 1 & 5  & 17 &0.82&  \n& $ 305.9$ & 320.5$\pm$6.9 & 14.5$\pm$7.0 & 257$\pm$35 & \n & \n &  2014.79 &$-$680.6$\pm$5.8 & 501$\pm$21\\ 
0019+058  & 2 & 7  & 25 &0.33&  \n& $ 284.9$ & 358$\pm$55 & 73$\pm$55 & 16$\pm$13 & \n & \n &  2015.42 &$-$318$\pm$17 & 88$\pm$12\\ 
0026+346  & 1 & 6  & 51 &30.83&  190.91& $ 55.6$ & 238$\pm$101 & 177$\pm$101 & 7$\pm$20 & 0.21$\pm$0.62 & \n &  1999.88 &25434$\pm$65 & 17410$\pm$70\\ 
0026+346  & 2 & 6  & 19 &28.77&  178.18& $ 53.3$ & 221$\pm$88 & 167$\pm$88 & 19$\pm$38 & 0.6$\pm$1.2 & \n &  1999.88 &23062$\pm$136 & 17181$\pm$117\\ 
0026+346  & 3 & 6  & 25 &27.57&  170.74& $ 53.6$ & 73$\pm$47 & 19$\pm$47 & 29$\pm$20 & 0.90$\pm$0.61 & \n &  1999.88 &22204$\pm$61 & 16371$\pm$84\\ 
0026+346  & 4 & 5  & 8 &24.15&  149.59& $ 52.6$ & 248$\pm$62 & 165$\pm$62 & 44$\pm$69 & 1.3$\pm$2.1 & \n &  1999.88 &19134$\pm$185 & 14651$\pm$91\\ 
0026+346  & 5 & 6  & 88 &2.96&  18.33& $ 35.1$ & 203$\pm$21 & 168$\pm$21 & 57$\pm$23 & 1.76$\pm$0.70 & \n &  1999.88 &1690$\pm$49 & 2386$\pm$78\\ 
0026+346  & 6 & 6  & 153 &1.07&  6.61& $ 37.3$ & 218$\pm$34 & 180$\pm$34 & 24$\pm$14 & 0.74$\pm$0.42 & \n &  1999.88 &637$\pm$13 & 838$\pm$58\\ 
0027+056  & 1 & 5  & 5 &4.53&  38.26& $ 188.3$ & 84$\pm$101 & 105$\pm$101 & 22$\pm$96 & 1.4$\pm$6.2 & \n &  2010.48 &$-$654$\pm$36 & $-$4478$\pm$98\\ 
0027+056  & 2 & 5  & 3 &1.61&  13.59& $ 197.5$ & 225$\pm$50 & 27$\pm$50 & 67$\pm$57 & 4.3$\pm$3.7 & \n &  2010.48 &$-$489$\pm$26 & $-$1538$\pm$54\\ 
0027+056  & 3 & 5  & 84 &0.62&  5.26& $ 185.7$ & 196$\pm$10 & 10$\pm$10 & 22.7$\pm$5.9 & 1.45$\pm$0.38 & \n &  2010.48 &$-$62.8$\pm$2.6 & $-$620.9$\pm$4.9\\ 
0035+413  & 2 & 8  & 68 &1.64&  13.89& $ 103.5$ & 108.1$\pm$2.0 & 4.6$\pm$2.1 & 113.8$\pm$4.7 & 7.40$\pm$0.31 & \n &  1998.85 &1630$\pm$12 & $-$394.7$\pm$9.4\\ 
0044+566  & 1 & 8  & 3 &2.02&  14.78& $ 58.9$ & 189$\pm$28 & 130$\pm$28 & 77$\pm$38 & 3.2$\pm$1.6 & \n &  2015.30 &1726$\pm$22 & 1034$\pm$30\\ 
0044+566  & 2 & 8  & 14 &1.15&  8.42& $ 76.8$ & 275$\pm$85 & 162$\pm$85 & 10$\pm$21 & 0.43$\pm$0.86 & \n &  2015.30 &1117$\pm$17 & 261.2$\pm$8.2\\ 
0044+566  & 3 & 8  & 16 &0.43&  3.12& $ 46.6$ & 284.1$\pm$6.3\tablenotemark{c} & 122.5$\pm$6.4\tablenotemark{b} & 86$\pm$15 & 3.59$\pm$0.63 & \n &  2015.30 &302$\pm$12 & 293.9$\pm$6.7\\ 
0044+566  & 4 & 8  & 59 &0.18&  1.31& $ 17.7$ & 7$\pm$10 & 11$\pm$10 & 24.7$\pm$6.7 & 1.03$\pm$0.28 & \n &  2015.30 &54.6$\pm$3.0 & 172.2$\pm$5.3\\ 
0048$-$071  & 1 & 5  & 28 &6.45&  54.76& $ 308.9$ & 318$\pm$49 & 9$\pm$49 & 162$\pm$121 & 13.4$\pm$10.0 & \n &  2010.38 &$-$5013$\pm$64 & 4034$\pm$66\\ 
0048$-$071  & 2 & 5  & 78 &1.38&  11.69& $ 306.9$ & 298.7$\pm$3.9 & 8.2$\pm$3.9 & 131$\pm$10 & 10.79$\pm$0.85 & \n &  2010.38 &$-$1089.4$\pm$5.9 & 819.9$\pm$4.5\\ 
0048$-$071  & 3 & 5  & 97 &0.70&  5.96& $ 330.2$ & 161$\pm$58 & 169$\pm$58 & 20$\pm$30 & 1.6$\pm$2.5 & \n &  2010.38 &$-$349.5$\pm$3.0 & 612$\pm$13\\ 
0055+300  & 4 & 12  & 11 &6.48&  2.16& $ 309.5$ & 309$\pm$13 & 0$\pm$13 & 49$\pm$11 & 0.054$\pm$0.012 & \n &  2004.10 &$-$5019$\pm$73 & 4144$\pm$61\\ 
0055+300  & 6\tablenotemark{a} & 12  & 18 &4.71&  1.57& $ 309.8$ & 299.0$\pm$7.8 & 10.8$\pm$7.8 & 33.2$\pm$4.1 & 0.0366$\pm$0.0045 & \n &  2004.10 &$-$3630$\pm$24 & 3024$\pm$29\\ 
0055+300  & 7 & 6  & 18 &3.48&  1.16& $ 307.5$ & 304$\pm$34 & 4$\pm$34 & 24$\pm$11 & 0.027$\pm$0.012 & \n &  1998.13 &$-$2771$\pm$17 & 2127$\pm$31\\ 
0055+300  & 10 & 14  & 28 &2.53&  0.84& $ 308.4$ & 321.4$\pm$5.4 & 13.0$\pm$5.4 & 42.8$\pm$3.9 & 0.0473$\pm$0.0043 & \n &  2004.10 &$-$2015$\pm$27 & 1607$\pm$22\\ 
0055+300  & 11 & 5  & 27 &2.18&  0.73& $ 309.2$ & 160$\pm$36 & 149$\pm$36 & 17.8$\pm$8.3 & 0.0196$\pm$0.0091 & \n &  2010.82 &$-$1683$\pm$20 & 1367$\pm$11\\ 
0055+300  & 12\tablenotemark{a} & 14  & 44 &1.68&  0.56& $ 308.4$ & 65$\pm$44 & 116$\pm$44 & 3.3$\pm$2.1 & 0.0036$\pm$0.0023 & \n &  2004.10 &$-$1313$\pm$13 & 1046$\pm$15\\ 
0055+300  & 13 & 13  & 73 &1.15&  0.38& $ 308.7$ & 25$\pm$38 & 76$\pm$38 & 3.8$\pm$2.2\tablenotemark{d} & 0.0042$\pm$0.0025 & \n &  2004.10 &$-$896$\pm$13 & 722$\pm$14\\ 
0055+300  & 14 & 13  & 121 &0.71&  0.24& $ 308.6$ & 47$\pm$36 & 98$\pm$36 & 2.9$\pm$1.5\tablenotemark{d} & 0.0032$\pm$0.0017 & \n &  2004.10 &$-$555.3$\pm$8.2 & 446$\pm$11\\ 
0055+300  & 15 & 13  & 248 &0.35&  0.12& $ 310.9$ & 320$\pm$47 & 9$\pm$47 & 1.4$\pm$1.0\tablenotemark{d} & 0.0015$\pm$0.0011 & \n &  2004.10 &$-$265.8$\pm$4.7 & 230.4$\pm$7.1\\ 
0059+581  & 2\tablenotemark{a} & 28  & 24 &1.82&  12.54& $ 244.3$ & 256.3$\pm$3.0 & 12.0$\pm$3.1\tablenotemark{b} & 130$\pm$12 & 4.82$\pm$0.44 & \n &  2006.97 &$-$1477$\pm$44 & $-$750$\pm$23\\ 
0059+581  & 3\tablenotemark{a} & 15  & 71 &0.95&  6.52& $ 235.3$ & 244.3$\pm$4.3 & 9.0$\pm$4.5 & 188$\pm$21 & 6.94$\pm$0.78 & \n &  2007.12 &$-$755$\pm$36 & $-$527$\pm$17\\ 
0059+581  & 4 & 15  & 123 &0.67&  4.65& $ 203.7$ & 236.7$\pm$4.2 & 33.0$\pm$4.4\tablenotemark{b} & 152$\pm$11 & 5.61$\pm$0.39 & \n &  2006.91 &$-$232$\pm$16 & $-$593$\pm$17\\ 
0059+581  & 5\tablenotemark{a} & 15  & 155 &0.55&  3.77& $ 198.4$ & 239.4$\pm$3.5 & 41.0$\pm$4.6\tablenotemark{b} & 236$\pm$19 & 8.71$\pm$0.68 & \n &  2008.77 &$-$196$\pm$30 & $-$533$\pm$17\\ 
0106+013  & 1 & 17  & 52 &2.88&  24.25& $ 236.4$ & 233.7$\pm$3.9 & 2.7$\pm$4.0 & 109.0$\pm$7.0 & 9.31$\pm$0.60 & 1978.0$\pm$1.8 &  2004.49 &$-$2388$\pm$38 & $-$1583$\pm$48\\ 
0106+013  & 2 & 8  & 144 &1.41&  11.89& $ 250.5$ & 259.0$\pm$1.6 & 8.6$\pm$1.8\tablenotemark{b} & 300$\pm$21 & 25.6$\pm$1.8 & \n &  2004.24 &$-$1211$\pm$45 & $-$448$\pm$15\\ 
0106+013  & 3\tablenotemark{a} & 13  & 350 &1.28&  10.80& $ 240.0$ & 250.2$\pm$2.7 & 10.2$\pm$3.1\tablenotemark{b} & 184$\pm$11 & 15.70$\pm$0.97 & \n &  2008.11 &$-$1099$\pm$42 & $-$636$\pm$29\\ 
0106+013  & 4 & 5  & 119 &0.49&  4.17& $ 206.7$ & 221.3$\pm$5.2 & 14.6$\pm$5.6 & 158$\pm$14 & 13.5$\pm$1.2 & \n &  2007.22 &$-$262$\pm$19 & $-$486$\pm$16\\ 
0106+013  & 9 & 7  & 179 &0.94&  7.91& $ 246.6$ & 229.7$\pm$5.7 & 16.9$\pm$5.9 & 132$\pm$14 & 11.3$\pm$1.2 & \n &  1999.18 &$-$946$\pm$40 & $-$445$\pm$29\\ 
0106+612  & 1 & 6  & 4 &4.35&  32.44& $ 63.8$ & 60$\pm$26 & 4$\pm$26 & 372$\pm$175 & 16.2$\pm$7.6 & \n &  2011.76 &3861$\pm$241 & 1898$\pm$66\\ 
0106+612  & 2 & 7  & 7 &1.66&  12.36& $ 62.2$ & 57.3$\pm$3.1 & 4.9$\pm$3.2 & 468$\pm$30 & 20.3$\pm$1.3 & 2008.57$\pm$0.21 &  2011.76 &1424$\pm$37 & 747$\pm$22\\ 
0106+678  & 1 & 5  & 32 &8.03&  34.68& $ 287.0$ & 306$\pm$10 & 19$\pm$10 & 357$\pm$69 & 6.5$\pm$1.3 & \n &  2011.36 &$-$7712$\pm$90 & 2368$\pm$56\\ 
0106+678  & 2 & 5  & 40 &3.66&  15.80& $ 301.3$ & 333$\pm$24 & 31$\pm$24 & 91$\pm$23 & 1.65$\pm$0.42 & \n &  2011.36 &$-$3131$\pm$49 & 1906$\pm$14\\ 
0106+678  & 3 & 5  & 36 &2.42&  10.47& $ 304.6$ & 33$\pm$29 & 88$\pm$29 & 23.2$\pm$9.0 & 0.42$\pm$0.16 & \n &  2011.36 &$-$1996$\pm$15 & 1377.5$\pm$8.1\\ 
0106+678  & 4 & 5  & 24 &1.32&  5.70& $ 308.1$ & 134.5$\pm$7.3\tablenotemark{c} & 173.6$\pm$7.3 & 64.1$\pm$7.9 & 1.16$\pm$0.14 & \n &  2011.36 &$-$1034.2$\pm$7.0 & 809$\pm$11\\ 
0106+678  & 5 & 5  & 42 &0.40&  1.74& $ 306.2$ & 111$\pm$36 & 164$\pm$36 & 10.4$\pm$5.5 & 0.189$\pm$0.099 & \n &  2011.36 &$-$323.4$\pm$6.1 & 236.9$\pm$6.7\\ 
0108+388  & 1 & 8  & 127 &5.87&  41.14& $ 60.2$ & 125$\pm$18 & 64$\pm$18\tablenotemark{b} & 3.4$\pm$1.1 & 0.128$\pm$0.041 & \n &  2005.03 &5098.5$\pm$5.9 & 2917.4$\pm$5.0\\ 
0108+388  & 2 & 8  & 88 &4.88&  34.16& $ 57.6$ & 47$\pm$64 & 10$\pm$64 & 3.6$\pm$4.6 & 0.14$\pm$0.18 & \n &  2005.03 &4119$\pm$24 & 2617$\pm$15\\ 
0108+388  & 3 & 8  & 72 &4.26&  29.86& $ 54.8$ & 75.0$\pm$5.4 & 20.2$\pm$5.4\tablenotemark{b} & 21.6$\pm$3.8 & 0.83$\pm$0.15 & \n &  2005.03 &3511$\pm$21 & 2466.6$\pm$8.8\\ 
0108+388  & 4 & 5  & 25 &3.40&  23.85& $ 53.1$ & 138$\pm$47 & 85$\pm$47 & 7.9$\pm$5.7 & 0.30$\pm$0.22 & \n &  2006.41 &2722$\pm$24 & 2044$\pm$28\\ 
0108+388  & 6 & 8  & 32 &0.84&  5.91& $ 90.1$ & 123$\pm$25 & 33$\pm$25 & 15.5$\pm$6.2 & 0.59$\pm$0.24 & \n &  2005.03 &862$\pm$35 & $-$14$\pm$29\\ 
0109+224  & 2 & 23  & 11 &2.14&  \n& $ 85.1$ & 109$\pm$94 & 24$\pm$94 & 4$\pm$10 & \n & \n &  2006.75 &2126$\pm$42 & 185$\pm$22\\ 
0109+224  & 3 & 22  & 14 &1.04&  \n& $ 85.0$ & 292$\pm$79 & 153$\pm$79 & 6$\pm$11 & \n & \n &  2006.75 &1043$\pm$41 & 87$\pm$21\\ 
0109+224  & 4 & 23  & 55 &0.37&  \n& $ 90.1$ & 125$\pm$22 & 35$\pm$22 & 10.7$\pm$4.0 & \n & \n &  2006.75 &358$\pm$18 & 8.0$\pm$7.7\\ 
0109+351  & 4 & 5  & 2 &7.41&  42.48& $ 208.9$ & 213$\pm$19 & 4$\pm$19 & 198$\pm$54 & 5.4$\pm$1.5 & \n &  2011.95 &$-$3575$\pm$64 & $-$6477$\pm$43\\ 
0109+351  & 5 & 5  & 84 &1.04&  5.97& $ 206.9$ & 207.3$\pm$2.9 & 0.4$\pm$3.0 & 145$\pm$12 & 3.92$\pm$0.34 & 2004.87$\pm$0.37 &  2011.95 &$-$467.9$\pm$3.5 & $-$922$\pm$13\\ 
0109+351  & 6 & 5  & 98 &0.73&  4.18& $ 205.3$ & 200.3$\pm$5.3 & 4.9$\pm$5.3 & 92$\pm$15 & 2.50$\pm$0.41 & \n &  2011.95 &$-$309.6$\pm$5.7 & $-$655$\pm$14\\ 
0110+318  & 1 & 8  & 16 &3.24&  21.68& $ 292.8$ & 289.5$\pm$1.6 & 3.3$\pm$1.6 & 442.6$\pm$6.5 & 15.48$\pm$0.23 & 2003.979$\pm$0.088 &  2011.33 &$-$3060.3$\pm$6.7 & 1283$\pm$17\\ 
0110+318  & 2 & 6  & 6 &2.19&  14.68& $ 289.8$ & 300.2$\pm$4.3 & 10.4$\pm$4.4 & 496$\pm$43 & 17.3$\pm$1.5 & \n &  2010.73 &$-$2138$\pm$43 & 786$\pm$31\\ 
0110+318  & 3 & 9  & 22 &1.53&  10.27& $ 291.0$ & 290.1$\pm$1.4 & 0.9$\pm$1.6 & 538$\pm$29 & 18.8$\pm$1.0 & 2008.51$\pm$0.13 &  2011.53 &$-$1480$\pm$45 & 568$\pm$13\\ 
0111+021  & 1 & 6  & 6 &13.03&  11.86& $ 130.9$ & 282$\pm$40 & 151$\pm$40 & 126$\pm$67 & 0.39$\pm$0.21 & \n &  2008.58 &9784$\pm$93 & $-$8529$\pm$167\\ 
0111+021  & 2 & 6  & 9 &6.39&  5.82& $ 131.5$ & 54$\pm$36 & 78$\pm$36 & 110$\pm$63 & 0.34$\pm$0.20 & \n &  2008.58 &4834$\pm$119 & $-$4203$\pm$71\\ 
0111+021  & 3 & 6  & 11 &4.72&  4.30& $ 129.9$ & 360$\pm$40 & 130$\pm$40 & 50$\pm$67 & 0.16$\pm$0.21 & \n &  2008.58 &3622$\pm$18 & $-$3010$\pm$62\\ 
0111+021  & 4 & 7  & 14 &2.80&  2.55& $ 128.2$ & 326$\pm$14\tablenotemark{c} & 162$\pm$14 & 95$\pm$24 & 0.295$\pm$0.074 & \n &  2009.90 &2148$\pm$48 & $-$1652$\pm$69\\ 
0111+021  & 5 & 7  & 13 &1.85&  1.68& $ 125.5$ & 275$\pm$24\tablenotemark{c?} & 149$\pm$24\tablenotemark{b?} & 56$\pm$15 & 0.173$\pm$0.047 & \n &  2009.90 &1448$\pm$37 & $-$1067$\pm$65\\ 
0111+021  & 6 & 7  & 42 &1.25&  1.13& $ 127.9$ & 318.7$\pm$7.1\tablenotemark{c} & 169.1$\pm$7.1 & 31.1$\pm$3.9 & 0.097$\pm$0.012 & \n &  2009.90 &963.8$\pm$9.0 & $-$742$\pm$11\\ 
0111+021  & 7 & 7  & 63 &0.78&  0.71& $ 124.4$ & 314.8$\pm$9.0\tablenotemark{c} & 169.6$\pm$9.1 & 25.6$\pm$3.9 & 0.079$\pm$0.012 & \n &  2009.90 &629.1$\pm$6.3 & $-$425$\pm$13\\ 
0111+021  & 8 & 7  & 107 &0.28&  0.25& $ 123.2$ & 293$\pm$51 & 170$\pm$51 & 7.3$\pm$8.8 & 0.023$\pm$0.027 & \n &  2009.90 &226$\pm$17 & $-$149$\pm$10\\ 
0112$-$017  & 2 & 6  & 191 &1.56&  13.21& $ 123.5$ & 145.9$\pm$2.6 & 22.5$\pm$2.7\tablenotemark{b} & 244$\pm$13 & 15.98$\pm$0.87 & \n &  1997.80 &1265$\pm$13 & $-$808$\pm$22\\ 
0112$-$017  & 3 & 5  & 76 &1.99&  16.92& $ 127.8$ & 135.1$\pm$5.7 & 7.3$\pm$5.8 & 273$\pm$27 & 17.9$\pm$1.8 & \n &  1997.25 &1497$\pm$18 & $-$1144$\pm$48\\ 
0113$-$118  & 1 & 6  & 13 &7.52&  52.76& $ 331.0$ & 330$\pm$17 & 1$\pm$17 & 163$\pm$56 & 6.2$\pm$2.2 & \n &  2011.78 &$-$3651$\pm$29 & 6595$\pm$83\\ 
0113$-$118  & 2 & 6  & 8 &5.03&  35.31& $ 328.1$ & 335.2$\pm$3.7 & 7.1$\pm$3.8 & 449$\pm$45 & 17.2$\pm$1.7 & \n &  2011.78 &$-$2680$\pm$27 & 4326$\pm$64\\ 
0113$-$118  & 3 & 6  & 16 &2.87&  20.11& $ 327.4$ & 341.0$\pm$3.1 & 13.6$\pm$3.2\tablenotemark{b} & 396$\pm$45 & 15.2$\pm$1.7 & \n &  2011.78 &$-$1562$\pm$18 & 2463$\pm$61\\ 
0113$-$118  & 4 & 6  & 33 &1.51&  10.63& $ 328.0$ & 161$\pm$39 & 167$\pm$39 & 71$\pm$53 & 2.7$\pm$2.0 & \n &  2011.78 &$-$801$\pm$37 & 1275$\pm$64\\ 
0113$-$118  & 5 & 6  & 66 &0.97&  6.82& $ 324.4$ & 311$\pm$11 & 13$\pm$11 & 59$\pm$10 & 2.25$\pm$0.40 & \n &  2011.78 &$-$572$\pm$10 & 795$\pm$17\\ 
0113$-$118  & 6 & 6  & 125 &0.35&  2.48& $ 321.8$ & 168$\pm$87 & 153$\pm$87 & 9$\pm$20 & 0.36$\pm$0.76 & \n &  2011.78 &$-$218$\pm$18 & 276$\pm$23\\ 
0113$-$118  & 12 & 6  & 30 &7.82&  54.90& $ 327.2$ & 308$\pm$28 & 19$\pm$28 & 125$\pm$57 & 4.8$\pm$2.2 & \n &  2011.78 &$-$4253$\pm$96 & 6582$\pm$25\\ 
0116$-$219  & 1 & 6  & 67 &0.55&  4.54& $ 269.2$ & 339$\pm$120 & 70$\pm$120 & 5$\pm$28 & 0.3$\pm$1.7 & \n &  2010.94 &$-$547$\pm$19 & $-$7$\pm$30\\ 
0116$-$219  & 2 & 8  & 182 &0.38&  3.16& $ 308.6$ & 192$\pm$45 & 116$\pm$45 & 27$\pm$17 & 1.59$\pm$0.99 & \n &  2010.94 &$-$296$\pm$22 & 242$\pm$13\\ 
0118$-$272  & 1 & 5  & 301 &10.46&  \n& $ 334.2$ & 332$\pm$12 & 2$\pm$12 & 42$\pm$11 & \n & \n &  2011.75 &$-$4555.2$\pm$7.3 & 9420$\pm$15\\ 
0118$-$272  & 3 & 5  & 36 &0.48&  \n& $ 319.5$ & 86$\pm$15 & 126$\pm$15\tablenotemark{b} & 24.8$\pm$6.2 & \n & \n &  2011.75 &$-$312.9$\pm$7.6 & 368.7$\pm$7.8\\ 
0119+115  & 2\tablenotemark{a} & 13  & 76 &1.69&  11.02& $ 6.1$ & 41$\pm$16 & 35$\pm$16 & 48$\pm$13 & 1.61$\pm$0.43 & \n &  2007.04 &203$\pm$24 & 1709$\pm$47\\ 
0119+115  & 3 & 9  & 74 &3.24&  21.13& $ 6.8$ & 3.0$\pm$2.5 & 3.8$\pm$2.6 & 557$\pm$25 & 18.61$\pm$0.82 & \n &  2005.03 &394$\pm$38 & 3436$\pm$39\\ 
0122$-$003  & 4 & 6  & 20 &6.53&  53.41& $ 268.6$ & 276.0$\pm$7.3 & 7.5$\pm$7.3 & 252$\pm$58 & 14.0$\pm$3.2 & \n &  2011.95 &$-$6523$\pm$51 & $-$164$\pm$26\\ 
0122$-$003  & 5 & 6  & 74 &4.67&  38.19& $ 263.9$ & 272.2$\pm$2.4 & 8.3$\pm$2.4\tablenotemark{b} & 154$\pm$13 & 8.55$\pm$0.72 & \n &  2011.95 &$-$4639$\pm$11 & $-$499.2$\pm$5.7\\ 
0122$-$003  & 6 & 6  & 25 &3.34&  27.33& $ 266.5$ & 281.0$\pm$8.8 & 14.5$\pm$8.8 & 122$\pm$25 & 6.8$\pm$1.4 & \n &  2011.95 &$-$3333$\pm$22 & $-$205$\pm$16\\ 
0122$-$003  & 7 & 6  & 130 &2.07&  16.93& $ 265.0$ & 263.2$\pm$1.9 & 1.8$\pm$1.9 & 168$\pm$20 & 9.3$\pm$1.1 & \n &  2011.95 &$-$2059$\pm$18 & $-$180.2$\pm$4.3\\ 
0130$-$171  & 3 & 7  & 16 &4.61&  37.28& $ 260.4$ & 261$\pm$16 & 0$\pm$16 & 465$\pm$112 & 24.8$\pm$5.9 & \n &  2011.70 &$-$4628$\pm$135 & $-$784$\pm$150\\ 
0130$-$171  & 4 & 7  & 23 &2.57&  20.79& $ 255.1$ & 252.0$\pm$2.3 & 3.1$\pm$2.3 & 535$\pm$56 & 28.5$\pm$3.0 & \n &  2011.70 &$-$2574$\pm$71 & $-$691$\pm$13\\ 
0130$-$171  & 5 & 6  & 537 &0.32&  2.57& $ 244.4$ & 154$\pm$63 & 90$\pm$63 & 10$\pm$17 & 0.52$\pm$0.93 & \n &  2012.02 &$-$286$\pm$18 & $-$139.2$\pm$6.7\\ 
0133+476  & 1\tablenotemark{a} & 15  & 86 &2.98&  22.98& $ 333.3$ & 331$\pm$34 & 2$\pm$34 & 17$\pm$10 & 0.77$\pm$0.48 & \n &  2009.00 &$-$1339$\pm$13 & 2660$\pm$31\\ 
0133+476  & 2 & 8  & 61 &2.71&  20.88& $ 323.8$ & 342.8$\pm$8.1 & 19.0$\pm$8.2 & 135$\pm$22 & 6.3$\pm$1.0 & \n &  2007.19 &$-$1602$\pm$35 & 2196$\pm$43\\ 
0133+476  & 3 & 5  & 38 &1.23&  9.49& $ 323.8$ & 309$\pm$11 & 14$\pm$11 & 278$\pm$54 & 13.0$\pm$2.5 & \n &  2005.87 &$-$734$\pm$66 & 999$\pm$34\\ 
0133+476  & 5\tablenotemark{a} & 10  & 342 &0.38&  2.95& $ 307.9$ & 304.6$\pm$8.9 & 3$\pm$10 & 103$\pm$12 & 4.79$\pm$0.58 & \n &  2004.61 &$-$308$\pm$21 & 239$\pm$44\\ 
0133+476  & 11 & 10  & 335 &1.05&  8.07& $ 315.2$ & 312.7$\pm$2.0 & 2.4$\pm$2.3 & 354$\pm$12 & 16.54$\pm$0.56 & 2008.212$\pm$0.089 &  2011.02 &$-$719$\pm$12 & 726$\pm$23\\ 
0133+476  & 12 & 8  & 295 &0.61&  4.67& $ 292.9$ & 315.0$\pm$7.3 & 22.1$\pm$7.7 & 200$\pm$25 & 9.3$\pm$1.2 & \n &  2011.17 &$-$567$\pm$32 & 244$\pm$22\\ 
0133+476  & 13 & 8  & 513 &0.24&  1.84& $ 288.6$ & 303.6$\pm$6.9 & 15.0$\pm$7.1 & 52.9$\pm$6.2 & 2.47$\pm$0.29 & \n &  2011.75 &$-$231.6$\pm$7.0 & 79.7$\pm$7.3\\ 
0136+176  & 1 & 5  & 15 &4.69&  37.68& $ 282.6$ & 265$\pm$38 & 18$\pm$38 & 72$\pm$35 & 7.1$\pm$3.4 & \n &  2010.94 &$-$4581$\pm$18 & 1024$\pm$73\\ 
0136+176  & 2 & 5  & 12 &1.67&  13.45& $ 290.8$ & 264$\pm$14 & 27$\pm$14 & 135$\pm$21 & 13.1$\pm$2.1 & \n &  2010.94 &$-$1577$\pm$23 & 592$\pm$37\\ 
0136+176  & 3 & 5  & 52 &1.05&  8.44& $ 290.8$ & 289.1$\pm$5.8 & 1.7$\pm$5.8 & 117$\pm$16 & 11.5$\pm$1.5 & 2002.0$\pm$1.4 &  2010.94 &$-$992$\pm$18 & 376$\pm$12\\ 
0138$-$097  & 5 & 8  & 25 &2.39&  17.38& $ 252.8$ & 238.4$\pm$3.3 & 14.4$\pm$3.4\tablenotemark{b} & 586$\pm$24 & 24.18$\pm$0.97 & \n &  2015.22 &$-$2259$\pm$11 & $-$693$\pm$32\\ 
0141+268  & 1 & 5  & 8 &7.08&  \n& $ 279.5$ & 276$\pm$72 & 4$\pm$72 & 195$\pm$331 & \n & \n &  2011.66 &$-$6974$\pm$369 & 1162$\pm$91\\ 
0141+268  & 2 & 5  & 8 &3.12&  \n& $ 289.4$ & 298$\pm$27 & 8$\pm$27 & 143$\pm$69 & \n & \n &  2011.66 &$-$2944$\pm$84 & 1035$\pm$51\\ 
0141+268  & 3 & 6  & 6 &1.62&  \n& $ 287.5$ & 302$\pm$30 & 15$\pm$30 & 68$\pm$34 & \n & \n &  2011.66 &$-$1554$\pm$42 & 492$\pm$27\\ 
0141+268  & 4 & 6  & 8 &0.96&  \n& $ 272.3$ & 277$\pm$30 & 5$\pm$30 & 79$\pm$40 & \n & \n &  2011.66 &$-$972$\pm$45 & 40$\pm$36\\ 
0142$-$278  & 3 & 7  & 161 &0.93&  7.74& $ 50.7$ & 113$\pm$43 & 62$\pm$43 & 12.7$\pm$8.3 & 0.74$\pm$0.48 & \n &  2013.35 &734$\pm$19 & 587$\pm$18\\ 
0149+218  & 1 & 13  & 45 &8.82&  74.57& $ 348.2$ & 167$\pm$21 & 178$\pm$21 & 18.9$\pm$9.2\tablenotemark{d} & 1.21$\pm$0.59 & \n &  2003.46 &$-$1797$\pm$19 & 8639$\pm$48\\ 
0149+218  & 2\tablenotemark{a} & 13  & 26 &6.16&  52.07& $ 342.5$ & 349.7$\pm$2.1 & 7.2$\pm$2.1\tablenotemark{b} & 223$\pm$11 & 14.26$\pm$0.72 & \n &  2003.46 &$-$1848$\pm$43 & 5832$\pm$61\\ 
0149+218  & 4 & 14  & 18 &2.18&  18.44& $ 344.3$ & 356.3$\pm$2.0 & 12.0$\pm$2.1\tablenotemark{b} & 115.5$\pm$7.5 & 7.39$\pm$0.48 & \n &  2003.46 &$-$590$\pm$21 & 2108$\pm$39\\ 
0149+218  & 7 & 14  & 274 &0.30&  2.56& $ 2.8$ & 5$\pm$11 & 2$\pm$11 & 7.5$\pm$1.6\tablenotemark{d} & 0.48$\pm$0.10 & \n &  2003.46 &14.8$\pm$7.2 & 303.4$\pm$8.3\\ 
0151+081  & 3 & 8  & 24 &0.21&  1.47& $ 121.5$ & 132$\pm$17 & 11$\pm$17 & 27.2$\pm$7.6 & 1.05$\pm$0.29 & \n &  2015.39 &181.1$\pm$8.1 & $-$112.4$\pm$7.8\\ 
0153+744  & 1 & 12  & 20 &11.21&  93.03& $ 149.8$ & 270$\pm$60 & 120$\pm$60 & 3.9$\pm$3.7 & 0.35$\pm$0.34 & \n &  2003.67 &5632$\pm$17 & $-$9686$\pm$24\\ 
0153+744  & 2 & 12  & 50 &10.23&  84.89& $ 152.2$ & 56$\pm$21 & 96$\pm$21 & 12.3$\pm$4.5 & 1.11$\pm$0.41 & \n &  2003.67 &4800$\pm$25 & $-$9028$\pm$17\\ 
0153+744  & 3 & 11  & 31 &1.23&  10.21& $ 83.2$ & 128$\pm$17 & 45$\pm$17 & 38$\pm$10 & 3.47$\pm$0.95 & \n &  1999.41 &1227$\pm$19 & 141$\pm$21\\ 
0153+744  & 4 & 11  & 41 &0.60&  4.98& $ 66.2$ & 63$\pm$17 & 3$\pm$17 & 19.1$\pm$6.4 & 1.72$\pm$0.58 & \n &  1999.41 &552$\pm$13 & 243.1$\pm$7.2\\ 
0159+723  & 1 & 5  & 10 &5.32&  \n& $ 84.8$ & 84$\pm$22 & 1$\pm$22 & 275$\pm$132 & \n & \n &  2015.31 &5320$\pm$112 & 482$\pm$63\\ 
0159+723  & 2 & 6  & 51 &1.01&  \n& $ 90.6$ & 82.8$\pm$6.0 & 7.8$\pm$6.0 & 191$\pm$15 & \n & \n &  2015.31 &1020$\pm$13 & $-$9$\pm$17\\ 
0159+723  & 3 & 6  & 30 &0.76&  \n& $ 80.8$ & 274$\pm$22 & 166$\pm$22 & 101$\pm$59 & \n & \n &  2015.31 &743$\pm$43 & 122$\pm$13\\ 
0159+723  & 4 & 6  & 78 &0.27&  \n& $ 51.7$ & 195$\pm$49 & 144$\pm$49 & 18$\pm$15 & \n & \n &  2015.31 &210$\pm$20 & 164.8$\pm$4.6\\ 
0200+304  & 1 & 8  & 5 &6.43&  47.50& $ 358.1$ & 114$\pm$53 & 116$\pm$53 & 23$\pm$18 & 0.98$\pm$0.77 & \n &  2014.14 &$-$218$\pm$36 & 6428$\pm$36\\ 
0200+304  & 3 & 8  & 5 &1.14&  8.43& $ 0.7$ & 345$\pm$12 & 15$\pm$12 & 56$\pm$20 & 2.37$\pm$0.84 & \n &  2014.14 &12$\pm$10 & 1144$\pm$39\\ 
0200+304  & 4 & 8  & 25 &0.34&  2.48& $ 0.2$ & 220$\pm$43 & 140$\pm$43 & 18$\pm$14 & 0.78$\pm$0.60 & \n &  2014.14 &0.8$\pm$8.8 & 335$\pm$33\\ 
0202+149  & 1\tablenotemark{a} & 25  & 68 &5.28&  28.41& $ 317.6$ & 250$\pm$45 & 67$\pm$45 & 5.4$\pm$3.5 & 0.134$\pm$0.086 & \n &  2006.60 &$-$3547$\pm$19 & 3902$\pm$28\\ 
0202+149  & 2 & 7  & 63 &5.16&  27.77& $ 300.3$ & 347$\pm$55 & 46$\pm$55 & 10$\pm$14 & 0.24$\pm$0.36 & \n &  2000.21 &$-$4452$\pm$16 & 2598$\pm$28\\ 
0202+149  & 4 & 9  & 66 &3.49&  18.78& $ 296.2$ & 297.0$\pm$1.9 & 0.8$\pm$2.0 & 644$\pm$30 & 15.88$\pm$0.75 & 1998.50$\pm$0.24 &  2003.94 &$-$3176$\pm$65 & 1563$\pm$33\\ 
0202+149  & 5\tablenotemark{a} & 22  & 78 &4.07&  21.90& $ 299.4$ & 313.4$\pm$4.7 & 14.1$\pm$4.8 & 309$\pm$26 & 7.63$\pm$0.64 & \n &  2009.83 &$-$3390$\pm$138 & 1851$\pm$67\\ 
0202+149  & 8 & 9  & 86 &2.06&  11.12& $ 320.7$ & 309.5$\pm$3.0 & 11.2$\pm$3.2\tablenotemark{b} & 415$\pm$23 & 10.24$\pm$0.57 & \n &  2007.94 &$-$1383$\pm$49 & 1659$\pm$34\\ 
0202+149  & 9 & 16  & 225 &0.75&  4.04& $ 331.9$ & 334.2$\pm$5.7 & 2.4$\pm$5.8 & 58.0$\pm$6.0 & 1.43$\pm$0.15 & 1997.1$\pm$1.5 &  2010.08 &$-$357$\pm$17 & 669$\pm$19\\ 
0202+149  & 10 & 12  & 73 &1.41&  7.60& $ 327.1$ & 319.3$\pm$6.7 & 7.9$\pm$6.8 & 95$\pm$11 & 2.34$\pm$0.28 & \n &  2010.81 &$-$765$\pm$26 & 1184$\pm$28\\ 
0202+149  & 11 & 5  & 156 &0.50&  2.67& $ 337.4$ & 341$\pm$24 & 3$\pm$24 & 65$\pm$24 & 1.60$\pm$0.60 & \n &  2012.69 &$-$190$\pm$22 & 455$\pm$22\\ 
0202+149  & 12 & 8  & 131 &4.66&  25.08& $ 303.1$ & 298.2$\pm$4.3 & 4.9$\pm$4.3 & 139$\pm$15 & 3.43$\pm$0.36 & \n &  2014.81 &$-$3867$\pm$24 & 2530$\pm$11\\ 
0202+149  & 16 & 5  & 1020 &0.50&  2.67& $ 337.7$ & 328.0$\pm$4.8 & 9.7$\pm$4.9 & 84.6$\pm$7.6 & 2.09$\pm$0.19 & \n &  2002.66 &$-$205.1$\pm$7.6 & 485.3$\pm$9.0\\ 
0202+319  & 1 & 13  & 30 &7.55&  64.37& $ 353.6$ & 323.6$\pm$5.2 & 30.0$\pm$5.2\tablenotemark{b} & 152$\pm$15 & 10.5$\pm$1.0 & \n &  2003.89 &$-$853$\pm$48 & 7516$\pm$62\\ 
0202+319  & 2 & 13  & 16 &1.44&  12.31& $ 4.4$ & 7$\pm$14 & 2$\pm$14 & 39$\pm$14 & 2.70$\pm$0.95 & \n &  2001.96 &108$\pm$28 & 1414$\pm$54\\ 
0202$-$172  & 2 & 5  & 71 &3.31&  28.28& $ 12.2$ & 23.9$\pm$8.6 & 11.8$\pm$8.7 & 257$\pm$57 & 19.6$\pm$4.4 & \n &  2011.51 &728$\pm$41 & 3302$\pm$89\\ 
0202$-$172  & 3 & 5  & 91 &2.04&  17.44& $ 5.1$ & 14.6$\pm$4.8 & 9.4$\pm$4.8 & 208$\pm$41 & 15.9$\pm$3.1 & \n &  2011.51 &197$\pm$18 & 2090$\pm$63\\ 
0202$-$172  & 4 & 5  & 336 &0.55&  4.71& $ 2.9$ & 8.2$\pm$8.6 & 5.3$\pm$8.6 & 68$\pm$24 & 5.2$\pm$1.9 & \n &  2011.51 &31.0$\pm$7.3 & 570$\pm$36\\ 
0203$-$120  & 1 & 6  & 16 &1.32&  11.33& $ 355.9$ & 350$\pm$16 & 6$\pm$16 & 110$\pm$54 & 8.2$\pm$4.0 & \n &  2015.51 &$-$94.3$\pm$8.6 & 1316$\pm$49\\ 
0203$-$120  & 2 & 5  & 33 &0.37&  3.14& $ 23.8$ & 22$\pm$11 & 2$\pm$12 & 166$\pm$31 & 12.3$\pm$2.3 & \n &  2015.64 &145$\pm$29 & 326$\pm$28\\ 
0208+106  & 1 & 5  & 11 &3.54&  11.56& $ 57.0$ & 102$\pm$39 & 45$\pm$39 & 462$\pm$278 & 5.9$\pm$3.6 & \n &  2012.67 &2994$\pm$136 & 1919$\pm$119\\ 
0208+106  & 2 & 7  & 104 &1.30&  4.25& $ 54.2$ & 25.0$\pm$5.6 & 29.2$\pm$5.9\tablenotemark{b} & 377$\pm$56 & 4.82$\pm$0.71 & \n &  2012.25 &1057$\pm$19 & 766$\pm$43\\ 
0208+106  & 3 & 7  & 195 &0.63&  2.05& $ 94.1$ & 57.2$\pm$9.4 & 36.9$\pm$9.7\tablenotemark{b} & 319$\pm$63 & 4.08$\pm$0.80 & \n &  2012.25 &630$\pm$52 & $-$42$\pm$24\\ 
0212+735  & 1\tablenotemark{a} & 19  & 1593 &0.89&  7.40& $ 112.5$ & 94.0$\pm$3.2 & 18.5$\pm$3.4\tablenotemark{b} & 71.2$\pm$3.6 & 6.48$\pm$0.33 & \n &  2002.77 &790$\pm$18 & $-$340$\pm$19\\ 
0214+083  & 1 & 8  & 10 &12.85&  20.24& $ 299.3$ & 306.0$\pm$5.9 & 6.7$\pm$6.0 & 1828$\pm$187 & 10.2$\pm$1.0 & \n &  2012.53 &$-$11661$\pm$298 & 6621$\pm$297\\ 
0214+083  & 7 & 10  & 131 &0.36&  0.56& $ 267.7$ & 168$\pm$15 & 99$\pm$15\tablenotemark{b} & 15.5$\pm$3.5\tablenotemark{d} & 0.086$\pm$0.019 & \n &  2013.55 &$-$355.2$\pm$8.9 & $-$21.8$\pm$7.8\\ 
0215+015  & 1 & 6  & 25 &3.03&  25.88& $ 99.9$ & 74$\pm$10 & 26$\pm$10 & 209$\pm$55 & 15.8$\pm$4.2 & \n &  2000.94 &2947$\pm$93 & $-$529$\pm$50\\ 
0215+015  & 2\tablenotemark{a} & 18  & 32 &2.64&  22.58& $ 105.9$ & 100.9$\pm$2.1 & 5.1$\pm$2.2 & 330$\pm$24 & 25.0$\pm$1.8 & \n &  2006.86 &2488$\pm$77 & $-$715$\pm$37\\ 
0215+015  & 3 & 9  & 170 &0.47&  4.01& $ 102.5$ & 102.1$\pm$6.5 & 0.4$\pm$7.3 & 133$\pm$15 & 10.0$\pm$1.1 & \n &  2003.14 &471$\pm$28 & $-$105$\pm$28\\ 
0219+428  & 1\tablenotemark{a} & 21  & 49 &13.41&  64.60& $ 164.7$ & 211.7$\pm$4.0 & 47.0$\pm$4.0\tablenotemark{b} & 288$\pm$17 & 6.06$\pm$0.37 & \n &  2009.37 &3552$\pm$44 & $-$12913$\pm$32\\ 
0219+428  & 2 & 12  & 15 &8.54&  41.11& $ 173.6$ & 185.9$\pm$8.0 & 12.4$\pm$8.0 & 218$\pm$49 & 4.6$\pm$1.0 & \n &  2007.54 &968$\pm$41 & $-$8377$\pm$72\\ 
0219+428  & 3 & 20  & 16 &5.39&  25.95& $ 182.6$ & 176.6$\pm$1.6 & 6.0$\pm$1.6\tablenotemark{b} & 546$\pm$37 & 11.49$\pm$0.78 & \n &  2008.58 &$-$266$\pm$30 & $-$5007$\pm$73\\ 
0219+428  & 5 & 10  & 40 &2.29&  11.03& $ 183.5$ & 179.1$\pm$3.9 & 4.4$\pm$3.9 & 107$\pm$30 & 2.25$\pm$0.62 & 1987$\pm$13 &  2007.85 &$-$139.2$\pm$6.2 & $-$2256$\pm$31\\ 
0219+428  & 9 & 21  & 22 &1.44&  6.95& $ 185.3$ & 24$\pm$58 & 162$\pm$59 & 10$\pm$15\tablenotemark{d} & 0.20$\pm$0.31 & \n &  2009.37 &$-$135$\pm$11 & $-$1438$\pm$23\\ 
0219+428  & 11 & 20  & 44 &0.77&  3.70& $ 186.9$ & 351.8$\pm$7.0\tablenotemark{c} & 164.9$\pm$7.0 & 33$\pm$11 & 0.70$\pm$0.22 & \n &  2009.93 &$-$94.0$\pm$4.3 & $-$756$\pm$19\\ 
0219+428  & 12 & 12  & 40 &2.30&  11.07& $ 182.1$ & 180$\pm$21 & 2$\pm$21 & 39$\pm$18 & 0.83$\pm$0.38 & \n &  2011.38 &$-$82$\pm$12 & $-$2315$\pm$21\\ 
0219+428  & 13 & 20  & 116 &0.32&  1.53& $ 193.3$ & 351.4$\pm$4.4\tablenotemark{c} & 158.2$\pm$4.5\tablenotemark{b} & 28.8$\pm$7.1 & 0.61$\pm$0.15 & \n &  2009.93 &$-$73.9$\pm$2.9 & $-$302$\pm$13\\ 
0224+671  & 1 & 18  & 38 &9.60&  59.84& $ 354.0$ & 353.9$\pm$1.3 & 0.2$\pm$1.3 & 258.5$\pm$8.2 & 8.00$\pm$0.25 & 1971.6$\pm$1.2 &  2008.23 &$-$987$\pm$18 & 9428$\pm$26\\ 
0224+671  & 3 & 10  & 48 &0.92&  5.71& $ 5.8$ & 289$\pm$44 & 76$\pm$44 & 20$\pm$13\tablenotemark{d} & 0.61$\pm$0.39 & \n &  2006.85 &96$\pm$13 & 911$\pm$32\\ 
0224+671  & 4\tablenotemark{a} & 18  & 112 &0.80&  4.98& $ 3.5$ & 359.82$\pm$0.78 & 3.70$\pm$0.93\tablenotemark{b} & 153$\pm$14 & 4.74$\pm$0.43 & \n &  2008.23 &49.3$\pm$6.6 & 725$\pm$44\\ 
0224+671  & 5\tablenotemark{a} & 13  & 45 &3.96&  24.68& $ 353.0$ & 347.8$\pm$2.8 & 5.2$\pm$2.8 & 374$\pm$11 & 11.57$\pm$0.35 & \n &  2010.17 &$-$481$\pm$42 & 3914$\pm$24\\ 
0224+671  & 8\tablenotemark{a} & 13  & 27 &3.20&  19.95& $ 3.5$ & 338.2$\pm$3.0 & 25.3$\pm$3.0\tablenotemark{b} & 290$\pm$20 & 8.99$\pm$0.63 & \n &  2010.17 &203$\pm$31 & 3182$\pm$47\\ 
0224+671  & 12 & 6  & 63 &0.93&  5.81& $ 15.0$ & 12.4$\pm$1.9 & 2.6$\pm$2.0 & 356$\pm$17 & 11.01$\pm$0.51 & 2009.74$\pm$0.13 &  2012.21 &229$\pm$11 & 845$\pm$16\\ 
0229+131  & 1 & 6  & 26 &2.38&  20.14& $ 42.0$ & 158$\pm$50 & 116$\pm$50 & 40$\pm$31 & 3.4$\pm$2.6 & \n &  2012.11 &1594$\pm$26 & 1773$\pm$30\\ 
0229+131  & 3 & 6  & 347 &0.73&  6.18& $ 80.0$ & 88.9$\pm$4.6 & 8.9$\pm$4.7 & 166$\pm$15 & 14.0$\pm$1.2 & \n &  2012.11 &717$\pm$14 & 127$\pm$12\\ 
0229+131  & 4 & 6  & 725 &0.59&  4.99& $ 62.3$ & 115.3$\pm$2.6 & 53.0$\pm$2.6\tablenotemark{b} & 84.4$\pm$7.1 & 7.11$\pm$0.60 & \n &  2012.11 &521.7$\pm$7.4 & 275.3$\pm$1.7\\ 
0234+285  & 1\tablenotemark{a} & 12  & 58 &8.83&  73.73& $ 351.1$ & 0.4$\pm$2.3 & 9.3$\pm$2.4\tablenotemark{b} & 345$\pm$16 & 20.72$\pm$0.97 & \n &  2005.51 &$-$1369$\pm$59 & 8451$\pm$68\\ 
0234+285  & 3 & 21  & 128 &3.80&  31.76& $ 347.3$ & 1.3$\pm$1.1 & 14.1$\pm$1.2\tablenotemark{b} & 196.2$\pm$7.3 & 11.79$\pm$0.44 & \n &  2001.67 &$-$830$\pm$17 & 4078$\pm$32\\ 
0234+285  & 6 & 14  & 396 &1.24&  10.32& $ 337.3$ & 341.6$\pm$2.1 & 4.2$\pm$2.3 & 168.2$\pm$6.4 & 10.11$\pm$0.39 & 2001.16$\pm$0.31 &  2007.45 &$-$424$\pm$20 & 984$\pm$20\\ 
0234+285  & 8 & 12  & 662 &1.04&  8.71& $ 349.1$ & 349.4$\pm$1.8 & 0.3$\pm$1.9 & 157$\pm$12 & 9.46$\pm$0.73 & 2002.60$\pm$0.52 &  2008.61 &$-$179$\pm$11 & 926$\pm$30\\ 
0234+285  & 10 & 8  & 450 &0.97&  8.08& $ 331.8$ & 330.5$\pm$3.7 & 1.3$\pm$4.0 & 409$\pm$24 & 24.6$\pm$1.4 & 2008.36$\pm$0.15 &  2010.29 &$-$369$\pm$32 & 697$\pm$27\\ 
0234+285  & 12 & 6  & 362 &0.32&  2.66& $ 324.4$ & 58$\pm$85 & 93$\pm$85 & 8$\pm$19 & 0.5$\pm$1.1 & \n &  2011.24 &$-$185.7$\pm$6.4 & 259$\pm$10\\ 
0238+711  & 1 & 11  & 16 &2.34&  \n& $ 11.9$ & 351.3$\pm$6.5 & 20.6$\pm$6.5\tablenotemark{b} & 168$\pm$33 & \n & \n &  2014.56 &477$\pm$28 & 2316$\pm$52\\ 
0238+711  & 2 & 11  & 16 &1.06&  \n& $ 22.9$ & 8.9$\pm$5.5 & 13.9$\pm$5.6 & 105$\pm$23 & \n & \n &  2014.56 &414$\pm$14 & 994$\pm$36\\ 
0238+711  & 3 & 11  & 22 &0.55&  \n& $ 41.2$ & 36.7$\pm$5.8 & 4.5$\pm$5.9 & 77.3$\pm$9.2 & \n & \n &  2014.56 &368.0$\pm$7.1 & 422$\pm$17\\ 
0238$-$084  & 1 & 20  & 16 &13.93&  1.31& $ 64.3$ & 74.9$\pm$3.0 & 10.6$\pm$3.1\tablenotemark{b} & 486$\pm$30 & 0.1497$\pm$0.0094 & \n &  1998.97 &12344$\pm$75 & 5980$\pm$60\\ 
0238$-$084  & 3 & 35  & 14 &13.25&  1.25& $ 63.6$ & 63.4$\pm$1.1 & 0.2$\pm$1.1 & 820$\pm$21 & 0.2528$\pm$0.0064 & 1987.64$\pm$0.39 &  2002.75 &11123$\pm$102 & 5518$\pm$60\\ 
0238$-$084  & 4 & 6  & 48 &5.51&  0.52& $ 66.7$ & 62.1$\pm$4.7 & 4.6$\pm$4.8 & 772$\pm$69 & 0.238$\pm$0.021 & \n &  1996.54 &5020$\pm$48 & 2164$\pm$41\\ 
0238$-$084  & 6 & 9  & 151 &4.43&  0.42& $ 67.1$ & 69.4$\pm$2.2 & 2.3$\pm$2.3 & 1262$\pm$65 & 0.389$\pm$0.020 & 1993.44$\pm$0.19 &  1997.20 &4342$\pm$68 & 1820$\pm$46\\ 
0238$-$084  & 7\tablenotemark{a} & 18  & 210 &6.11&  0.57& $ 67.0$ & 67.8$\pm$1.1 & 0.8$\pm$1.2 & 1200$\pm$22 & 0.3699$\pm$0.0068 & \n &  1998.92 &5426$\pm$50 & 2304$\pm$52\\ 
0238$-$084  & 8\tablenotemark{a} & 19  & 112 &5.74&  0.54& $ 68.2$ & 70.2$\pm$1.5 & 1.9$\pm$1.6 & 1113$\pm$19 & 0.3431$\pm$0.0057 & \n &  1998.97 &4699$\pm$40 & 1902$\pm$72\\ 
0238$-$084  & 9\tablenotemark{a} & 27  & 191 &6.62&  0.62& $ 68.3$ & 69.07$\pm$0.74 & 0.78$\pm$0.83 & 979$\pm$18 & 0.3020$\pm$0.0055 & \n &  2001.70 &6317$\pm$67 & 2512$\pm$41\\ 
0238$-$084  & 10\tablenotemark{a} & 18  & 130 &3.77&  0.35& $ 66.2$ & 68.3$\pm$1.3 & 2.1$\pm$1.6 & 981$\pm$36 & 0.303$\pm$0.011 & \n &  1999.37 &3044$\pm$84 & 1357$\pm$42\\ 
0238$-$084  & 11 & 11  & 83 &2.24&  0.21& $ 65.2$ & 64.4$\pm$3.6 & 0.8$\pm$3.7 & 468$\pm$42 & 0.144$\pm$0.013 & 1996.34$\pm$0.41 &  2000.55 &1807$\pm$52 & 830$\pm$28\\ 
0238$-$084  & 12\tablenotemark{a} & 18  & 134 &3.47&  0.33& $ 66.8$ & 71.2$\pm$1.2 & 4.5$\pm$1.5 & 874$\pm$42 & 0.269$\pm$0.013 & \n &  2004.09 &3932$\pm$117 & 1621$\pm$35\\ 
0238$-$084  & 13 & 8  & 250 &1.82&  0.17& $ 62.2$ & 51.1$\pm$5.0 & 11.1$\pm$5.1 & 581$\pm$49 & 0.179$\pm$0.015 & \n &  2001.47 &1540$\pm$27 & 792$\pm$32\\ 
0238$-$084  & 14 & 9  & 100 &1.35&  0.13& $ 60.1$ & 63.0$\pm$5.0 & 2.9$\pm$5.0 & 400$\pm$51 & 0.123$\pm$0.016 & 1998.17$\pm$0.39 &  2001.47 &1087$\pm$35 & 630$\pm$14\\ 
0238$-$084  & 15\tablenotemark{a} & 18  & 97 &2.48&  0.23& $ 64.4$ & 69.1$\pm$1.1 & 4.7$\pm$1.3\tablenotemark{b} & 668$\pm$21 & 0.2059$\pm$0.0064 & \n &  2004.44 &2307$\pm$55 & 1099$\pm$25\\ 
0238$-$084  & 16 & 16  & 24 &5.16&  0.49& $ 67.1$ & 71.20$\pm$0.99 & 4.1$\pm$1.0\tablenotemark{b} & 1214$\pm$39 & 0.374$\pm$0.012 & \n &  2008.88 &5068$\pm$50 & 2118$\pm$21\\ 
0238$-$084  & 17 & 8  & 71 &3.04&  0.29& $ 64.5$ & 60.9$\pm$5.1 & 3.6$\pm$5.2 & 717$\pm$72 & 0.221$\pm$0.022 & 2003.18$\pm$0.45 &  2007.36 &2760$\pm$48 & 1317$\pm$38\\ 
0238$-$084  & 18\tablenotemark{a} & 17  & 53 &3.07&  0.29& $ 64.5$ & 68.4$\pm$3.2 & 3.9$\pm$3.4 & 771$\pm$28 & 0.2377$\pm$0.0087 & \n &  2008.58 &2844$\pm$32 & 1352$\pm$59\\ 
0238$-$084  & 19 & 21  & 180 &2.38&  0.22& $ 64.6$ & 68.9$\pm$1.1 & 4.2$\pm$1.1\tablenotemark{b} & 446.3$\pm$8.9 & 0.1376$\pm$0.0028 & 2003.77$\pm$0.11 &  2009.21 &2215$\pm$16 & 1044$\pm$14\\ 
0238$-$084  & 20 & 20  & 208 &1.78&  0.17& $ 62.5$ & 69.24$\pm$0.95 & 6.8$\pm$1.0\tablenotemark{b} & 441.7$\pm$6.6 & 0.1362$\pm$0.0020 & \n &  2009.57 &1735$\pm$11 & 883$\pm$12\\ 
0238$-$084  & 21 & 7  & 152 &1.17&  0.11& $ 63.7$ & 56.6$\pm$4.5 & 7.1$\pm$4.6 & 581$\pm$46 & 0.179$\pm$0.014 & \n &  2008.94 &1054$\pm$20 & 522$\pm$19\\ 
0238$-$084  & 22\tablenotemark{a} & 12  & 142 &1.34&  0.13& $ 63.9$ & 60.1$\pm$3.1 & 3.8$\pm$3.4 & 504$\pm$25 & 0.1553$\pm$0.0078 & \n &  2010.15 &1286$\pm$26 & 636$\pm$30\\ 
0238$-$084  & 23 & 8  & 273 &1.39&  0.13& $ 63.0$ & 60.7$\pm$5.8 & 2.3$\pm$6.0 & 496$\pm$67 & 0.153$\pm$0.021 & 2008.20$\pm$0.36 &  2010.90 &1237$\pm$63 & 630$\pm$31\\ 
0238$-$084  & 31\tablenotemark{a} & 35  & 11 &15.52&  1.46& $ 247.1$ & 249.6$\pm$1.7 & 2.5$\pm$1.8 & 815$\pm$17 & 0.2515$\pm$0.0052 & \n &  2003.48 &$-$14686$\pm$72 & $-$6187$\pm$118\\ 
0238$-$084  & 32 & 6  & 36 &5.48&  0.52& $ 244.9$ & 242.4$\pm$6.8 & 2.5$\pm$6.8 & 574$\pm$84 & 0.177$\pm$0.026 & \n &  1996.54 &$-$4936$\pm$60 & $-$2314$\pm$40\\ 
0238$-$084  & 33 & 8  & 61 &3.91&  0.37& $ 252.8$ & 246.4$\pm$5.2 & 6.4$\pm$5.3 & 522$\pm$49 & 0.161$\pm$0.015 & \n &  1996.83 &$-$3770$\pm$38 & $-$1171$\pm$37\\ 
0238$-$084  & 34\tablenotemark{a} & 21  & 94 &5.42&  0.51& $ 248.6$ & 243.2$\pm$1.4 & 5.4$\pm$1.6\tablenotemark{b} & 1067$\pm$20 & 0.3291$\pm$0.0060 & \n &  1999.61 &$-$5040$\pm$40 & $-$1978$\pm$72\\ 
0238$-$084  & 35 & 34  & 52 &7.00&  0.66& $ 247.9$ & 243.2$\pm$1.4 & 4.7$\pm$1.5\tablenotemark{b} & 769$\pm$24 & 0.2371$\pm$0.0073 & \n &  2003.88 &$-$6711$\pm$111 & $-$2746$\pm$76\\ 
0238$-$084  & 40 & 13  & 72 &2.12&  0.20& $ 251.8$ & 243.2$\pm$1.6 & 8.6$\pm$1.8\tablenotemark{b} & 804$\pm$31 & 0.2480$\pm$0.0096 & \n &  2002.63 &$-$2320$\pm$49 & $-$814$\pm$25\\ 
0238$-$084  & 43\tablenotemark{a} & 20  & 42 &3.42&  0.32& $ 246.3$ & 244.6$\pm$2.5 & 1.8$\pm$2.6 & 480$\pm$37 & 0.148$\pm$0.011 & \n &  2007.52 &$-$2973$\pm$81 & $-$1298$\pm$23\\ 
0238$-$084  & 44 & 9  & 72 &1.86&  0.17& $ 247.8$ & 239.7$\pm$2.2 & 8.1$\pm$2.4\tablenotemark{b} & 583$\pm$30 & 0.1799$\pm$0.0092 & \n &  2006.14 &$-$1474$\pm$39 & $-$557$\pm$22\\ 
0238$-$084  & 46 & 6  & 82 &1.02&  0.10& $ 253.3$ & 242.4$\pm$4.5 & 10.9$\pm$4.6 & 636$\pm$61 & 0.196$\pm$0.019 & \n &  2007.30 &$-$958$\pm$17 & $-$283$\pm$13\\ 
0238$-$084  & 47 & 12  & 60 &1.15&  0.11& $ 250.4$ & 234.3$\pm$3.5 & 16.0$\pm$3.7\tablenotemark{b} & 530$\pm$32 & 0.1635$\pm$0.0100 & \n &  2008.59 &$-$1108$\pm$28 & $-$403$\pm$27\\ 
0238$-$084  & 48 & 13  & 55 &1.50&  0.14& $ 246.7$ & 240.5$\pm$2.4 & 6.2$\pm$2.5 & 611$\pm$34 & 0.189$\pm$0.010 & \n &  2010.04 &$-$1492$\pm$42 & $-$658$\pm$22\\ 
0238$-$084  & 49 & 10  & 73 &1.37&  0.13& $ 245.6$ & 238.1$\pm$3.8 & 7.5$\pm$4.0 & 515$\pm$38 & 0.159$\pm$0.012 & \n &  2010.69 &$-$1297$\pm$39 & $-$599$\pm$32\\ 
0238$-$084  & 50 & 6  & 129 &1.25&  0.12& $ 246.8$ & 235.5$\pm$6.2 & 11.2$\pm$6.2 & 366$\pm$48 & 0.113$\pm$0.015 & \n &  2011.35 &$-$1170$\pm$33 & $-$509$\pm$15\\ 
0239+843  & 2 & 6  & 10 &0.52&  \n& $ 123.8$ & 126$\pm$11 & 2$\pm$11 & 44.7$\pm$7.0 & \n & \n &  2015.45 &429.9$\pm$3.9 & $-$287.8$\pm$7.8\\ 
0241+622  & 2 & 13  & 34 &2.89&  2.52& $ 119.7$ & 117.5$\pm$2.8 & 2.2$\pm$3.0 & 521$\pm$30 & 1.549$\pm$0.088 & 2003.36$\pm$0.34 &  2009.39 &2718$\pm$69 & $-$1537$\pm$54\\ 
0241+622  & 4 & 11  & 646 &0.79&  0.69& $ 115.4$ & 122.4$\pm$1.8 & 7.0$\pm$2.0\tablenotemark{b} & 231.9$\pm$8.4 & 0.690$\pm$0.025 & 2006.34$\pm$0.13 &  2010.00 &818$\pm$19 & $-$405$\pm$13\\ 
0248+430  & 1 & 6  & 55 &13.26&  112.03& $ 142.5$ & 175.9$\pm$8.0 & 33.4$\pm$8.0\tablenotemark{b} & 117$\pm$16 & 7.4$\pm$1.0 & \n &  1998.37 &8063$\pm$41 & $-$10389$\pm$41\\ 
0248+430  & 3 & 6  & 81 &2.39&  20.17& $ 144.4$ & 137.1$\pm$4.0 & 7.4$\pm$4.0 & 88.1$\pm$6.0 & 5.61$\pm$0.38 & \n &  1998.37 &1320$\pm$20 & $-$1868$\pm$10\\ 
0248+430  & 4 & 6  & 201 &1.29&  10.91& $ 149.2$ & 151.4$\pm$4.4 & 2.2$\pm$4.5 & 95.6$\pm$8.9 & 6.08$\pm$0.56 & 1985.9$\pm$1.3 &  1998.37 &609$\pm$17 & $-$1014$\pm$24\\ 
0250+320  & 1 & 10  & 2 &1.82&  13.98& $ 17.3$ & 12.3$\pm$3.8 & 5.0$\pm$3.9 & 344$\pm$46 & 16.1$\pm$2.1 & 2009.18$\pm$0.80 &  2014.51 &551$\pm$26 & 1786$\pm$60\\ 
0250+320  & 2 & 11  & 11 &0.64&  4.92& $ 18.7$ & 17.3$\pm$3.6 & 1.4$\pm$3.9 & 205$\pm$27 & 9.6$\pm$1.2 & 2010.95$\pm$0.41 &  2014.30 &214$\pm$13 & 633$\pm$38\\ 
0250$-$225  & 2 & 6  & 62 &0.75&  6.43& $ 207.2$ & 58$\pm$60 & 149$\pm$60 & 32$\pm$31 & 2.2$\pm$2.1 & \n &  2010.42 &$-$339$\pm$24 & $-$667$\pm$29\\ 
0250$-$225  & 3 & 7  & 54 &0.34&  2.92& $ 270.6$ & 141$\pm$26 & 129$\pm$26 & 21.2$\pm$8.7 & 1.42$\pm$0.58 & \n &  2010.42 &$-$342.0$\pm$6.6 & 2.5$\pm$7.7\\ 
0300+470  & 1\tablenotemark{a} & 10  & 63 &2.18&  \n& $ 142.6$ & 130.9$\pm$2.9 & 11.7$\pm$3.2\tablenotemark{b} & 468$\pm$23 & \n & \n &  2007.41 &1657$\pm$51 & $-$2021$\pm$54\\ 
0300+470  & 3 & 9  & 316 &0.18&  \n& $ 134.6$ & 220$\pm$79 & 85$\pm$79 & 3.9$\pm$6.0 & \n & \n &  2004.99 &129.8$\pm$7.6 & $-$126.7$\pm$7.6\\ 
0300+470  & 4 & 7  & 44 &2.09&  \n& $ 141.6$ & 130.0$\pm$4.5 & 11.6$\pm$4.8 & 219$\pm$17 & \n & \n &  2000.46 &1250$\pm$64 & $-$1597$\pm$67\\ 
0300+470  & 7 & 13  & 96 &0.99&  \n& $ 178.2$ & 198.9$\pm$4.0 & 20.7$\pm$4.3\tablenotemark{b} & 193$\pm$13 & \n & \n &  2012.97 &56$\pm$27 & $-$920$\pm$26\\ 
0300+470  & 11\tablenotemark{a} & 11  & 173 &1.25&  \n& $ 148.4$ & 148.3$\pm$3.6 & 0.1$\pm$3.7 & 221$\pm$20 & \n & \n &  2014.86 &658$\pm$11 & $-$1069$\pm$32\\ 
0300+470  & 12\tablenotemark{a} & 13  & 134 &0.59&  \n& $ 116.8$ & 357$\pm$45 & 120$\pm$45 & 29$\pm$24 & \n & \n &  2014.21 &529$\pm$24 & $-$272$\pm$35\\ 
0300+470  & 13 & 5  & 86 &1.20&  \n& $ 128.0$ & 137.7$\pm$8.6 & 9.7$\pm$8.8 & 549$\pm$80 & \n & \n &  2016.16 &910$\pm$42 & $-$700$\pm$39\\ 
0300+470  & 15 & 11  & 630 &0.19&  \n& $ 101.1$ & 246$\pm$23 & 145$\pm$23 & 9.0$\pm$3.1\tablenotemark{d} & \n & \n &  2014.86 &182.9$\pm$4.3 & $-$36.2$\pm$5.1\\ 
0301$-$243  & 2 & 5  & 15 &3.43&  13.92& $ 236.6$ & 321$\pm$12 & 85$\pm$12\tablenotemark{b} & 137$\pm$31 & 2.29$\pm$0.51 & \n &  2011.56 &$-$2880.8$\pm$6.1 & $-$1870$\pm$41\\ 
0301$-$243  & 3 & 5  & 22 &1.52&  6.18& $ 233.8$ & 19$\pm$31 & 146$\pm$31 & 63$\pm$26 & 1.05$\pm$0.43 & \n &  2011.56 &$-$1227$\pm$36 & $-$890$\pm$23\\ 
0301$-$243  & 4 & 5  & 20 &0.37&  1.48& $ 226.4$ & 58$\pm$12\tablenotemark{c} & 169$\pm$12 & 84$\pm$18 & 1.40$\pm$0.31 & \n &  2011.56 &$-$253$\pm$20 & $-$245$\pm$16\\ 
0305+039  & 1 & 7  & 10 &9.21&  5.30& $ 52.4$ & 134$\pm$111 & 82$\pm$111 & 32$\pm$150 & 0.06$\pm$0.29 & \n &  2008.37 &7291$\pm$110 & 5622$\pm$120\\ 
0305+039  & 2 & 8  & 13 &6.93&  3.99& $ 51.8$ & 107$\pm$39 & 56$\pm$39 & 53$\pm$37 & 0.102$\pm$0.072 & \n &  2008.23 &5439$\pm$30 & 4293$\pm$19\\ 
0305+039  & 3 & 10  & 16 &4.33&  2.49& $ 51.9$ & 57$\pm$42 & 5$\pm$42 & 63$\pm$39 & 0.122$\pm$0.075 & \n &  2007.57 &3390$\pm$50 & 2661$\pm$50\\ 
0305+039  & 4 & 10  & 26 &3.17&  1.83& $ 55.0$ & 321$\pm$90 & 94$\pm$90 & 9$\pm$20 & 0.018$\pm$0.039 & \n &  2007.57 &2603$\pm$24 & 1817$\pm$27\\ 
0305+039  & 5 & 10  & 13 &2.03&  1.17& $ 55.5$ & 50$\pm$48 & 5$\pm$48 & 46$\pm$33 & 0.089$\pm$0.064 & \n &  2007.57 &1662$\pm$35 & 1141$\pm$50\\ 
0305+039  & 6 & 10  & 30 &1.33&  0.77& $ 56.5$ & 79.3$\pm$8.2 & 22.8$\pm$8.2 & 53$\pm$14 & 0.103$\pm$0.026 & \n &  2007.57 &1095$\pm$17 & 731.0$\pm$8.2\\ 
0305+039  & 7 & 10  & 42 &0.76&  0.44& $ 55.9$ & 65.6$\pm$9.5 & 9.8$\pm$9.6 & 57.7$\pm$8.0 & 0.111$\pm$0.015 & \n &  2007.57 &617.1$\pm$9.6 & 422$\pm$13\\ 
0305+039  & 8 & 10  & 77 &0.37&  0.21& $ 54.4$ & 56$\pm$11 & 2$\pm$11 & 55$\pm$12 & 0.106$\pm$0.023 & \n &  2007.57 &286$\pm$17 & 205$\pm$11\\ 
0309+411  & 1 & 21  & 137 &0.33&  0.79& $ 305.0$ & 314.2$\pm$7.5 & 9.2$\pm$7.6 & 10.4$\pm$1.4 & 0.092$\pm$0.012 & \n &  2004.33 &$-$252.8$\pm$9.4 & 171.9$\pm$6.2\\ 
0309+411  & 2 & 21  & 17 &1.38&  3.28& $ 303.5$ & 322.8$\pm$4.8 & 19.3$\pm$4.8\tablenotemark{b} & 32.8$\pm$2.6 & 0.290$\pm$0.023 & \n &  2004.33 &$-$1097$\pm$18 & 693$\pm$14\\ 
0309+411  & 3 & 21  & 8 &2.42&  5.76& $ 302.4$ & 313.3$\pm$8.0 & 10.8$\pm$8.1 & 29.4$\pm$3.9 & 0.259$\pm$0.034 & \n &  2004.33 &$-$1986$\pm$16 & 1244$\pm$29\\ 
0313+411  & 3 & 8  & 5 &2.06&  0.79& $ 219.8$ & 222$\pm$17 & 3$\pm$17 & 219$\pm$63 & 0.278$\pm$0.080 & \n &  2014.11 &$-$1352$\pm$78 & $-$1618$\pm$88\\ 
0313+411  & 4 & 8  & 10 &0.99&  0.38& $ 221.3$ & 224.5$\pm$9.8 & 3$\pm$10 & 161$\pm$27 & 0.204$\pm$0.034 & \n &  2014.11 &$-$680$\pm$18 & $-$770$\pm$45\\ 
0316+413  & 1 & 28  & 868 &14.51&  5.15& $ 178.6$ & 183.5$\pm$1.5 & 4.9$\pm$1.5\tablenotemark{b} & 263$\pm$17 & 0.310$\pm$0.020 & \n &  2006.08 &357$\pm$26 & $-$14534$\pm$65\\ 
0316+413  & 2 & 25  & 1824 &11.21&  3.98& $ 182.8$ & 197.5$\pm$8.8 & 14.8$\pm$8.8 & 95$\pm$17 & 0.112$\pm$0.021 & \n &  2006.08 &$-$539$\pm$54 & $-$11177$\pm$71\\ 
0316+413  & 3 & 31  & 705 &8.36&  2.97& $ 352.8$ & 10.6$\pm$3.0 & 17.9$\pm$3.0\tablenotemark{b} & 109.0$\pm$9.8 & 0.128$\pm$0.011 & \n &  2006.08 &$-$1047$\pm$21 & 8307$\pm$38\\ 
0316+413  & 4 & 11  & 172 &2.53&  0.90& $ 185.3$ & 127.8$\pm$9.1 & 57.5$\pm$9.1\tablenotemark{b} & 197$\pm$27 & 0.232$\pm$0.031 & \n &  2003.46 &$-$240$\pm$24 & $-$2512$\pm$44\\ 
0316+413  & 6 & 24  & 2604 &1.40&  0.50& $ 211.0$ & 104$\pm$18 & 107$\pm$18\tablenotemark{b} & 22.8$\pm$6.8 & 0.0268$\pm$0.0080 & \n &  2004.90 &$-$709$\pm$20 & $-$1199$\pm$20\\ 
0316+413  & 7 & 13  & 876 &0.98&  0.35& $ 205.9$ & 129$\pm$11 & 77$\pm$11\tablenotemark{b} & 71$\pm$14 & 0.083$\pm$0.016 & \n &  2002.70 &$-$429$\pm$28 & $-$878$\pm$20\\ 
0316+413  & 8\tablenotemark{a} & 46  & 3391 &1.11&  0.40& $ 175.3$ & 153.1$\pm$1.8 & 22.2$\pm$1.9\tablenotemark{b} & 77.5$\pm$3.0 & 0.0912$\pm$0.0035 & \n &  2008.49 &76$\pm$12 & $-$1081$\pm$17\\ 
0316+413  & 9\tablenotemark{a} & 38  & 1547 &0.64&  0.23& $ 167.1$ & 158.7$\pm$5.9 & 8.4$\pm$6.0 & 31.8$\pm$3.9 & 0.0375$\pm$0.0046 & \n &  2009.91 &142$\pm$14 & $-$621$\pm$19\\ 
0316+413  & 16 & 12  & 2838 &2.43&  0.86& $ 166.5$ & 177.7$\pm$3.4 & 11.2$\pm$3.4\tablenotemark{b} & 272$\pm$26 & 0.321$\pm$0.030 & \n &  2015.55 &571$\pm$14 & $-$2385$\pm$23\\ 
0316+413  & 19 & 19  & 4037 &1.61&  0.57& $ 206.2$ & 182.5$\pm$6.2 & 23.7$\pm$6.2\tablenotemark{b} & 66.1$\pm$7.8 & 0.0778$\pm$0.0092 & \n &  2014.07 &$-$710$\pm$12 & $-$1427$\pm$14\\ 
0321+340  & 2 & 7  & 11 &7.14&  8.30& $ 124.7$ & 91$\pm$28 & 34$\pm$28 & 115$\pm$52 & 0.46$\pm$0.21 & \n &  2011.88 &5882$\pm$37 & $-$4068$\pm$35\\ 
0321+340  & 3 & 7  & 9 &3.21&  3.73& $ 125.3$ & 127.1$\pm$2.4 & 1.8$\pm$2.7 & 2251$\pm$79 & 9.05$\pm$0.32 & 2010.322$\pm$0.045 &  2011.88 &2819$\pm$38 & $-$2008$\pm$80\\ 
0329+654  & 2 & 6  & 5 &2.45&  \n& $ 67.7$ & 75$\pm$65 & 8$\pm$65 & 47$\pm$74 & \n & \n &  2015.57 &2255$\pm$61 & 926$\pm$17\\ 
0329+654  & 3 & 6  & 4 &1.04&  \n& $ 69.7$ & 83$\pm$65 & 13$\pm$65 & 27$\pm$30 & \n & \n &  2015.57 &965$\pm$28 & 358$\pm$26\\ 
0329+654  & 4 & 7  & 5 &0.38&  \n& $ 60.9$ & 261$\pm$84 & 160$\pm$84 & 11$\pm$22 & \n & \n &  2015.57 &330$\pm$22 & 183$\pm$12\\ 
0333+321  & 2 & 15  & 135 &1.37&  11.53& $ 122.2$ & 127.3$\pm$1.2 & 5.1$\pm$1.3\tablenotemark{b} & 176.8$\pm$4.1 & 10.95$\pm$0.26 & \n &  2012.29 &1173$\pm$13 & $-$739.2$\pm$8.1\\ 
0333+321  & 3 & 6  & 237 &0.50&  4.24& $ 123.9$ & 130.7$\pm$9.0 & 6.7$\pm$9.4 & 190$\pm$25 & 11.8$\pm$1.6 & \n &  1997.08 &425.1$\pm$9.8 & $-$287$\pm$29\\ 
0333+321  & 4 & 6  & 55 &1.02&  8.54& $ 120.0$ & 103$\pm$19 & 17$\pm$19 & 194$\pm$60 & 12.0$\pm$3.7 & \n &  1997.08 &889$\pm$46 & $-$510$\pm$48\\ 
0333+321  & 5 & 8  & 25 &2.43&  20.40& $ 125.6$ & 127.8$\pm$5.2 & 2.1$\pm$5.3 & 167$\pm$17 & 10.4$\pm$1.0 & 1988.9$\pm$1.5 &  2002.79 &1917$\pm$36 & $-$1370$\pm$26\\ 
0333+321  & 6\tablenotemark{a} & 33  & 65 &4.30&  36.12& $ 123.8$ & 124.1$\pm$1.6 & 0.3$\pm$1.7 & 172.8$\pm$5.2 & 10.70$\pm$0.32 & \n &  2006.02 &3594$\pm$36 & $-$2403$\pm$31\\ 
0333+321  & 7\tablenotemark{a} & 33  & 65 &6.01&  50.52& $ 128.7$ & 136.6$\pm$3.7 & 7.9$\pm$3.7 & 132.0$\pm$8.4 & 8.17$\pm$0.52 & \n &  2006.02 &4705$\pm$58 & $-$3771$\pm$55\\ 
0333+321  & 10\tablenotemark{a} & 20  & 73 &1.94&  16.28& $ 127.7$ & 127.2$\pm$2.9 & 0.6$\pm$3.1 & 178$\pm$11 & 11.03$\pm$0.68 & \n &  2010.89 &1578$\pm$51 & $-$1220$\pm$19\\ 
0333+321  & 11\tablenotemark{a} & 19  & 54 &2.27&  19.09& $ 124.9$ & 127.3$\pm$1.8 & 2.4$\pm$1.9 & 155.8$\pm$4.6 & 9.65$\pm$0.29 & \n &  2006.96 &1853$\pm$17 & $-$1291$\pm$20\\ 
0333+321  & 12 & 8  & 382 &0.64&  5.40& $ 116.5$ & 115.3$\pm$1.6 & 1.2$\pm$1.8 & 186.7$\pm$6.8 & 11.56$\pm$0.42 & 2011.04$\pm$0.14 &  2014.34 &546$\pm$13 & $-$273.5$\pm$8.7\\ 
0336$-$019  & 1\tablenotemark{a} & 11  & 64 &2.82&  21.68& $ 58.4$ & 40.9$\pm$6.5 & 17.5$\pm$6.6 & 168$\pm$19 & 7.80$\pm$0.88 & \n &  1999.87 &2468$\pm$61 & 1551$\pm$57\\ 
0336$-$019  & 2\tablenotemark{a} & 11  & 206 &1.47&  11.29& $ 69.9$ & 72.5$\pm$4.9 & 2.5$\pm$5.0 & 106$\pm$10 & 4.91$\pm$0.48 & \n &  1999.87 &1439$\pm$31 & 522$\pm$27\\ 
0336$-$019  & 3 & 20  & 381 &0.24&  1.84& $ 74.8$ & 147.7$\pm$10.0 & 73$\pm$10\tablenotemark{b} & 21.1$\pm$3.3 & 0.98$\pm$0.15 & \n &  2004.76 &211$\pm$17 & 95$\pm$14\\ 
0336$-$019  & 4 & 5  & 514 &0.82&  6.28& $ 42.1$ & 50.5$\pm$6.8 & 8.5$\pm$7.3 & 267$\pm$28 & 12.4$\pm$1.3 & \n &  2001.24 &565$\pm$24 & 621$\pm$45\\ 
0336$-$019  & 5 & 11  & 150 &2.26&  17.34& $ 72.5$ & 74.0$\pm$3.5 & 1.5$\pm$3.7 & 527$\pm$34 & 24.5$\pm$1.6 & 2003.02$\pm$0.31 &  2006.89 &1949$\pm$54 & 620$\pm$49\\ 
0336$-$019  & 14\tablenotemark{a} & 18  & 232 &2.96&  22.75& $ 52.1$ & 59.0$\pm$3.2 & 6.9$\pm$3.3 & 360$\pm$14 & 16.69$\pm$0.67 & \n &  2008.38 &2218$\pm$22 & 1749$\pm$52\\ 
0346+800  & 1 & 5  & 18 &5.35&  \n& $ 127.9$ & 78$\pm$38 & 50$\pm$38 & 104$\pm$97 & \n & \n &  2011.57 &4225$\pm$99 & $-$3290$\pm$45\\ 
0346+800  & 2 & 5  & 7 &2.52&  \n& $ 134.3$ & 274$\pm$20 & 139$\pm$20 & 110$\pm$58 & \n & \n &  2011.57 &1802$\pm$73 & $-$1761$\pm$24\\ 
0346+800  & 3 & 5  & 15 &0.90&  \n& $ 140.4$ & 153$\pm$40 & 13$\pm$40 & 35$\pm$21 & \n & \n &  2011.57 &572$\pm$27 & $-$692$\pm$29\\ 
0347$-$211  & 1 & 7  & 49 &0.43&  3.41& $ 166.1$ & 6$\pm$46 & 160$\pm$47 & 51$\pm$35 & 5.2$\pm$3.5 & \n &  2011.57 &106$\pm$49 & $-$403$\pm$47\\ 
0347$-$211  & 2 & 7  & 247 &0.12&  0.92& $ 251.5$ & 349$\pm$22 & 97$\pm$24 & 34$\pm$15 & 3.4$\pm$1.5 & \n &  2011.57 &$-$113$\pm$13 & $-$26$\pm$20\\ 
0355+508  & 1 & 19  & 51 &24.76&  211.57& $ 31.9$ & 68$\pm$43 & 36$\pm$43 & 20$\pm$12 & 1.43$\pm$0.86 & \n &  2005.96 &13100$\pm$72 & 21034$\pm$113\\ 
0355+508  & 2 & 35  & 56 &3.22&  27.53& $ 46.5$ & 138$\pm$46 & 91$\pm$46 & 11.5$\pm$8.5 & 0.81$\pm$0.59 & \n &  2005.96 &2342$\pm$28 & 2213$\pm$51\\ 
0355+508  & 3 & 22  & 61 &1.08&  9.25& $ 67.9$ & 196$\pm$17 & 128$\pm$18 & 32$\pm$12 & 2.22$\pm$0.87 & \n &  2003.54 &1006$\pm$32 & 418$\pm$64\\ 
0355+508  & 4 & 30  & 1716 &0.24&  2.01& $ 95.7$ & 162.0$\pm$8.0 & 66.4$\pm$8.5\tablenotemark{b} & 35.8$\pm$3.2 & 2.51$\pm$0.22 & \n &  2001.78 &210$\pm$24 & 51$\pm$13\\ 
0355+508  & 5 & 20  & 3941 &0.24&  2.02& $ 159.7$ & 320$\pm$17\tablenotemark{c} & 160$\pm$17 & 19.4$\pm$5.5 & 1.36$\pm$0.39 & \n &  2006.69 &82.5$\pm$6.5 & $-$221.8$\pm$8.9\\ 
0400+258  & 1 & 5  & 47 &6.46&  54.40& $ 37.4$ & 174$\pm$94 & 137$\pm$94 & 13$\pm$32 & 1.1$\pm$2.8 & \n &  2012.17 &3923$\pm$30 & 5122$\pm$35\\ 
0400+258  & 2 & 6  & 17 &4.35&  36.64& $ 54.6$ & 184$\pm$56 & 130$\pm$56 & 95$\pm$139 & 8$\pm$12 & \n &  2012.17 &3540$\pm$31 & 2481$\pm$107\\ 
0400+258  & 3 & 5  & 6 &1.62&  13.63& $ 76.8$ & 309$\pm$76 & 128$\pm$76 & 72$\pm$145 & 6$\pm$12 & \n &  2011.56 &1566$\pm$44 & 376$\pm$84\\ 
0400+258  & 4 & 6  & 926 &0.74&  6.19& $ 99.2$ & 119.6$\pm$3.3 & 20.4$\pm$3.4\tablenotemark{b} & 137.4$\pm$9.4 & 11.74$\pm$0.80 & \n &  2012.17 &775$\pm$10 & $-$145.5$\pm$7.3\\ 
0403$-$132  & 1 & 15  & 12 &12.71&  82.83& $ 160.2$ & 164.9$\pm$1.5 & 4.7$\pm$1.6\tablenotemark{b} & 612$\pm$13 & 20.44$\pm$0.44 & \n &  2005.33 &4100$\pm$62 & $-$11185$\pm$48\\ 
0403$-$132  & 2 & 6  & 8 &6.33&  41.22& $ 173.5$ & 210$\pm$10 & 37$\pm$10\tablenotemark{b} & 80$\pm$15 & 2.67$\pm$0.49 & \n &  2005.89 &719$\pm$16 & $-$6282$\pm$18\\ 
0403$-$132  & 3\tablenotemark{a} & 11  & 34 &3.20&  20.86& $ 177.4$ & 184.1$\pm$2.0 & 6.7$\pm$2.1\tablenotemark{b} & 622$\pm$26 & 20.75$\pm$0.87 & \n &  2006.86 &134$\pm$38 & $-$3356$\pm$47\\ 
0403$-$132  & 4 & 8  & 37 &2.26&  14.71& $ 188.9$ & 188.4$\pm$1.8 & 0.5$\pm$1.9 & 494$\pm$36 & 16.5$\pm$1.2 & 2001.13$\pm$0.34 &  2005.89 &$-$362$\pm$16 & $-$2317$\pm$40\\ 
0403$-$132  & 5 & 14  & 203 &0.30&  1.95& $ 183.8$ & 106$\pm$47 & 78$\pm$47 & 4.8$\pm$3.5\tablenotemark{d} & 0.16$\pm$0.12 & \n &  2008.25 &$-$16.3$\pm$4.6 & $-$299$\pm$14\\ 
0403$-$132  & 10 & 7  & 46 &2.05&  13.36& $ 185.8$ & 174.9$\pm$3.9 & 10.9$\pm$4.0 & 335$\pm$42 & 11.2$\pm$1.4 & \n &  2008.98 &$-$205$\pm$28 & $-$2056$\pm$52\\ 
0403$-$132  & 11 & 7  & 37 &3.20&  20.85& $ 175.5$ & 186.4$\pm$3.4 & 10.9$\pm$3.4\tablenotemark{b} & 514$\pm$29 & 17.16$\pm$0.96 & \n &  2009.87 &241$\pm$44 & $-$3293$\pm$42\\ 
0414$-$189  & 2 & 8  & 58 &0.27&  2.32& $ 52.2$ & 33$\pm$19 & 20$\pm$19 & 56$\pm$19 & 4.0$\pm$1.3 & \n &  2009.95 &216$\pm$14 & 168$\pm$19\\ 
0415+379  & 2 & 6  & 56 &4.23&  4.01& $ 68.6$ & 66.1$\pm$1.1 & 2.5$\pm$1.1 & 1655$\pm$52 & 5.37$\pm$0.17 & \n &  1996.46 &3842$\pm$44 & 1501$\pm$19\\ 
0415+379  & 3 & 6  & 75 &2.96&  2.81& $ 64.1$ & 64.6$\pm$2.9 & 0.4$\pm$3.2 & 1613$\pm$93 & 5.24$\pm$0.30 & 1994.77$\pm$0.12 &  1996.72 &2824$\pm$91 & 1367$\pm$71\\ 
0415+379  & 7 & 11  & 84 &8.94&  8.48& $ 64.5$ & 64.1$\pm$1.5 & 0.4$\pm$1.5 & 1587$\pm$41 & 5.15$\pm$0.13 & 1996.69$\pm$0.16 &  2002.20 &7896$\pm$80 & 3758$\pm$75\\ 
0415+379  & 9 & 8  & 42 &6.88&  6.52& $ 64.9$ & 68.4$\pm$1.8 & 3.5$\pm$1.9 & 1268$\pm$55 & 4.12$\pm$0.18 & \n &  2002.64 &6199$\pm$83 & 2910$\pm$49\\ 
0415+379  & 10 & 6  & 64 &4.96&  4.70& $ 64.2$ & 52.8$\pm$3.4 & 11.4$\pm$3.4\tablenotemark{b} & 909$\pm$60 & 2.95$\pm$0.20 & \n &  2002.07 &4484$\pm$71 & 2174$\pm$42\\ 
0415+379  & 14 & 10  & 58 &5.73&  5.43& $ 60.9$ & 61.6$\pm$1.1 & 0.7$\pm$1.3 & 1768$\pm$41 & 5.74$\pm$0.13 & 2000.415$\pm$0.081 &  2003.45 &4670$\pm$63 & 2603$\pm$49\\ 
0415+379  & 15 & 5  & 315 &1.81&  1.72& $ 63.7$ & 63.2$\pm$3.0 & 0.5$\pm$3.7 & 1463$\pm$97 & 4.75$\pm$0.32 & 2001.120$\pm$0.097 &  2002.41 &1698$\pm$85 & 841$\pm$58\\ 
0415+379  & 23 & 5  & 71 &5.95&  5.64& $ 59.4$ & 63.3$\pm$2.4 & 3.9$\pm$2.4 & 1720$\pm$71 & 5.58$\pm$0.23 & \n &  2005.00 &5160$\pm$33 & 3051$\pm$34\\ 
0415+379  & 24 & 5  & 55 &5.59&  5.30& $ 61.1$ & 50.6$\pm$2.7 & 10.5$\pm$2.8\tablenotemark{b} & 1603$\pm$63 & 5.20$\pm$0.21 & \n &  2005.00 &4922.4$\pm$9.1 & 2725$\pm$46\\ 
0415+379  & 25 & 5  & 58 &5.25&  4.98& $ 63.2$ & 54.1$\pm$1.6 & 9.0$\pm$1.6\tablenotemark{b} & 1464$\pm$46 & 4.75$\pm$0.15 & \n &  2005.00 &4713$\pm$24 & 2391$\pm$17\\ 
0415+379  & 26\tablenotemark{a} & 14  & 50 &5.53&  5.24& $ 63.6$ & 55.6$\pm$1.4 & 8.0$\pm$1.4\tablenotemark{b} & 1382$\pm$36 & 4.49$\pm$0.12 & \n &  2007.92 &4707$\pm$36 & 2288$\pm$31\\ 
0415+379  & 28 & 6  & 27 &8.55&  8.11& $ 61.1$ & 63.1$\pm$4.6 & 2.0$\pm$4.6 & 1032$\pm$121 & 3.35$\pm$0.39 & \n &  2007.36 &7471$\pm$77 & 4120$\pm$35\\ 
0415+379  & 30\tablenotemark{a} & 27  & 128 &4.11&  3.89& $ 63.0$ & 64.3$\pm$1.8 & 1.4$\pm$1.9 & 1424$\pm$82 & 4.62$\pm$0.26 & \n &  2011.82 &3636$\pm$71 & 1856$\pm$20\\ 
0415+379  & 32 & 29  & 76 &6.61&  6.26& $ 65.0$ & 64.01$\pm$0.61 & 0.95$\pm$0.67 & 1818$\pm$30 & 5.898$\pm$0.099 & 2006.219$\pm$0.052 &  2009.52 &5548$\pm$52 & 2583$\pm$22\\ 
0415+379  & 33\tablenotemark{a} & 43  & 96 &6.31&  5.99& $ 63.4$ & 60.39$\pm$0.52 & 3.04$\pm$0.56\tablenotemark{b} & 1341$\pm$15 & 4.351$\pm$0.050 & \n &  2010.03 &5045$\pm$31 & 2482$\pm$20\\ 
0415+379  & 35 & 13  & 198 &3.92&  3.72& $ 68.4$ & 65.1$\pm$3.4 & 3.2$\pm$3.4 & 1043$\pm$57 & 3.38$\pm$0.18 & \n &  2011.14 &3672$\pm$21 & 1457$\pm$24\\ 
0415+379  & 36\tablenotemark{a} & 43  & 120 &7.12&  6.75& $ 61.8$ & 66.37$\pm$0.55 & 4.61$\pm$0.56\tablenotemark{b} & 967.8$\pm$9.4 & 3.141$\pm$0.031 & \n &  2014.44 &6441$\pm$16 & 3442$\pm$15\\ 
0415+379  & 37\tablenotemark{a} & 27  & 67 &5.07&  4.81& $ 64.5$ & 59.5$\pm$1.9 & 5.0$\pm$2.0 & 1141$\pm$43 & 3.70$\pm$0.14 & \n &  2010.16 &4406$\pm$51 & 2081$\pm$39\\ 
0415+379  & 38 & 8  & 47 &2.64&  2.50& $ 67.4$ & 72.1$\pm$2.1 & 4.7$\pm$2.1 & 1547$\pm$148 & 5.02$\pm$0.48 & \n &  2008.94 &2374$\pm$65 & 995$\pm$10\\ 
0415+379  & 39\tablenotemark{a} & 50  & 203 &5.64&  5.35& $ 65.1$ & 64.85$\pm$0.41 & 0.28$\pm$0.44 & 1431$\pm$15 & 4.644$\pm$0.048 & \n &  2011.34 &4750$\pm$27 & 2200$\pm$14\\ 
0415+379  & 40\tablenotemark{a} & 66  & 255 &6.87&  6.52& $ 64.6$ & 63.33$\pm$0.63 & 1.28$\pm$0.71 & 1558$\pm$30 & 5.057$\pm$0.097 & \n &  2012.64 &6027$\pm$81 & 2854$\pm$23\\ 
0415+379  & 41\tablenotemark{a} & 17  & 377 &1.73&  1.64& $ 66.3$ & 70.5$\pm$1.2 & 4.2$\pm$1.3\tablenotemark{b} & 889$\pm$26 & 2.885$\pm$0.086 & \n &  2009.62 &1540$\pm$24 & 678$\pm$15\\ 
0415+379  & 44\tablenotemark{a} & 21  & 63 &2.10&  2.00& $ 65.7$ & 67.28$\pm$0.90 & 1.6$\pm$1.0 & 1636$\pm$40 & 5.31$\pm$0.13 & \n &  2013.10 &1988$\pm$27 & 896$\pm$14\\ 
0415+379  & 46\tablenotemark{a} & 26  & 55 &2.95&  2.79& $ 67.0$ & 68.35$\pm$0.89 & 1.33$\pm$0.99 & 1920$\pm$42 & 6.23$\pm$0.14 & \n &  2013.30 &3133$\pm$34 & 1317$\pm$21\\ 
0415+379  & 47\tablenotemark{a} & 32  & 56 &3.57&  3.39& $ 64.5$ & 63.5$\pm$1.1 & 1.0$\pm$1.2 & 1743$\pm$35 & 5.65$\pm$0.11 & \n &  2012.75 &3333$\pm$33 & 1591$\pm$29\\ 
0415+379  & 52 & 13  & 148 &1.13&  1.07& $ 65.5$ & 66.2$\pm$2.3 & 0.7$\pm$2.5 & 1348$\pm$74 & 4.37$\pm$0.24 & 2011.913$\pm$0.049 &  2012.79 &1076$\pm$30 & 490$\pm$18\\ 
0415+379  & 53\tablenotemark{a} & 28  & 136 &3.99&  3.78& $ 64.3$ & 62.53$\pm$0.39 & 1.75$\pm$0.46\tablenotemark{b} & 1856$\pm$18 & 6.023$\pm$0.060 & \n &  2015.05 &3403$\pm$27 & 1632$\pm$13\\ 
0415+379  & 54\tablenotemark{a} & 16  & 195 &4.28&  4.06& $ 65.1$ & 66.04$\pm$0.64 & 0.92$\pm$0.68 & 1890$\pm$29 & 6.135$\pm$0.095 & \n &  2015.80 &3210$\pm$25 & 1502$\pm$15\\ 
0415+379  & 56 & 20  & 448 &0.59&  0.55& $ 62.8$ & 331$\pm$32 & 92$\pm$32 & 11.8$\pm$6.0\tablenotemark{d} & 0.038$\pm$0.019 & \n &  2015.00 &523.1$\pm$6.6 & 262.9$\pm$8.3\\ 
0415+379  & 57\tablenotemark{a} & 21  & 417 &1.62&  1.54& $ 67.2$ & 66.0$\pm$1.6 & 1.1$\pm$1.8 & 1518$\pm$62 & 4.93$\pm$0.20 & \n &  2013.60 &1651$\pm$41 & 698$\pm$22\\ 
0415+379  & 58\tablenotemark{a} & 16  & 91 &3.32&  3.15& $ 64.8$ & 66.4$\pm$1.4 & 1.5$\pm$1.5 & 1726$\pm$63 & 5.60$\pm$0.20 & \n &  2015.80 &2392$\pm$54 & 1144$\pm$27\\ 
0415+379  & 60\tablenotemark{a} & 14  & 156 &2.75&  2.61& $ 64.1$ & 66.6$\pm$1.0 & 2.5$\pm$1.1 & 1735$\pm$58 & 5.63$\pm$0.19 & \n &  2015.94 &1937$\pm$45 & 968$\pm$14\\ 
0420+417  & 6 & 8  & 63 &5.94&  \n& $ 260.8$ & 159$\pm$44 & 102$\pm$44 & 32$\pm$22 & \n & \n &  2015.47 &$-$5864$\pm$20 & $-$948$\pm$23\\ 
0420+417  & 7 & 8  & 61 &3.54&  \n& $ 252.2$ & 313.3$\pm$6.5 & 61.1$\pm$6.6\tablenotemark{b} & 170$\pm$19 & \n & \n &  2015.47 &$-$3359$\pm$24 & $-$1088$\pm$16\\ 
0420+417  & 8 & 8  & 31 &2.41&  \n& $ 263.0$ & 232.0$\pm$4.5 & 31.1$\pm$4.6\tablenotemark{b} & 441$\pm$34 & \n & \n &  2015.47 &$-$2375$\pm$35 & $-$277$\pm$37\\ 
0420+417  & 9 & 8  & 62 &1.13&  \n& $ 261.0$ & 239.4$\pm$5.3 & 21.6$\pm$5.3\tablenotemark{b} & 78.3$\pm$9.8 & \n & \n &  2015.47 &$-$1117$\pm$11 & $-$175.6$\pm$5.0\\ 
0420+417  & 10 & 8  & 74 &0.48&  \n& $ 288.5$ & 279.1$\pm$9.1 & 9.4$\pm$9.2 & 98$\pm$35 & \n & \n &  2015.47 &$-$446$\pm$35 & 150.3$\pm$7.6\\ 
0420+417  & 11 & 8  & 432 &0.25&  \n& $ 308.2$ & 308$\pm$17 & 0$\pm$17 & 17.6$\pm$5.1 & \n & \n &  2015.47 &$-$196.7$\pm$5.8 & 154.9$\pm$4.4\\ 
0420$-$014  & 1\tablenotemark{a} & 31  & 55 &3.94&  30.98& $ 173.4$ & 182.8$\pm$4.5 & 9.4$\pm$4.6 & 117$\pm$10 & 5.73$\pm$0.51 & \n &  2005.14 &449$\pm$38 & $-$3966$\pm$43\\ 
0420$-$014  & 2 & 26  & 241 &1.42&  11.15& $ 195.6$ & 124.4$\pm$9.1 & 71.2$\pm$9.1\tablenotemark{b} & 71$\pm$10 & 3.48$\pm$0.51 & \n &  1999.04 &$-$434$\pm$22 & $-$1331$\pm$27\\ 
0420$-$014  & 3 & 30  & 494 &0.61&  4.82& $ 203.3$ & 187.2$\pm$3.4 & 16.1$\pm$3.7\tablenotemark{b} & 101.7$\pm$7.3 & 4.99$\pm$0.36 & \n &  2007.29 &$-$257$\pm$18 & $-$676$\pm$22\\ 
0420$-$014  & 4 & 10  & 2964 &0.22&  1.71& $ 287.5$ & 317$\pm$13 & 30$\pm$14 & 48$\pm$10 & 2.35$\pm$0.51 & \n &  2009.79 &$-$200$\pm$11 & 57$\pm$17\\ 
0422+004  & 2 & 16  & 141 &0.74&  3.00& $ 9.7$ & 26$\pm$10 & 16$\pm$10 & 40$\pm$10 & 0.68$\pm$0.17 & \n &  2007.28 &108$\pm$14 & 693$\pm$34\\ 
0429+415  & 1 & 5  & 21 &17.64&  142.57& $ 215.9$ & 242$\pm$24 & 26$\pm$24 & 67$\pm$18 & 3.57$\pm$0.94 & \n &  2011.01 &$-$10338$\pm$22 & $-$14282$\pm$60\\ 
0429+415  & 2 & 6  & 99 &20.90&  168.95& $ 217.6$ & 295$\pm$17 & 78$\pm$17 & 24.8$\pm$9.3 & 1.32$\pm$0.49 & \n &  2009.90 &$-$12752$\pm$26 & $-$16554.0$\pm$6.6\\ 
0429+415  & 3 & 6  & 58 &21.16&  171.08& $ 219.8$ & 241$\pm$74 & 21$\pm$74 & 21$\pm$39 & 1.1$\pm$2.1 & \n &  2009.90 &$-$13537$\pm$98 & $-$16255$\pm$36\\ 
0429+415  & 5 & 8  & 235 &39.55&  319.76& $ 229.3$ & 13$\pm$35 & 144$\pm$35 & 19.0$\pm$9.7 & 1.01$\pm$0.52 & \n &  2004.33 &$-$29987$\pm$68 & $-$25863$\pm$63\\ 
0429+415  & 6 & 8  & 338 &40.57&  327.96& $ 228.4$ & 284$\pm$37 & 55$\pm$37 & 9.6$\pm$4.8 & 0.51$\pm$0.25 & \n &  2004.33 &$-$30321$\pm$25 & $-$26923$\pm$48\\ 
0429+415  & 7 & 8  & 212 &40.83&  330.09& $ 227.1$ & 121$\pm$67 & 106$\pm$67 & 9$\pm$15 & 0.48$\pm$0.80 & \n &  2004.33 &$-$29923$\pm$74 & $-$27790$\pm$57\\ 
0430+052  & 1\tablenotemark{a} & 14  & 71 &9.74&  6.35& $ 252.0$ & 258.1$\pm$1.5 & 6.2$\pm$1.5\tablenotemark{b} & 2143$\pm$118 & 4.70$\pm$0.26 & \n &  2001.59 &$-$9440$\pm$43 & $-$3054$\pm$18\\ 
0430+052  & 2\tablenotemark{a} & 23  & 342 &6.20&  4.04& $ 253.0$ & 258.74$\pm$0.94 & 5.8$\pm$1.0\tablenotemark{b} & 1723$\pm$18 & 3.782$\pm$0.040 & \n &  1999.56 &$-$4626$\pm$32 & $-$1556$\pm$52\\ 
0430+052  & 3\tablenotemark{a} & 14  & 119 &7.36&  4.79& $ 243.9$ & 247.6$\pm$1.1 & 3.6$\pm$1.2\tablenotemark{b} & 2316$\pm$34 & 5.083$\pm$0.075 & \n &  2001.59 &$-$6794$\pm$11 & $-$3307$\pm$17\\ 
0430+052  & 4 & 13  & 200 &5.03&  3.27& $ 243.6$ & 251.0$\pm$1.2 & 7.5$\pm$1.2\tablenotemark{b} & 1943$\pm$90 & 4.27$\pm$0.20 & \n &  2001.63 &$-$4666$\pm$32 & $-$2295.7$\pm$8.9\\ 
0430+052  & 5\tablenotemark{a} & 15  & 273 &3.93&  2.56& $ 236.4$ & 242.3$\pm$1.6 & 5.9$\pm$1.6\tablenotemark{b} & 1813$\pm$60 & 3.98$\pm$0.13 & \n &  2001.34 &$-$3108$\pm$28 & $-$2086$\pm$20\\ 
0430+052  & 6 & 15  & 227 &3.16&  2.06& $ 237.1$ & 241.8$\pm$2.0 & 4.6$\pm$2.1 & 1859$\pm$64 & 4.08$\pm$0.14 & \n &  2001.34 &$-$2487$\pm$28 & $-$1624$\pm$29\\ 
0430+052  & 7 & 14  & 141 &2.11&  1.37& $ 240.0$ & 238.0$\pm$1.0 & 2.0$\pm$1.1 & 2092$\pm$38 & 4.593$\pm$0.083 & 2000.502$\pm$0.019 &  2001.59 &$-$1978$\pm$14 & $-$1148$\pm$13\\ 
0430+052  & 8 & 13  & 371 &0.97&  0.63& $ 240.3$ & 245.1$\pm$1.2 & 4.8$\pm$1.3\tablenotemark{b} & 1507$\pm$47 & 3.31$\pm$0.10 & 2000.873$\pm$0.020 &  2001.63 &$-$962$\pm$17 & $-$536.6$\pm$8.1\\ 
0430+052  & 11\tablenotemark{a} & 26  & 161 &13.07&  8.52& $ 245.4$ & 248.97$\pm$0.75 & 3.53$\pm$0.79\tablenotemark{b} & 2322$\pm$42 & 5.097$\pm$0.093 & \n &  2007.09 &$-$10111$\pm$90 & $-$4750$\pm$57\\ 
0430+052  & 12\tablenotemark{a} & 12  & 108 &7.17&  4.67& $ 243.2$ & 243.6$\pm$1.6 & 0.5$\pm$1.8 & 2294$\pm$79 & 5.03$\pm$0.17 & \n &  2005.36 &$-$5509$\pm$132 & $-$2797$\pm$93\\ 
0430+052  & 13\tablenotemark{a} & 48  & 77 &15.89&  10.35& $ 246.3$ & 249.33$\pm$0.75 & 2.98$\pm$0.79\tablenotemark{b} & 2350$\pm$31 & 5.159$\pm$0.068 & \n &  2009.02 &$-$11995$\pm$77 & $-$5408$\pm$78\\ 
0430+052  & 14 & 14  & 80 &6.40&  4.17& $ 245.1$ & 243.0$\pm$1.5 & 2.1$\pm$1.6 & 2604$\pm$88 & 5.72$\pm$0.19 & \n &  2007.48 &$-$4920$\pm$101 & $-$2243$\pm$67\\ 
0430+052  & 15 & 15  & 64 &5.23&  3.40& $ 245.8$ & 245.3$\pm$1.3 & 0.4$\pm$1.4 & 2593$\pm$46 & 5.69$\pm$0.10 & 2006.205$\pm$0.039 &  2007.95 &$-$4118$\pm$42 & $-$1848$\pm$61\\ 
0430+052  & 17\tablenotemark{a} & 52  & 107 &10.24&  6.67& $ 244.0$ & 244.36$\pm$0.76 & 0.38$\pm$0.84 & 2431$\pm$25 & 5.336$\pm$0.054 & \n &  2010.79 &$-$8525$\pm$44 & $-$4168$\pm$69\\ 
0430+052  & 22\tablenotemark{a} & 20  & 313 &4.61&  3.00& $ 248.5$ & 253.08$\pm$0.80 & 4.59$\pm$0.93\tablenotemark{b} & 1795$\pm$27 & 3.940$\pm$0.060 & \n &  1998.28 &$-$5572$\pm$47 & $-$2080$\pm$43\\ 
0430+052  & 24 & 16  & 250 &4.19&  2.73& $ 253.8$ & 259.27$\pm$0.96 & 5.5$\pm$1.1\tablenotemark{b} & 1977$\pm$54 & 4.34$\pm$0.12 & \n &  1997.20 &$-$4653$\pm$50 & $-$1287$\pm$30\\ 
0430+052  & 25\tablenotemark{a} & 12  & 316 &1.68&  1.09& $ 242.4$ & 249.3$\pm$1.1 & 6.9$\pm$1.4\tablenotemark{b} & 1858$\pm$43 & 4.078$\pm$0.094 & \n &  1997.20 &$-$1891$\pm$29 & $-$929$\pm$23\\ 
0430+052  & 28 & 5  & 76 &9.89&  6.44& $ 246.9$ & 262.9$\pm$2.4 & 15.9$\pm$2.5\tablenotemark{b} & 2316$\pm$266 & 5.08$\pm$0.58 & \n &  2004.05 &$-$8842$\pm$191 & $-$3843$\pm$65\\ 
0430+052  & 29 & 7  & 127 &10.27&  6.69& $ 244.3$ & 256.2$\pm$1.7 & 12.0$\pm$1.8\tablenotemark{b} & 1964$\pm$43 & 4.311$\pm$0.093 & \n &  2005.13 &$-$9662$\pm$56 & $-$4561$\pm$81\\ 
0430+052  & 30 & 7  & 90 &8.27&  5.39& $ 243.6$ & 248.4$\pm$1.5 & 4.8$\pm$1.6\tablenotemark{b} & 2404$\pm$49 & 5.28$\pm$0.11 & \n &  2004.74 &$-$7494$\pm$50 & $-$3708$\pm$69\\ 
0430+052  & 31 & 14  & 37 &9.31&  6.07& $ 244.3$ & 243.4$\pm$1.1 & 0.9$\pm$1.1 & 2861$\pm$54 & 6.28$\pm$0.12 & 2004.815$\pm$0.063 &  2007.81 &$-$7731$\pm$48 & $-$3709$\pm$47\\ 
0430+052  & 32\tablenotemark{a} & 35  & 134 &7.16&  4.67& $ 246.3$ & 244.40$\pm$0.90 & 1.9$\pm$1.0 & 2598$\pm$45 & 5.702$\pm$0.100 & \n &  2010.58 &$-$6446$\pm$62 & $-$2822$\pm$53\\ 
0430+052  & 33 & 8  & 476 &1.62&  1.05& $ 249.5$ & 242.8$\pm$2.1 & 6.7$\pm$2.1\tablenotemark{b} & 1687$\pm$104 & 3.70$\pm$0.23 & \n &  2008.78 &$-$1559$\pm$34 & $-$589.6$\pm$9.4\\ 
0430+052  & 35 & 6  & 243 &1.92&  1.25& $ 248.1$ & 243.0$\pm$4.8 & 5.0$\pm$4.9 & 1786$\pm$160 & 3.92$\pm$0.35 & 2008.24$\pm$0.10 &  2009.27 &$-$1737$\pm$41 & $-$696$\pm$36\\ 
0430+052  & 36\tablenotemark{a} & 25  & 336 &4.80&  3.13& $ 246.5$ & 248.74$\pm$0.64 & 2.25$\pm$0.72\tablenotemark{b} & 2427$\pm$46 & 5.33$\pm$0.10 & \n &  2010.70 &$-$4176$\pm$46 & $-$1827$\pm$21\\ 
0430+052  & 37 & 7  & 500 &1.41&  0.92& $ 244.9$ & 248.7$\pm$2.0 & 3.8$\pm$2.2 & 1832$\pm$131 & 4.02$\pm$0.29 & 2008.722$\pm$0.046 &  2009.60 &$-$1344$\pm$48 & $-$625$\pm$14\\ 
0430+052  & 38\tablenotemark{a} & 23  & 157 &4.08&  2.65& $ 248.1$ & 246.0$\pm$1.0 & 2.1$\pm$1.1 & 2537$\pm$38 & 5.569$\pm$0.084 & \n &  2010.86 &$-$3591$\pm$31 & $-$1436$\pm$39\\ 
0430+052  & 39 & 41  & 550 &0.29&  0.19& $ 242.1$ & 48$\pm$11\tablenotemark{c} & 166$\pm$11 & 19.8$\pm$3.7\tablenotemark{d} & 0.0435$\pm$0.0081 & \n &  2013.25 &$-$257.5$\pm$8.0 & $-$137.1$\pm$6.1\\ 
0430+052  & 41\tablenotemark{a} & 34  & 129 &5.27&  3.43& $ 248.4$ & 247.89$\pm$0.61 & 0.54$\pm$0.70 & 2624$\pm$35 & 5.759$\pm$0.077 & \n &  2011.76 &$-$4580$\pm$38 & $-$1807$\pm$28\\ 
0430+052  & 42 & 9  & 113 &1.38&  0.90& $ 241.8$ & 250.1$\pm$3.5 & 8.2$\pm$3.8 & 1745$\pm$166 & 3.83$\pm$0.36 & \n &  2011.33 &$-$1271$\pm$49 & $-$672$\pm$27\\ 
0430+052  & 43 & 9  & 121 &1.58&  1.03& $ 244.6$ & 247.6$\pm$1.4 & 3.0$\pm$1.5 & 2392$\pm$108 & 5.25$\pm$0.24 & 2010.210$\pm$0.026 &  2010.85 &$-$1311$\pm$26 & $-$630$\pm$10\\ 
0430+052  & 44\tablenotemark{a} & 17  & 235 &1.96&  1.27& $ 247.2$ & 251.58$\pm$0.61 & 4.35$\pm$0.70\tablenotemark{b} & 2122$\pm$32 & 4.657$\pm$0.070 & \n &  2011.35 &$-$1843$\pm$17 & $-$770$\pm$11\\ 
0430+052  & 45\tablenotemark{a} & 28  & 104 &3.89&  2.53& $ 246.2$ & 246.83$\pm$0.50 & 0.69$\pm$0.56 & 2179$\pm$34 & 4.782$\pm$0.076 & \n &  2013.13 &$-$3999$\pm$35 & $-$1762$\pm$13\\ 
0430+052  & 47 & 34  & 95 &8.84&  5.76& $ 246.8$ & 245.87$\pm$0.34 & 0.99$\pm$0.37 & 2189$\pm$14 & 4.804$\pm$0.031 & 2010.529$\pm$0.028 &  2014.66 &$-$8322$\pm$23 & $-$3561$\pm$21\\ 
0430+052  & 50 & 20  & 53 &7.13&  4.64& $ 247.6$ & 249.14$\pm$0.69 & 1.59$\pm$0.71 & 2837$\pm$42 & 6.226$\pm$0.092 & \n &  2013.60 &$-$7260$\pm$33 & $-$2979$\pm$25\\ 
0430+052  & 54 & 20  & 26 &5.39&  3.51& $ 243.7$ & 244.51$\pm$0.85 & 0.84$\pm$0.90 & 1796$\pm$27 & 3.942$\pm$0.060 & 2012.684$\pm$0.049 &  2015.31 &$-$4220$\pm$31 & $-$2100$\pm$29\\ 
0430+052  & 55 & 8  & 63 &2.94&  1.91& $ 246.3$ & 248.2$\pm$2.5 & 1.9$\pm$2.6 & 1538$\pm$100 & 3.38$\pm$0.22 & 2012.89$\pm$0.13 &  2014.89 &$-$2772$\pm$64 & $-$1213$\pm$35\\ 
0430+052  & 56 & 8  & 119 &2.05&  1.34& $ 246.9$ & 245.6$\pm$2.6 & 1.2$\pm$2.8 & 1590$\pm$119 & 3.49$\pm$0.26 & 2013.572$\pm$0.084 &  2014.89 &$-$1971$\pm$80 & $-$844$\pm$31\\ 
0430+052  & 57 & 5  & 26 &2.24&  1.46& $ 245.8$ & 246.8$\pm$4.7 & 1.0$\pm$4.9 & 2396$\pm$291 & 5.26$\pm$0.64 & 2014.78$\pm$0.12 &  2015.71 &$-$2007$\pm$74 & $-$905$\pm$38\\ 
0430+052  & 58 & 12  & 92 &1.74&  1.13& $ 243.2$ & 247.3$\pm$2.9 & 4.1$\pm$3.1 & 1415$\pm$70 & 3.11$\pm$0.15 & 2015.101$\pm$0.065 &  2016.21 &$-$1413$\pm$30 & $-$727$\pm$30\\ 
0430+052  & 59 & 8  & 561 &1.34&  0.87& $ 243.0$ & 242.7$\pm$1.2 & 0.2$\pm$1.3 & 2487$\pm$81 & 5.46$\pm$0.18 & 2016.132$\pm$0.014 &  2016.69 &$-$1239$\pm$18 & $-$632.6$\pm$7.2\\ 
0430+052  & 60 & 8  & 489 &0.84&  0.54& $ 240.6$ & 236.2$\pm$2.0 & 4.4$\pm$2.2 & 1898$\pm$84 & 4.17$\pm$0.18 & 2016.260$\pm$0.016 &  2016.69 &$-$760$\pm$20 & $-$431.6$\pm$9.2\\ 
0430+052  & 62\tablenotemark{a} & 17  & 27 &10.81&  7.04& $ 246.4$ & 249.7$\pm$2.3 & 3.3$\pm$2.3 & 2290$\pm$134 & 5.03$\pm$0.29 & \n &  2013.41 &$-$10133$\pm$91 & $-$4420$\pm$55\\ 
0430+052  & 67 & 14  & 110 &2.76&  1.80& $ 247.0$ & 242.4$\pm$2.3 & 4.6$\pm$2.5 & 2117$\pm$79 & 4.65$\pm$0.17 & \n &  2016.18 &$-$2329$\pm$38 & $-$966$\pm$44\\ 
0430+289  & 1 & 10  & 45 &0.72&  \n& $ 56.8$ & 56$\pm$11 & 1$\pm$11 & 121$\pm$19 & \n & \n &  2007.22 &616$\pm$34 & 404$\pm$52\\ 
0440$-$003  & 1 & 15  & 463 &1.22&  9.37& $ 233.5$ & 171$\pm$13 & 62$\pm$13\tablenotemark{b} & 13.3$\pm$2.6 & 0.61$\pm$0.12 & \n &  2003.90 &$-$987$\pm$17 & $-$707$\pm$16\\ 
0440$-$003  & 2 & 15  & 338 &0.61&  4.68& $ 221.4$ & 155$\pm$36 & 67$\pm$36 & 5.7$\pm$2.8 & 0.26$\pm$0.13 & \n &  2003.90 &$-$407$\pm$24 & $-$450$\pm$13\\ 
0446+112  & 2\tablenotemark{a} & 11  & 65 &0.73&  6.09& $ 103.2$ & 88.9$\pm$2.3 & 14.3$\pm$2.5\tablenotemark{b} & 73.2$\pm$8.5 & 6.33$\pm$0.74 & \n &  2004.73 &694$\pm$31 & $-$166$\pm$10\\ 
0446+112  & 3 & 9  & 359 &0.40&  3.40& $ 129.4$ & 119.9$\pm$5.9 & 9.4$\pm$6.5 & 75.0$\pm$8.8 & 6.48$\pm$0.76 & \n &  2006.56 &334$\pm$24 & $-$269$\pm$16\\ 
0451$-$282  & 1 & 6  & 37 &10.26&  83.67& $ 7.6$ & 13$\pm$61 & 5$\pm$61 & 169$\pm$262 & 16$\pm$25 & \n &  2011.63 &1369$\pm$32 & 10213$\pm$316\\ 
0451$-$282  & 2 & 6  & 121 &7.26&  59.19& $ 9.2$ & 190$\pm$51 & 179$\pm$51 & 82$\pm$117 & 8$\pm$11 & \n &  2011.63 &1160$\pm$16 & 7146$\pm$121\\ 
0451$-$282  & 3 & 6  & 61 &2.82&  22.99& $ 8.1$ & 222$\pm$70 & 147$\pm$70 & 64$\pm$129 & 6$\pm$12 & \n &  2011.63 &389$\pm$29 & 2780$\pm$198\\ 
0451$-$282  & 4 & 6  & 75 &1.43&  11.66& $ 353.9$ & 349.1$\pm$3.9 & 4.8$\pm$3.9 & 121.3$\pm$9.8 & 11.48$\pm$0.92 & 1999.4$\pm$1.0 &  2011.63 &$-$157$\pm$11 & 1451$\pm$14\\ 
0451$-$282  & 5 & 6  & 227 &0.69&  5.60& $ 4.9$ & 200$\pm$27 & 165$\pm$27 & 30$\pm$20 & 2.8$\pm$1.9 & \n &  2011.63 &56.2$\pm$3.4 & 678$\pm$25\\ 
0454+844  & 2 & 15  & 14 &1.80&  \n& $ 166.8$ & 194.1$\pm$7.2 & 27.4$\pm$7.2\tablenotemark{b} & 46$\pm$10 & \n & \n &  2002.31 &404$\pm$23 & $-$1777$\pm$51\\ 
0454+844  & 3 & 9  & 18 &0.89&  \n& $ 147.9$ & 163.3$\pm$8.5 & 15.4$\pm$8.8 & 109$\pm$25 & \n & \n &  1999.18 &470$\pm$27 & $-$743$\pm$52\\ 
0454+844  & 5 & 15  & 91 &0.25&  \n& $ 175.4$ & 228.0$\pm$8.9 & 52.6$\pm$9.3\tablenotemark{b} & 13.6$\pm$2.1 & \n & \n &  2002.31 &15$\pm$12 & $-$256.1$\pm$8.5\\ 
0454$-$234  & 2\tablenotemark{a} & 13  & 166 &0.80&  6.47& $ 131.7$ & 173.9$\pm$4.5 & 42.3$\pm$5.7\tablenotemark{b} & 292$\pm$49 & 15.4$\pm$2.6 & \n &  2011.06 &602$\pm$26 & $-$546$\pm$61\\ 
0458$-$020  & 2 & 15  & 34 &5.11&  42.56& $ 304.7$ & 312$\pm$15 & 7$\pm$15 & 27.9$\pm$7.3 & 2.49$\pm$0.65 & \n &  2004.23 &$-$4187$\pm$45 & 2893$\pm$30\\ 
0458$-$020  & 3 & 5  & 90 &1.57&  13.11& $ 319.8$ & 306$\pm$17 & 13$\pm$17 & 68$\pm$16 & 6.0$\pm$1.5 & \n &  1998.52 &$-$1002$\pm$30 & 1192$\pm$50\\ 
0506+056  & 1 & 12  & 21 &3.56&  17.05& $ 171.7$ & 234$\pm$25 & 62$\pm$25 & 47$\pm$15 & 0.98$\pm$0.31 & \n &  2012.95 &514$\pm$25 & $-$3527$\pm$63\\ 
0506+056  & 2 & 8  & 49 &1.97&  9.41& $ 187.8$ & 170$\pm$17 & 17$\pm$17 & 57$\pm$27 & 1.19$\pm$0.57 & \n &  2011.54 &$-$264$\pm$13 & $-$1965$\pm$41\\ 
0506+056  & 3 & 12  & 14 &1.25&  5.99& $ 216.0$ & 49$\pm$48 & 168$\pm$48 & 19$\pm$14 & 0.40$\pm$0.29 & \n &  2012.95 &$-$736$\pm$35 & $-$1012$\pm$40\\ 
0509+406  & 1 & 6  & 141 &2.51&  \n& $ 38.0$ & 44.8$\pm$6.3 & 6.8$\pm$6.4 & 303$\pm$33 & \n & \n &  2015.01 &1549$\pm$15 & 1985$\pm$34\\ 
0509+406  & 2 & 6  & 80 &1.42&  \n& $ 46.3$ & 45.0$\pm$9.6 & 1.3$\pm$9.7 & 253$\pm$42 & \n & \n &  2015.01 &1028$\pm$33 & 984$\pm$34\\ 
0509+406  & 3 & 6  & 103 &0.94&  \n& $ 55.9$ & 27.9$\pm$8.3 & 28.0$\pm$8.3\tablenotemark{b} & 121$\pm$23 & \n & \n &  2015.01 &775.5$\pm$9.8 & 527$\pm$20\\ 
0509+406  & 4 & 6  & 133 &0.24&  \n& $ 58.4$ & 256$\pm$86 & 163$\pm$86 & 5.1$\pm$9.6 & \n & \n &  2015.01 &204.8$\pm$7.4 & 126.0$\pm$8.5\\ 
0518+211  & 3\tablenotemark{a} & 11  & 12 &5.56&  \n& $ 284.8$ & 314.2$\pm$6.1 & 29.4$\pm$6.1\tablenotemark{b} & 208$\pm$22 & \n & \n &  2012.94 &$-$5430$\pm$44 & 1472$\pm$40\\ 
0518+211  & 5 & 8  & 6 &4.95&  \n& $ 272.1$ & 276.6$\pm$4.2 & 4.5$\pm$4.3 & 774$\pm$45 & \n & \n &  2014.47 &$-$5244$\pm$70 & 219$\pm$88\\ 
0518+211  & 7 & 13  & 22 &2.72&  \n& $ 272.5$ & 212$\pm$11 & 61$\pm$11\tablenotemark{b} & 58.7$\pm$9.7 & \n & \n &  2013.40 &$-$2720$\pm$27 & 111$\pm$20\\ 
0518+211  & 8 & 13  & 20 &1.44&  \n& $ 264.4$ & 146$\pm$22\tablenotemark{c?} & 118$\pm$22\tablenotemark{b?} & 34$\pm$10 & \n & \n &  2013.40 &$-$1430$\pm$34 & $-$146$\pm$17\\ 
0518+211  & 9 & 13  & 33 &0.82&  \n& $ 252.1$ & 90.5$\pm$6.2\tablenotemark{c} & 161.6$\pm$6.2 & 25.4$\pm$7.6 & \n & \n &  2013.40 &$-$776$\pm$17 & $-$252.6$\pm$5.0\\ 
0518+211  & 10\tablenotemark{a} & 13  & 49 &0.31&  \n& $ 240.5$ & 88.2$\pm$9.2\tablenotemark{c} & 152.2$\pm$9.3 & 18.4$\pm$4.6 & \n & \n &  2013.40 &$-$264$\pm$11 & $-$151.5$\pm$6.3\\ 
0519+011  & 1 & 7  & 24 &25.84&  203.51& $ 210.8$ & 226$\pm$14 & 15$\pm$14 & 244$\pm$58 & 24.7$\pm$5.9 & \n &  2015.85 &$-$13215$\pm$36 & $-$22168$\pm$41\\ 
0519+011  & 2 & 7  & 100 &0.78&  6.13& $ 220.1$ & 225.1$\pm$9.1 & 5.0$\pm$9.2 & 235$\pm$36 & 23.8$\pm$3.6 & \n &  2015.85 &$-$479$\pm$14 & $-$573$\pm$31\\ 
0519+011  & 3 & 7  & 161 &1.28&  10.09& $ 221.5$ & 223.4$\pm$9.2 & 2.0$\pm$9.2 & 259$\pm$41 & 26.2$\pm$4.2 & \n &  2015.85 &$-$825$\pm$21 & $-$935$\pm$33\\ 
0519+011  & 4 & 7  & 55 &1.71&  13.47& $ 219.5$ & 226$\pm$19 & 6$\pm$19 & 264$\pm$78 & 26.7$\pm$7.9 & \n &  2015.85 &$-$1064$\pm$37 & $-$1295$\pm$66\\ 
0528+134  & 1\tablenotemark{a} & 34  & 49 &4.42&  37.33& $ 26.2$ & 31.9$\pm$8.1 & 5.8$\pm$8.1 & 81$\pm$13 & 6.8$\pm$1.1 & \n &  2003.76 &1958$\pm$49 & 3980$\pm$76\\ 
0528+134  & 2\tablenotemark{a} & 39  & 97 &3.00&  25.30& $ 31.1$ & 23.99$\pm$0.83 & 7.15$\pm$0.93\tablenotemark{b} & 218.5$\pm$3.5 & 18.48$\pm$0.30 & \n &  2006.22 &1552$\pm$21 & 2571$\pm$24\\ 
0528+134  & 3 & 45  & 331 &1.65&  13.91& $ 38.3$ & 27.0$\pm$1.8 & 11.3$\pm$2.1\tablenotemark{b} & 131.8$\pm$6.4 & 11.14$\pm$0.54 & \n &  2006.46 &1044$\pm$18 & 1335$\pm$44\\ 
0528+134  & 6\tablenotemark{a} & 30  & 362 &0.90&  7.59& $ 46.7$ & 48.2$\pm$2.0 & 1.5$\pm$2.2 & 95.4$\pm$3.1 & 8.07$\pm$0.26 & \n &  2009.03 &633$\pm$10 & 598$\pm$18\\ 
0528+134  & 7 & 14  & 619 &0.52&  4.39& $ 67.0$ & 67.4$\pm$8.3 & 0.4$\pm$8.9 & 108.0$\pm$9.9 & 9.14$\pm$0.84 & \n &  2007.35 &468$\pm$16 & 199$\pm$32\\ 
0528+134  & 8 & 6  & 603 &0.48&  4.09& $ 76.1$ & 94.3$\pm$6.5 & 18.3$\pm$6.7 & 129$\pm$15 & 10.9$\pm$1.3 & \n &  2009.66 &516$\pm$13 & 113$\pm$12\\ 
0528+134  & 10 & 11  & 104 &0.90&  7.58& $ 58.3$ & 350.6$\pm$3.2 & 67.6$\pm$3.4\tablenotemark{b} & 73.8$\pm$8.9 & 6.24$\pm$0.75 & \n &  2014.12 &760.6$\pm$7.7 & 492$\pm$18\\ 
0528+134  & 12 & 6  & 208 &0.23&  1.93& $ 58.6$ & 79$\pm$19 & 20$\pm$20 & 25.0$\pm$4.4 & 2.11$\pm$0.37 & \n &  2015.51 &189.7$\pm$3.3 & 118.0$\pm$8.9\\ 
0529+075  & 1 & 10  & 106 &2.89&  24.24& $ 324.5$ & 323.6$\pm$4.8 & 0.9$\pm$5.2 & 369$\pm$34 & 22.8$\pm$2.1 & 1999.61$\pm$0.77 &  2007.18 &$-$1634$\pm$82 & 2294$\pm$124\\ 
0529+075  & 2 & 9  & 383 &0.98&  8.23& $ 349.7$ & 355.4$\pm$3.1 & 5.6$\pm$3.4 & 145$\pm$12 & 8.95$\pm$0.71 & 2001.24$\pm$0.59 &  2007.65 &$-$171$\pm$23 & 925$\pm$33\\ 
0529+075  & 3 & 6  & 555 &0.51&  4.25& $ 346.8$ & 335$\pm$45 & 12$\pm$45 & 18$\pm$13 & 1.13$\pm$0.78 & \n &  2009.27 &$-$113$\pm$22 & 487$\pm$26\\ 
0529+075  & 4 & 5  & 234 &1.53&  12.89& $ 330.4$ & 310$\pm$18 & 20$\pm$19 & 173$\pm$53 & 10.7$\pm$3.3 & \n &  2009.77 &$-$704$\pm$108 & 1287$\pm$45\\ 
0529+483  & 3 & 8  & 13 &1.52&  12.62& $ 36.3$ & 43.7$\pm$8.7 & 7.4$\pm$8.8 & 338$\pm$51 & 19.8$\pm$3.0 & \n &  2005.02 &892$\pm$39 & 1217$\pm$46\\ 
0529+483  & 4\tablenotemark{a} & 15  & 60 &1.31&  10.85& $ 32.6$ & 29.6$\pm$2.6 & 3.0$\pm$3.0 & 217.5$\pm$8.9 & 12.72$\pm$0.52 & \n &  2008.45 &769$\pm$35 & 1215$\pm$28\\ 
0529+483  & 5 & 8  & 85 &0.86&  7.13& $ 2.0$ & 357.0$\pm$5.5 & 5.0$\pm$6.4 & 182$\pm$15 & 10.66$\pm$0.85 & \n &  2009.48 &30$\pm$47 & 844$\pm$38\\ 
0529+483  & 9 & 5  & 60 &0.56&  4.69& $ 345.4$ & 348.1$\pm$3.3 & 2.7$\pm$3.6 & 281$\pm$60 & 16.5$\pm$3.5 & 2009.74$\pm$0.15 &  2011.95 &$-$129.4$\pm$3.2 & 487$\pm$58\\ 
0536+145  & 1 & 5  & 7 &3.04&  24.47& $ 168.5$ & 176$\pm$31 & 8$\pm$32 & 227$\pm$123 & 22$\pm$12 & \n &  2012.97 &602$\pm$41 & $-$2952$\pm$55\\ 
0536+145  & 2 & 5  & 19 &1.18&  9.51& $ 183.1$ & 173$\pm$42 & 10$\pm$42 & 60$\pm$82 & 5.8$\pm$7.9 & \n &  2012.97 &$-$64.4$\pm$3.9 & $-$1172$\pm$23\\ 
0539$-$057  & 1 & 5  & 75 &2.66&  20.30& $ 162.4$ & 79$\pm$29 & 84$\pm$29 & 148$\pm$61 & 6.8$\pm$2.8 & \n &  2004.46 &806$\pm$22 & $-$2533$\pm$25\\ 
0539$-$057  & 2 & 5  & 95 &1.91&  14.56& $ 140.9$ & 120$\pm$11 & 21$\pm$11 & 171$\pm$42 & 7.8$\pm$1.9 & \n &  2004.46 &1204$\pm$17 & $-$1480.0$\pm$6.8\\ 
0539$-$057  & 3 & 5  & 20 &1.23&  9.41& $ 145.2$ & 241$\pm$25 & 96$\pm$25 & 94$\pm$36 & 4.3$\pm$1.7 & \n &  2004.46 &701$\pm$13 & $-$1012$\pm$14\\ 
0539$-$057  & 4 & 5  & 112 &0.48&  3.69& $ 148.3$ & 142$\pm$14 & 6$\pm$14 & 142$\pm$36 & 6.5$\pm$1.6 & \n &  2004.46 &254.7$\pm$1.1 & $-$413$\pm$17\\ 
0539$-$057  & 5 & 6  & 42 &3.42&  26.12& $ 160.1$ & 158.4$\pm$5.1 & 1.6$\pm$5.1 & 301$\pm$46 & 13.8$\pm$2.1 & 2000.3$\pm$1.6 &  2011.29 &1161.7$\pm$9.9 & $-$3205$\pm$24\\ 
0539$-$057  & 6 & 6  & 31 &1.88&  14.38& $ 148.3$ & 273$\pm$51 & 125$\pm$51 & 84$\pm$61 & 3.8$\pm$2.8 & \n &  2011.29 &992$\pm$29 & $-$1601$\pm$36\\ 
0539$-$057  & 8 & 6  & 288 &0.36&  2.77& $ 173.5$ & 14.8$\pm$9.0\tablenotemark{c} & 158.8$\pm$9.0 & 137$\pm$42 & 6.3$\pm$1.9 & \n &  2011.29 &39.8$\pm$5.1 & $-$364$\pm$21\\ 
0552+398  & 1 & 42  & 796 &0.56&  4.67& $ 290.2$ & 358$\pm$17 & 68$\pm$17\tablenotemark{b} & 2.74$\pm$0.68 & 0.249$\pm$0.062 & \n &  2004.97 &$-$529.5$\pm$3.8 & 198.5$\pm$3.1\\ 
0552+398  & 2\tablenotemark{a} & 42  & 856 &0.18&  1.46& $ 53.2$ & 324.3$\pm$5.2 & 88.9$\pm$5.5\tablenotemark{b} & 15.5$\pm$1.2 & 1.40$\pm$0.10 & \n &  2004.97 &129.7$\pm$7.4 & 121.7$\pm$3.8\\ 
0603+476  & 1 & 7  & 6 &3.87&  \n& $ 348.5$ & 25$\pm$19 & 36$\pm$19 & 102$\pm$39 & \n & \n &  2015.43 &$-$772$\pm$20 & 3788$\pm$42\\ 
0603+476  & 3 & 7  & 11 &1.74&  \n& $ 340.8$ & 358.8$\pm$1.7 & 18.0$\pm$1.8\tablenotemark{b} & 627$\pm$29 & \n & \n &  2015.43 &$-$573$\pm$18 & 1629$\pm$29\\ 
0603+476  & 4 & 7  & 21 &1.23&  \n& $ 333.9$ & 342.2$\pm$3.8 & 8.3$\pm$4.0 & 484$\pm$31 & \n & \n &  2015.43 &$-$537$\pm$31 & 1093$\pm$31\\ 
0603+476  & 5 & 7  & 43 &0.75&  \n& $ 327.4$ & 329.1$\pm$2.0 & 1.7$\pm$2.3 & 442$\pm$21 & \n & 2013.734$\pm$0.078 &  2015.43 &$-$395$\pm$11 & 616$\pm$23\\ 
0603+476  & 6 & 5  & 35 &0.52&  \n& $ 324.9$ & 323.2$\pm$8.5 & 1.6$\pm$9.4 & 378$\pm$60 & \n & \n &  2015.89 &$-$282$\pm$34 & 402$\pm$43\\ 
0605$-$085  & 2 & 20  & 108 &5.23&  40.41& $ 113.8$ & 118.0$\pm$1.7 & 4.2$\pm$1.8 & 231$\pm$11 & 10.90$\pm$0.51 & \n &  2004.53 &4640$\pm$52 & $-$2035$\pm$20\\ 
0605$-$085  & 3 & 18  & 191 &3.23&  24.97& $ 123.7$ & 125.4$\pm$1.5 & 1.7$\pm$1.6 & 410$\pm$13 & 19.35$\pm$0.59 & 1995.92$\pm$0.22 &  2002.84 &2422$\pm$59 & $-$1606$\pm$31\\ 
0605$-$085  & 4 & 18  & 151 &2.12&  16.43& $ 124.0$ & 124.4$\pm$1.2 & 0.4$\pm$1.4 & 328.4$\pm$9.3 & 15.49$\pm$0.44 & 1999.62$\pm$0.13 &  2006.44 &1872$\pm$41 & $-$1263$\pm$13\\ 
0605$-$085  & 5 & 10  & 62 &0.69&  5.31& $ 126.4$ & 110$\pm$26 & 16$\pm$26 & 25$\pm$11 & 1.18$\pm$0.53 & \n &  2007.65 &559$\pm$24 & $-$409$\pm$18\\ 
0605$-$085  & 6 & 11  & 329 &0.28&  2.17& $ 128.2$ & 18$\pm$23 & 111$\pm$23 & 11.0$\pm$5.2\tablenotemark{d} & 0.52$\pm$0.24 & \n &  2006.47 &220.6$\pm$6.5 & $-$171$\pm$12\\ 
0605$-$085  & 10 & 5  & 27 &4.87&  37.65& $ 121.2$ & 138.8$\pm$8.8 & 17.6$\pm$9.0 & 678$\pm$107 & 32.0$\pm$5.1 & \n &  2010.03 &4144$\pm$77 & $-$2499$\pm$134\\ 
0605$-$153  & 1 & 5  & 8 &2.22&  18.22& $ 106.2$ & 225$\pm$15 & 119$\pm$15\tablenotemark{b} & 72$\pm$17 & 4.04$\pm$0.94 & \n &  2011.46 &2128$\pm$10 & $-$623$\pm$20\\ 
0607$-$157  & 1 & 12  & 50 &19.01&  88.37& $ 51.9$ & 333$\pm$27 & 79$\pm$27 & 40$\pm$17 & 0.80$\pm$0.34 & \n &  2005.05 &14964$\pm$71 & 11721$\pm$76\\ 
0607$-$157  & 2 & 13  & 93 &2.63&  12.25& $ 77.3$ & 46$\pm$57 & 31$\pm$57 & 50$\pm$47 & 1.00$\pm$0.94 & \n &  2001.71 &2588$\pm$85 & 594$\pm$122\\ 
0607$-$157  & 3 & 20  & 550 &0.56&  2.62& $ 62.0$ & 185$\pm$19\tablenotemark{c?} & 123$\pm$19\tablenotemark{b?} & 28.3$\pm$9.1 & 0.57$\pm$0.18 & \n &  2001.12 &497$\pm$25 & 263$\pm$26\\ 
0609+413  & 2 & 8  & 9 &4.50&  \n& $ 113.8$ & 209.1$\pm$9.1 & 95.3$\pm$9.1\tablenotemark{b} & 101$\pm$12 & \n & \n &  2012.72 &4108$\pm$32 & $-$1822$\pm$19\\ 
0609+413  & 3 & 8  & 7 &2.72&  \n& $ 126.5$ & 64$\pm$35 & 63$\pm$35 & 38$\pm$20 & \n & \n &  2012.72 &2187$\pm$37 & $-$1616$\pm$33\\ 
0609+413  & 4 & 8  & 9 &1.26&  \n& $ 124.0$ & 357$\pm$14 & 127$\pm$14\tablenotemark{b} & 74$\pm$16 & \n & \n &  2012.72 &1043$\pm$31 & $-$695$\pm$30\\ 
0609+413  & 5 & 8  & 10 &0.73&  \n& $ 118.6$ & 346$\pm$39 & 132$\pm$39 & 20$\pm$17 & \n & \n &  2012.72 &636$\pm$13 & $-$345$\pm$26\\ 
0609+413  & 6 & 8  & 21 &0.34&  \n& $ 104.8$ & 357$\pm$48 & 108$\pm$48 & 14$\pm$10 & \n & \n &  2012.72 &329$\pm$17 & $-$85$\pm$19\\ 
0613+570  & 1 & 8  & 7 &8.57&  \n& $ 205.3$ & 350$\pm$15\tablenotemark{c} & 144$\pm$15 & 121$\pm$35 & \n & \n &  2014.49 &$-$3667$\pm$47 & $-$7685$\pm$59\\ 
0613+570  & 2 & 8  & 8 &0.93&  \n& $ 256.0$ & 214$\pm$14 & 42$\pm$14 & 40.1$\pm$8.8 & \n & \n &  2014.49 &$-$914$\pm$18 & $-$241$\pm$13\\ 
0613+570  & 3 & 8  & 50 &0.42&  \n& $ 283.9$ & 141$\pm$23 & 143$\pm$23 & 12.2$\pm$4.3 & \n & \n &  2014.49 &$-$405.4$\pm$8.8 & 96.6$\pm$6.1\\ 
0613+570  & 4 & 8  & 70 &0.22&  \n& $ 300.3$ & 23$\pm$109 & 83$\pm$109 & 1.5$\pm$6.3 & \n & \n &  2014.49 &$-$193.3$\pm$7.8 & 114$\pm$12\\ 
0615$-$172  & 1 & 5  & 9 &2.27&  4.06& $ 59.4$ & 340$\pm$56 & 80$\pm$56 & 23$\pm$20 & 0.15$\pm$0.13 & \n &  2015.27 &1952$\pm$16 & 1156$\pm$17\\ 
0615$-$172  & 2 & 5  & 15 &1.04&  1.87& $ 59.3$ & 314$\pm$118 & 106$\pm$118 & 9$\pm$49 & 0.06$\pm$0.31 & \n &  2015.27 &896$\pm$48 & 533$\pm$28\\ 
0615$-$172  & 3 & 5  & 26 &0.30&  0.54& $ 45.5$ & 191$\pm$64 & 146$\pm$64 & 16$\pm$19 & 0.10$\pm$0.12 & \n &  2015.27 &214$\pm$21 & 210$\pm$11\\ 
0619+334  & 3 & 8  & 17 &0.84&  6.81& $ 335.9$ & 322.4$\pm$7.0 & 13.4$\pm$8.6 & 635$\pm$60 & 34.8$\pm$3.3 & \n &  2012.04 &$-$400$\pm$83 & 838$\pm$23\\ 
0621+446  & 1 & 9  & 2 &0.89&  \n& $ 92.9$ & 108$\pm$31 & 15$\pm$31 & 112$\pm$55 & \n & \n &  2014.21 &916$\pm$80 & $-$53$\pm$75\\ 
0627$-$199  & 2 & 6  & 40 &1.83&  \n& $ 7.3$ & 34$\pm$63 & 27$\pm$63 & 95$\pm$154 & \n & \n &  2012.81 &223$\pm$30 & 1802$\pm$81\\ 
0627$-$199  & 3 & 6  & 339 &0.23&  \n& $ 30.1$ & 355$\pm$48 & 35$\pm$48 & 25$\pm$35 & \n & \n &  2012.81 &113.7$\pm$1.2 & 191$\pm$15\\ 
0642+449  & 1\tablenotemark{a} & 14  & 864 &0.46&  3.48& $ 88.7$ & 63.2$\pm$6.2 & 25.5$\pm$6.3\tablenotemark{b} & 12.6$\pm$1.3 & 1.36$\pm$0.14 & \n &  2003.22 &444.1$\pm$7.0 & 1.9$\pm$7.3\\ 
0642+449  & 2 & 9  & 1265 &0.21&  1.55& $ 85.3$ & 31$\pm$81 & 54$\pm$81 & 0.8$\pm$2.3 & 0.09$\pm$0.25 & \n &  2000.22 &205$\pm$11 & 17.3$\pm$2.3\\ 
0642+449  & 3 & 7  & 145 &0.91&  6.84& $ 85.7$ & 88.6$\pm$2.6 & 2.8$\pm$2.7 & 78.9$\pm$3.9 & 8.52$\pm$0.42 & 1997.41$\pm$0.58 &  2008.45 &870.8$\pm$7.2 & 66.6$\pm$6.7\\ 
0642+449  & 4 & 7  & 1785 &0.30&  2.25& $ 74.0$ & 81.1$\pm$1.7 & 7.2$\pm$1.8\tablenotemark{b} & 38.4$\pm$2.3 & 4.14$\pm$0.25 & 2001.17$\pm$0.48 &  2008.45 &270.4$\pm$4.4 & 79.9$\pm$2.1\\ 
0646+600  & 1 & 5  & 9 &4.12&  23.76& $ 8.3$ & 325$\pm$29 & 43$\pm$29 & 39$\pm$16 & 1.08$\pm$0.44 & \n &  2012.62 &594$\pm$14 & 4070.4$\pm$8.9\\ 
0646+600  & 2 & 5  & 18 &2.07&  11.96& $ 0.4$ & 219$\pm$35 & 142$\pm$35 & 31$\pm$16 & 0.85$\pm$0.43 & \n &  2012.62 &17$\pm$12 & 2076$\pm$10\\ 
0646+600  & 3 & 5  & 20 &0.89&  5.14& $ 352.6$ & 230$\pm$21 & 122$\pm$21 & 38$\pm$13 & 1.05$\pm$0.36 & \n &  2012.62 &$-$111.5$\pm$9.2 & 886.7$\pm$9.0\\ 
0646+600  & 4 & 8  & 107 &3.03&  17.47& $ 217.1$ & 18.2$\pm$7.8\tablenotemark{c} & 161.1$\pm$7.8 & 9.64$\pm$0.73 & 0.264$\pm$0.020 & \n &  2004.31 &$-$1837$\pm$11 & $-$2442.8$\pm$4.8\\ 
0646+600  & 5 & 8  & 27 &2.26&  13.02& $ 216.7$ & 168$\pm$33 & 49$\pm$33 & 2.6$\pm$1.1 & 0.072$\pm$0.030 & \n &  2004.31 &$-$1350$\pm$13 & $-$1801.9$\pm$6.9\\ 
0646+600  & 6 & 5  & 256 &0.31&  1.81& $ 218.4$ & 224$\pm$31 & 6$\pm$31 & 28$\pm$12 & 0.75$\pm$0.33 & \n &  2012.62 &$-$192$\pm$12 & $-$243.4$\pm$4.0\\ 
0646+600  & 7 & 5  & 249 &0.31&  1.79& $ 254.0$ & 210$\pm$65 & 44$\pm$65 & 8.1$\pm$8.6 & 0.22$\pm$0.24 & \n &  2012.62 &$-$298.2$\pm$6.8 & $-$84.7$\pm$5.3\\ 
0646+600  & 8 & 8  & 19 &0.74&  4.27& $ 240.6$ & 234$\pm$15 & 7$\pm$15 & 12.8$\pm$2.8 & 0.352$\pm$0.077 & \n &  2004.31 &$-$611$\pm$18 & $-$339$\pm$28\\ 
0648$-$165  & 2 & 8  & 35 &0.99&  \n& $ 279.5$ & 261$\pm$16 & 19$\pm$16 & 52.4$\pm$8.7 & \n & \n &  2004.58 &$-$935$\pm$30 & 172$\pm$55\\ 
0648$-$165  & 3 & 6  & 171 &0.40&  \n& $ 282.3$ & 315.2$\pm$8.8 & 32.9$\pm$8.9\tablenotemark{b} & 32.8$\pm$5.0 & \n & \n &  2006.16 &$-$401.3$\pm$8.7 & 95$\pm$12\\ 
0650+453  & 2 & 8  & 27 &0.62&  4.85& $ 103.1$ & 38.6$\pm$9.8 & 64$\pm$10\tablenotemark{b} & 88$\pm$17 & 4.34$\pm$0.82 & \n &  2011.32 &596.7$\pm$6.3 & $-$142$\pm$27\\ 
0650+453  & 3 & 5  & 155 &0.15&  1.14& $ 112.4$ & 129$\pm$14 & 16$\pm$14 & 51$\pm$11 & 2.51$\pm$0.54 & \n &  2012.64 &128.8$\pm$6.1 & $-$50.9$\pm$8.3\\ 
0650+507  & 3 & 11  & 20 &0.72&  6.05& $ 77.8$ & 42.2$\pm$8.1 & 35.6$\pm$8.1\tablenotemark{b} & 42.3$\pm$5.7 & 2.61$\pm$0.35 & \n &  2013.11 &697$\pm$17 & 144$\pm$12\\ 
0700$-$197  & 2 & 6  & 154 &1.03&  \n& $ 121.9$ & 140.7$\pm$9.7 & 18.8$\pm$9.8 & 219$\pm$33 & \n & \n &  2015.65 &860$\pm$33 & $-$526$\pm$20\\ 
0700$-$197  & 3 & 6  & 243 &0.30&  \n& $ 129.5$ & 219$\pm$19 & 90$\pm$19\tablenotemark{b} & 39$\pm$12 & \n & \n &  2015.65 &231.9$\pm$9.1 & $-$185$\pm$10\\ 
0707+476  & 3 & 10  & 13 &3.52&  29.71& $ 4.0$ & 260$\pm$15 & 104$\pm$15\tablenotemark{b} & 34$\pm$10 & 2.14$\pm$0.66 & \n &  2002.08 &252$\pm$55 & 3515$\pm$41\\ 
0707+476  & 4 & 6  & 27 &1.69&  14.24& $ 352.1$ & 2.2$\pm$2.5 & 10.1$\pm$2.5\tablenotemark{b} & 132$\pm$15 & 8.33$\pm$0.92 & \n &  1998.33 &$-$231$\pm$15 & 1666$\pm$39\\ 
0707+476  & 5 & 5  & 48 &0.90&  7.60& $ 339.1$ & 348.8$\pm$8.5 & 9.7$\pm$8.9 & 119$\pm$12 & 7.48$\pm$0.73 & \n &  1997.92 &$-$327$\pm$42 & 872$\pm$27\\ 
0708+506  & 1 & 7  & 4 &1.51&  9.22& $ 140.5$ & 99$\pm$43 & 42$\pm$43 & 82$\pm$49 & 2.4$\pm$1.5 & \n &  2015.35 &942$\pm$39 & $-$1164$\pm$50\\ 
0708+506  & 2 & 6  & 5 &0.77&  4.70& $ 123.1$ & 301$\pm$33 & 178$\pm$33 & 82$\pm$48 & 2.4$\pm$1.4 & \n &  2015.56 &664$\pm$35 & $-$432$\pm$15\\ 
0708+506  & 3 & 5  & 49 &0.31&  1.86& $ 96.7$ & 132$\pm$36 & 36$\pm$36 & 24$\pm$13 & 0.72$\pm$0.38 & \n &  2016.00 &302.5$\pm$3.9 & $-$35.1$\pm$5.5\\ 
0708+506  & 4 & 5  & 215 &0.09&  0.57& $ 87.9$ & 70$\pm$29 & 18$\pm$29 & 28$\pm$19 & 0.83$\pm$0.58 & \n &  2016.00 &92.7$\pm$6.3 & 3.02$\pm$0.94\\ 
0710+439  & 1 & 5  & 35 &24.46&  151.62& $ 181.2$ & 163$\pm$20 & 18$\pm$20 & 20.8$\pm$6.7 & 0.64$\pm$0.21 & \n &  2006.24 &$-$524$\pm$35 & $-$24457$\pm$34\\ 
0710+439  & 2 & 6  & 35 &11.65&  72.21& $ 179.9$ & 198.0$\pm$6.4 & 18.1$\pm$6.4 & 23.9$\pm$4.2 & 0.73$\pm$0.13 & \n &  2004.88 &16$\pm$13 & $-$11658$\pm$24\\ 
0710+439  & 3 & 6  & 76 &10.40&  64.48& $ 180.0$ & 199.6$\pm$4.9 & 19.5$\pm$4.9\tablenotemark{b} & 11.6$\pm$1.0 & 0.356$\pm$0.032 & \n &  2004.88 &$-$6.8$\pm$5.6 & $-$10407.0$\pm$5.8\\ 
0710+439  & 4 & 6  & 44 &9.65&  59.80& $ 179.0$ & 198.1$\pm$8.2 & 19.1$\pm$8.2 & 21.3$\pm$5.3 & 0.65$\pm$0.16 & \n &  2004.88 &161$\pm$12 & $-$9654$\pm$31\\ 
0710+439  & 5 & 6  & 112 &8.62&  53.44& $ 178.6$ & 180$\pm$12 & 1$\pm$12 & 15.1$\pm$2.9 & 0.463$\pm$0.090 & \n &  2004.88 &206$\pm$17 & $-$8624$\pm$17\\ 
0710+439  & 6 & 6  & 92 &0.79&  4.89& $ 202.7$ & 201$\pm$18 & 2$\pm$18 & 34$\pm$10 & 1.03$\pm$0.32 & \n &  2004.88 &$-$311$\pm$55 & $-$742$\pm$60\\ 
0716+332  & 1 & 10  & 10 &0.86&  6.43& $ 79.8$ & 147$\pm$76 & 67$\pm$76 & 11$\pm$22 & 0.48$\pm$0.95 & \n &  2012.30 &854$\pm$46 & 147$\pm$24\\ 
0716+332  & 2 & 10  & 45 &0.29&  2.15& $ 80.0$ & 181$\pm$21 & 101$\pm$21\tablenotemark{b} & 21.1$\pm$6.5 & 0.91$\pm$0.28 & \n &  2012.30 &284$\pm$16 & 36$\pm$13\\ 
0716+714  & 2\tablenotemark{a} & 11  & 42 &1.13&  \n& $ 21.7$ & 11.4$\pm$3.5 & 10.3$\pm$3.9 & 636$\pm$45 & \n & \n &  2005.02 &424$\pm$28 & 1080$\pm$34\\ 
0716+714  & 3 & 10  & 51 &0.73&  \n& $ 21.4$ & 16.0$\pm$3.4 & 5.4$\pm$3.7 & 450$\pm$53 & \n & 2003.43$\pm$0.21 &  2005.31 &290$\pm$15 & 762$\pm$36\\ 
0716+714  & 5\tablenotemark{a} & 20  & 195 &1.27&  \n& $ 17.5$ & 16.0$\pm$1.3 & 1.5$\pm$1.6 & 601$\pm$29 & \n & \n &  2006.55 &358$\pm$17 & 1128$\pm$48\\ 
0716+714  & 6 & 6  & 100 &0.67&  \n& $ 13.1$ & 8.7$\pm$2.2 & 4.4$\pm$2.6 & 597$\pm$67 & \n & 2005.66$\pm$0.14 &  2006.58 &132$\pm$13 & 522$\pm$42\\ 
0716+714  & 7 & 5  & 30 &0.54&  \n& $ 11.1$ & 17.8$\pm$2.9 & 6.7$\pm$3.0 & 651$\pm$69 & \n & 2006.647$\pm$0.063 &  2007.30 &108.1$\pm$6.4 & 541$\pm$19\\ 
0716+714  & 14 & 10  & 17 &1.09&  \n& $ 12.7$ & 15.5$\pm$1.9 & 2.8$\pm$2.1 & 1400$\pm$98 & \n & 2008.313$\pm$0.050 &  2009.05 &243$\pm$13 & 1074$\pm$35\\ 
0716+714  & 16 & 12  & 34 &1.66&  \n& $ 13.6$ & 14.65$\pm$0.84 & 1.09$\pm$0.94 & 2258$\pm$64 & \n & 2008.212$\pm$0.021 &  2008.94 &395$\pm$11 & 1634$\pm$26\\ 
0716+714  & 17 & 8  & 40 &0.74&  \n& $ 11.2$ & 8.7$\pm$1.4 & 2.4$\pm$1.7 & 1184$\pm$125 & \n & 2008.581$\pm$0.065 &  2009.32 &152.9$\pm$8.0 & 789$\pm$49\\ 
0716+714  & 18\tablenotemark{a} & 17  & 34 &1.87&  \n& $ 13.2$ & 16.0$\pm$1.3 & 2.8$\pm$1.5 & 1532$\pm$57 & \n & \n &  2010.24 &391$\pm$24 & 1700$\pm$43\\ 
0716+714  & 19 & 11  & 38 &0.89&  \n& $ 9.6$ & 8.0$\pm$2.3 & 1.7$\pm$2.5 & 820$\pm$65 & \n & 2009.276$\pm$0.099 &  2010.21 &133$\pm$17 & 762$\pm$35\\ 
0716+714  & 20 & 8  & 73 &0.49&  \n& $ 10.7$ & 6.2$\pm$2.8 & 4.5$\pm$3.1 & 580$\pm$67 & \n & 2009.66$\pm$0.11 &  2010.42 &86.4$\pm$9.5 & 441$\pm$23\\ 
0716+714  & 21 & 10  & 80 &0.39&  \n& $ 27.7$ & 20.0$\pm$4.5 & 7.7$\pm$5.0 & 737$\pm$88 & \n & \n &  2010.95 &182$\pm$12 & 347$\pm$24\\ 
0722+145  & 1 & 15  & 38 &4.99&  40.48& $ 293.7$ & 285$\pm$47 & 9$\pm$47 & 26$\pm$36 & 1.4$\pm$1.9 & \n &  2013.30 &$-$4598$\pm$56 & 2012$\pm$24\\ 
0722+145  & 5 & 15  & 212 &0.22&  1.77& $ 304.1$ & 236$\pm$48 & 68$\pm$48 & 4.5$\pm$3.2 & 0.25$\pm$0.17 & \n &  2013.30 &$-$185.1$\pm$7.4 & 119.3$\pm$9.8\\ 
0723$-$008  & 5 & 8  & 101 &1.04&  2.34& $ 314.0$ & 343.2$\pm$7.7 & 29.2$\pm$7.8\tablenotemark{b} & 126$\pm$18 & 1.04$\pm$0.15 & \n &  2008.61 &$-$763$\pm$22 & 767$\pm$24\\ 
0723$-$008  & 6 & 5  & 263 &0.56&  1.25& $ 286.2$ & 293.3$\pm$7.1 & 7.0$\pm$7.2 & 113$\pm$11 & 0.933$\pm$0.091 & \n &  2007.54 &$-$550.7$\pm$7.1 & 163$\pm$10\\ 
0727$-$115  & 3 & 11  & 740 &0.27&  2.31& $ 260.5$ & 298$\pm$10 & 38$\pm$11\tablenotemark{b} & 20.2$\pm$4.6 & 1.46$\pm$0.33 & \n &  2001.17 &$-$259$\pm$19 & $-$48.6$\pm$9.6\\ 
0727$-$115  & 6 & 12  & 4481 &0.24&  2.02& $ 282.7$ & 206.3$\pm$5.8 & 76.4$\pm$6.1\tablenotemark{b} & 83.7$\pm$8.3 & 6.05$\pm$0.60 & \n &  2010.27 &$-$236.5$\pm$8.1 & 38.1$\pm$7.8\\ 
0730+504  & 1 & 7  & 4 &6.65&  48.03& $ 209.6$ & 222$\pm$17 & 12$\pm$17 & 345$\pm$98 & 14.0$\pm$4.0 & \n &  2005.05 &$-$3249$\pm$99 & $-$5750$\pm$201\\ 
0730+504  & 2\tablenotemark{a} & 13  & 14 &5.29&  38.26& $ 212.3$ & 208.5$\pm$2.0 & 3.7$\pm$2.1 & 410$\pm$19 & 16.64$\pm$0.77 & \n &  2007.85 &$-$2797$\pm$42 & $-$4425$\pm$71\\ 
0735+178  & 1\tablenotemark{a} & 15  & 182 &0.40&  \n& $ 69.7$ & 53$\pm$12 & 17$\pm$12 & 35.1$\pm$6.6 & \n & \n &  2003.21 &393$\pm$16 & 152$\pm$19\\ 
0735+178  & 2\tablenotemark{a} & 16  & 82 &1.11&  \n& $ 68.6$ & 118.2$\pm$3.8 & 49.6$\pm$3.9\tablenotemark{b} & 94.5$\pm$7.5 & \n & \n &  2008.07 &1062$\pm$28 & 387$\pm$19\\ 
0735+178  & 3 & 8  & 117 &1.26&  \n& $ 68.3$ & 74.1$\pm$6.0 & 5.8$\pm$6.1 & 189$\pm$21 & \n & \n &  2003.36 &1151$\pm$24 & 461$\pm$23\\ 
0735+178  & 5\tablenotemark{a} & 13  & 55 &3.79&  \n& $ 64.2$ & 61.2$\pm$5.8 & 3.0$\pm$5.9 & 139$\pm$13 & \n & \n &  2008.92 &3438$\pm$39 & 1664$\pm$42\\ 
0735+178  & 6\tablenotemark{a} & 15  & 75 &1.55&  \n& $ 36.1$ & 48.0$\pm$6.2 & 11.9$\pm$6.3 & 189$\pm$20 & \n & \n &  1997.82 &959$\pm$35 & 1293$\pm$31\\ 
0735+178  & 8 & 10  & 392 &0.81&  \n& $ 78.6$ & 67.4$\pm$4.5 & 11.2$\pm$4.5 & 170$\pm$19 & \n & \n &  1996.26 &766$\pm$12 & 147.7$\pm$7.2\\ 
0735+178  & 14 & 5  & 42 &3.03&  \n& $ 59.9$ & 80.1$\pm$4.9 & 20.2$\pm$4.9\tablenotemark{b} & 257$\pm$25 & \n & \n &  2011.88 &2600$\pm$23 & 1516$\pm$21\\ 
0735+178  & 15 & 7  & 79 &0.88&  \n& $ 69.0$ & 62.5$\pm$5.5 & 6.5$\pm$5.7 & 163$\pm$21 & \n & \n &  2011.07 &806$\pm$35 & 307$\pm$19\\ 
0736+017  & 1\tablenotemark{a} & 25  & 59 &12.20&  38.21& $ 279.4$ & 311.9$\pm$2.3 & 32.5$\pm$2.3\tablenotemark{b} & 304$\pm$13 & 3.69$\pm$0.16 & \n &  2005.20 &$-$11782$\pm$82 & 1766$\pm$44\\ 
0736+017  & 4 & 8  & 75 &3.42&  10.71& $ 292.2$ & 290.6$\pm$1.0 & 1.6$\pm$1.2 & 974$\pm$18 & 11.83$\pm$0.22 & 1996.580$\pm$0.079 &  1999.99 &$-$3078$\pm$43 & 1257$\pm$40\\ 
0736+017  & 5 & 15  & 52 &5.41&  16.95& $ 286.8$ & 284.1$\pm$1.4 & 2.8$\pm$1.5 & 938$\pm$43 & 11.39$\pm$0.53 & \n &  2003.66 &$-$4390$\pm$149 & 1367$\pm$66\\ 
0736+017  & 6 & 6  & 232 &1.19&  3.73& $ 290.5$ & 288.5$\pm$3.1 & 2.1$\pm$3.6 & 636$\pm$37 & 7.73$\pm$0.46 & 2002.51$\pm$0.13 &  2004.64 &$-$1276$\pm$47 & 471$\pm$42\\ 
0736+017  & 7\tablenotemark{a} & 15  & 31 &5.13&  16.06& $ 285.3$ & 285.0$\pm$1.1 & 0.3$\pm$1.1 & 935$\pm$43 & 11.36$\pm$0.52 & \n &  2010.01 &$-$4896$\pm$95 & 1336$\pm$29\\ 
0736+017  & 8 & 10  & 99 &1.90&  5.95& $ 287.6$ & 283.4$\pm$1.9 & 4.2$\pm$2.1 & 750$\pm$20 & 9.11$\pm$0.24 & 2006.824$\pm$0.074 &  2009.22 &$-$1736$\pm$25 & 557$\pm$32\\ 
0736+017  & 9 & 5  & 68 &0.99&  3.10& $ 286.2$ & 281.7$\pm$7.5 & 4.5$\pm$8.4 & 880$\pm$83 & 10.7$\pm$1.0 & \n &  2009.20 &$-$991$\pm$46 & 284$\pm$66\\ 
0736+017  & 11 & 10  & 187 &2.09&  6.55& $ 288.8$ & 285.9$\pm$1.1 & 2.9$\pm$1.3 & 980$\pm$23 & 11.90$\pm$0.29 & 2009.127$\pm$0.062 &  2011.36 &$-$2068$\pm$35 & 699$\pm$26\\ 
0736+017  & 13 & 7  & 243 &0.57&  1.80& $ 296.4$ & 298.1$\pm$8.4 & 1.7$\pm$9.6 & 319$\pm$60 & 3.88$\pm$0.73 & \n &  2012.08 &$-$535$\pm$70 & 267$\pm$38\\ 
0738+313  & 1 & 7  & 12 &5.67&  38.71& $ 155.0$ & 150.2$\pm$8.4 & 4.8$\pm$8.5 & 295$\pm$34 & 10.7$\pm$1.2 & \n &  1998.63 &2373$\pm$127 & $-$5099$\pm$72\\ 
0738+313  & 2\tablenotemark{a} & 18  & 41 &4.74&  32.42& $ 155.6$ & 126.1$\pm$2.4 & 29.6$\pm$2.4\tablenotemark{b} & 239$\pm$11 & 8.69$\pm$0.40 & \n &  2001.33 &2020$\pm$46 & $-$4367$\pm$34\\ 
0738+313  & 3\tablenotemark{a} & 31  & 80 &4.42&  30.18& $ 155.9$ & 120.13$\pm$0.65 & 35.79$\pm$0.68\tablenotemark{b} & 149.9$\pm$2.2 & 5.449$\pm$0.080 & \n &  2005.94 &1774$\pm$17 & $-$4016.7$\pm$9.5\\ 
0738+313  & 4\tablenotemark{a} & 20  & 356 &3.70&  25.26& $ 173.4$ & 134.9$\pm$2.5 & 38.5$\pm$2.5\tablenotemark{b} & 115.4$\pm$4.9 & 4.19$\pm$0.18 & \n &  2002.14 &451$\pm$20 & $-$3701$\pm$23\\ 
0738+313  & 6\tablenotemark{a} & 30  & 230 &3.69&  25.19& $ 175.4$ & 151.1$\pm$1.4 & 24.3$\pm$1.4\tablenotemark{b} & 75.4$\pm$2.7 & 2.741$\pm$0.099 & \n &  2006.04 &276.4$\pm$7.5 & $-$3643$\pm$21\\ 
0738+313  & 8 & 16  & 223 &1.45&  9.87& $ 184.2$ & 183.82$\pm$0.56 & 0.38$\pm$0.60 & 160.3$\pm$3.2 & 5.83$\pm$0.12 & 1994.31$\pm$0.19 &  2003.44 &$-$106.8$\pm$5.4 & $-$1458$\pm$11\\ 
0738+313  & 11\tablenotemark{a} & 17  & 483 &0.44&  3.00& $ 181.6$ & 222$\pm$42 & 41$\pm$42 & 4.0$\pm$2.5 & 0.144$\pm$0.092 & \n &  2011.11 &$-$11.0$\pm$5.9 & $-$438$\pm$13\\ 
0738+313  & 15\tablenotemark{a} & 11  & 473 &3.30&  22.53& $ 175.3$ & 151.6$\pm$2.5 & 23.6$\pm$2.5\tablenotemark{b} & 132.2$\pm$8.7 & 4.81$\pm$0.32 & \n &  2013.64 &243.7$\pm$8.1 & $-$3234$\pm$20\\ 
0738+313  & 16\tablenotemark{a} & 11  & 235 &3.01&  20.60& $ 179.6$ & 151.7$\pm$3.1 & 27.8$\pm$3.1\tablenotemark{b} & 119$\pm$10 & 4.34$\pm$0.38 & \n &  2013.64 &$-$1.9$\pm$6.8 & $-$2968$\pm$24\\ 
0738+313  & 17 & 9  & 73 &2.07&  14.12& $ 180.7$ & 183.4$\pm$3.4 & 2.7$\pm$3.4 & 157.4$\pm$8.9 & 5.72$\pm$0.32 & 2001.64$\pm$0.76 &  2014.65 &$-$23$\pm$14 & $-$2045$\pm$13\\ 
0738+548  & 2 & 6  & 24 &0.30&  2.19& $ 223.6$ & 291$\pm$40 & 68$\pm$40 & 43$\pm$25 & 1.7$\pm$1.0 & \n &  2012.39 &$-$231$\pm$24 & $-$210$\pm$26\\ 
0743$-$006  & 1 & 5  & 86 &1.40&  11.29& $ 42.9$ & 42$\pm$10 & 1$\pm$10 & 42.2$\pm$7.4 & 2.20$\pm$0.39 & \n &  2011.95 &953.4$\pm$1.4 & 1027.0$\pm$9.1\\ 
0743$-$006  & 2 & 5  & 404 &0.49&  3.93& $ 39.8$ & 279$\pm$19 & 121$\pm$19 & 16.3$\pm$8.0 & 0.85$\pm$0.42 & \n &  2011.95 &314.5$\pm$6.8 & 375.3$\pm$2.5\\ 
0743$-$006  & 3 & 5  & 384 &0.74&  5.95& $ 236.4$ & 225$\pm$12 & 11$\pm$12 & 49$\pm$10 & 2.56$\pm$0.53 & \n &  2011.95 &$-$613.6$\pm$10.0 & $-$406.5$\pm$7.9\\ 
0745+241  & 3 & 6  & 12 &6.29&  34.08& $ 300.6$ & 299.4$\pm$6.5 & 1.2$\pm$6.5 & 253$\pm$28 & 6.30$\pm$0.70 & 1979.0$\pm$3.2 &  2003.79 &$-$5433$\pm$29 & 3211$\pm$30\\ 
0745+241  & 9\tablenotemark{a} & 12  & 15 &4.12&  22.33& $ 299.7$ & 292$\pm$20 & 8$\pm$20 & 14.8$\pm$5.7 & 0.37$\pm$0.14 & \n &  2007.13 &$-$3585$\pm$28 & 2041$\pm$19\\ 
0745+241  & 11 & 13  & 16 &3.35&  18.15& $ 300.8$ & 93$\pm$19\tablenotemark{c} & 152$\pm$19 & 14.1$\pm$4.6\tablenotemark{d} & 0.35$\pm$0.11 & \n &  2007.13 &$-$2871$\pm$22 & 1714$\pm$20\\ 
0745+241  & 12\tablenotemark{a} & 17  & 61 &0.83&  4.52& $ 295.9$ & 303$\pm$17 & 7$\pm$17 & 6.7$\pm$1.9 & 0.167$\pm$0.048 & \n &  2000.14 &$-$750.4$\pm$6.7 & 364.8$\pm$5.9\\ 
0745+241  & 13 & 22  & 176 &0.24&  1.32& $ 290.7$ & 227$\pm$15 & 64$\pm$15\tablenotemark{b} & 4.04$\pm$0.98\tablenotemark{d} & 0.100$\pm$0.025 & \n &  2004.34 &$-$232.2$\pm$5.4 & 82.0$\pm$6.5\\ 
0745+241  & 14 & 5  & 32 &1.00&  5.43& $ 295.8$ & 200$\pm$26 & 95$\pm$26 & 62$\pm$31 & 1.55$\pm$0.78 & \n &  2012.21 &$-$903$\pm$15 & 434$\pm$32\\ 
0745+241  & 15 & 5  & 94 &0.71&  3.86& $ 290.2$ & 206$\pm$64 & 85$\pm$64 & 35$\pm$56 & 0.9$\pm$1.4 & \n &  2012.21 &$-$669$\pm$26 & 245$\pm$42\\ 
0748+126  & 2\tablenotemark{a} & 15  & 60 &4.23&  32.93& $ 117.5$ & 120.0$\pm$3.2 & 2.5$\pm$3.3 & 309$\pm$20 & 14.83$\pm$0.94 & \n &  2005.28 &3519$\pm$63 & $-$1819$\pm$47\\ 
0748+126  & 3 & 15  & 60 &2.63&  20.44& $ 113.2$ & 110.6$\pm$1.8 & 2.6$\pm$1.8 & 210.0$\pm$8.5 & 10.07$\pm$0.41 & 1993.56$\pm$0.52 &  2005.28 &2244$\pm$27 & $-$969$\pm$18\\ 
0748+126  & 6 & 11  & 514 &0.41&  3.22& $ 83.8$ & 86.1$\pm$4.1 & 2.4$\pm$4.5 & 95.6$\pm$7.4 & 4.58$\pm$0.35 & 2003.83$\pm$0.37 &  2008.69 &463$\pm$14 & 49$\pm$13\\ 
0748+126  & 7 & 8  & 92 &0.97&  7.52& $ 95.0$ & 105.0$\pm$6.7 & 10.0$\pm$6.9 & 123$\pm$12 & 5.92$\pm$0.56 & \n &  2009.97 &928$\pm$21 & $-$75$\pm$27\\ 
0748+126  & 8 & 8  & 1195 &0.43&  3.39& $ 61.5$ & 78.8$\pm$3.7 & 17.3$\pm$4.0\tablenotemark{b} & 91.5$\pm$7.0 & 4.39$\pm$0.34 & \n &  2010.19 &371$\pm$12 & 205$\pm$10\\ 
0749+540  & 2 & 6  & 133 &1.16&  \n& $ 21.8$ & 132$\pm$89 & 110$\pm$89 & 10$\pm$27 & \n & \n &  2014.24 &427$\pm$42 & 1078$\pm$15\\ 
0749+540  & 3 & 6  & 85 &0.25&  \n& $ 10.5$ & 305$\pm$30 & 66$\pm$31 & 28$\pm$14 & \n & \n &  2014.24 &56$\pm$22 & 234$\pm$11\\ 
0752$-$116  & 3 & 6  & 508 &0.35&  \n& $ 166.3$ & 168.0$\pm$8.8 & 1.7$\pm$8.8 & 51$\pm$17 & \n & \n &  2015.70 &84.3$\pm$3.4 & $-$345$\pm$14\\ 
0754+100  & 1 & 16  & 38 &4.96&  20.12& $ 10.6$ & 357.8$\pm$7.3 & 12.8$\pm$7.4 & 63$\pm$16 & 1.05$\pm$0.27 & \n &  2005.99 &912$\pm$29 & 4778$\pm$66\\ 
0754+100  & 2 & 6  & 62 &4.54&  18.41& $ 14.6$ & 359.1$\pm$1.2 & 15.5$\pm$1.2\tablenotemark{b} & 860$\pm$73 & 14.4$\pm$1.2 & \n &  2006.05 &1143$\pm$19 & 4390$\pm$76\\ 
0754+100  & 9 & 5  & 67 &3.96&  16.09& $ 15.0$ & 354.7$\pm$2.4 & 20.3$\pm$2.4\tablenotemark{b} & 594$\pm$43 & 9.95$\pm$0.71 & \n &  1997.20 &1014$\pm$29 & 3928$\pm$50\\ 
0754+100  & 12 & 10  & 153 &0.34&  1.39& $ 18.9$ & 276$\pm$72 & 103$\pm$72 & 12$\pm$18\tablenotemark{d} & 0.21$\pm$0.31 & \n &  2010.38 &107$\pm$15 & 324$\pm$25\\ 
0754+100  & 13\tablenotemark{a} & 13  & 65 &2.94&  11.93& $ 22.3$ & 15$\pm$11 & 7$\pm$11 & 302$\pm$94 & 5.1$\pm$1.6 & \n &  2009.55 &1121$\pm$52 & 2733$\pm$130\\ 
0804+499  & 1 & 18  & 39 &1.41&  11.97& $ 135.4$ & 146$\pm$15 & 10$\pm$15 & 15.0$\pm$3.8 & 1.02$\pm$0.26 & \n &  2002.93 &986$\pm$19 & $-$1002$\pm$19\\ 
0805$-$077  & 1 & 18  & 33 &22.63&  193.06& $ 329.6$ & 270$\pm$17 & 60$\pm$17 & 113$\pm$42 & 9.0$\pm$3.3 & \n &  2009.36 &$-$11473$\pm$100 & 19506$\pm$65\\ 
0805$-$077  & 2 & 5  & 55 &2.84&  24.26& $ 327.8$ & 323.0$\pm$9.9 & 5$\pm$10 & 525$\pm$71 & 41.5$\pm$5.6 & \n &  2005.33 &$-$1468$\pm$77 & 2348$\pm$28\\ 
0805$-$077  & 3\tablenotemark{a} & 19  & 56 &3.32&  28.29& $ 330.8$ & 329.1$\pm$1.7 & 1.7$\pm$1.8 & 477$\pm$19 & 37.7$\pm$1.5 & \n &  2008.84 &$-$1569$\pm$28 & 2814$\pm$57\\ 
0805$-$077  & 4 & 5  & 17 &1.81&  15.41& $ 330.2$ & 248$\pm$17 & 82$\pm$17\tablenotemark{b} & 165$\pm$29 & 13.1$\pm$2.3 & \n &  2008.28 &$-$865$\pm$14 & 1580$\pm$34\\ 
0805$-$077  & 5 & 6  & 131 &0.60&  5.14& $ 342.1$ & 342.0$\pm$4.5 & 0.1$\pm$4.9 & 269$\pm$27 & 21.3$\pm$2.1 & 2005.91$\pm$0.26 &  2007.77 &$-$154$\pm$21 & 476$\pm$28\\ 
0805$-$077  & 8 & 9  & 48 &1.62&  13.83& $ 333.4$ & 360$\pm$11 & 26$\pm$11 & 113$\pm$20 & 8.9$\pm$1.6 & \n &  2011.45 &$-$726$\pm$29 & 1463$\pm$27\\ 
0806+524  & 8 & 7  & 6 &2.36&  5.64& $ 57.6$ & 37$\pm$25 & 21$\pm$25 & 118$\pm$49 & 1.05$\pm$0.43 & \n &  2015.52 &1958$\pm$44 & 1219$\pm$50\\ 
0806+524  & 9 & 7  & 19 &1.60&  3.84& $ 66.6$ & 9.5$\pm$5.2 & 57.1$\pm$5.2\tablenotemark{b} & 176$\pm$15 & 1.57$\pm$0.13 & \n &  2015.52 &1457$\pm$16 & 557$\pm$15\\ 
0806+524  & 10 & 7  & 13 &0.72&  1.73& $ 69.0$ & 58.5$\pm$8.0 & 10.5$\pm$8.0 & 83$\pm$13 & 0.74$\pm$0.11 & \n &  2015.52 &641$\pm$13 & 238$\pm$11\\ 
0808+019  & 1 & 6  & 19 &1.47&  12.22& $ 185.9$ & 200.2$\pm$3.6 & 14.4$\pm$3.7\tablenotemark{b} & 236$\pm$16 & 13.70$\pm$0.90 & \n &  2004.50 &$-$114$\pm$21 & $-$1368$\pm$23\\ 
0808+019  & 2 & 12  & 83 &1.07&  8.89& $ 185.4$ & 196.3$\pm$4.7 & 10.9$\pm$5.3 & 204$\pm$20 & 11.8$\pm$1.2 & \n &  2006.98 &$-$74$\pm$47 & $-$980$\pm$59\\ 
0814+425  & 2\tablenotemark{a} & 28  & 82 &1.51&  \n& $ 94.6$ & 124.9$\pm$5.3 & 30.3$\pm$5.5\tablenotemark{b} & 56.3$\pm$4.6 & \n & \n &  2004.34 &1487$\pm$22 & $-$110$\pm$33\\ 
0814+425  & 5\tablenotemark{a} & 16  & 125 &0.33&  \n& $ 97.1$ & 268.7$\pm$3.0\tablenotemark{c} & 171.6$\pm$3.2 & 32.8$\pm$3.9 & \n & \n &  2000.45 &331$\pm$15 & $-$40.7$\pm$6.6\\ 
0814+425  & 6 & 12  & 39 &0.90&  \n& $ 78.9$ & 83.7$\pm$1.7 & 4.8$\pm$2.1 & 285$\pm$20 & \n & 2007.08$\pm$0.26 &  2010.24 &889$\pm$38 & 174$\pm$16\\ 
0815$-$094  & 1 & 8  & 18 &12.15&  \n& $ 26.5$ & 20$\pm$37 & 7$\pm$37 & 200$\pm$121 & \n & \n &  2015.39 &5433$\pm$100 & 10912$\pm$127\\ 
0815$-$094  & 2 & 8  & 13 &5.93&  \n& $ 26.1$ & 16.9$\pm$7.9 & 9.2$\pm$7.9 & 145$\pm$20 & \n & \n &  2015.39 &2612$\pm$21 & 5353$\pm$21\\ 
0815$-$094  & 3 & 8  & 7 &4.29&  \n& $ 17.0$ & 34$\pm$36 & 17$\pm$35 & 82$\pm$47 & \n & \n &  2015.39 &1263$\pm$36 & 4111$\pm$56\\ 
0821+394  & 4 & 5  & 10 &4.54&  37.97& $ 313.6$ & 166$\pm$48 & 148$\pm$48 & 53$\pm$37 & 3.2$\pm$2.2 & \n &  2012.08 &$-$3284$\pm$50 & 3124$\pm$29\\ 
0821+394  & 5 & 5  & 14 &3.93&  32.90& $ 313.6$ & 105$\pm$68 & 152$\pm$68 & 17$\pm$29 & 1.0$\pm$1.7 & \n &  2012.08 &$-$2847$\pm$22 & 2710$\pm$15\\ 
0821+394  & 6 & 5  & 7 &3.38&  28.31& $ 313.6$ & 170$\pm$35 & 144$\pm$35 & 28$\pm$14 & 1.72$\pm$0.82 & \n &  2012.08 &$-$2450$\pm$17 & 2330$\pm$13\\ 
0821+394  & 8 & 5  & 15 &1.08&  9.07& $ 311.4$ & 326.6$\pm$3.9 & 15.3$\pm$3.9\tablenotemark{b} & 145$\pm$13 & 8.74$\pm$0.80 & \n &  2012.08 &$-$826.4$\pm$4.9 & 736$\pm$15\\ 
0821+394  & 9 & 5  & 90 &0.56&  4.70& $ 310.1$ & 321$\pm$15 & 11$\pm$15 & 86$\pm$22 & 5.2$\pm$1.3 & \n &  2012.08 &$-$438$\pm$21 & 373$\pm$21\\ 
0821+394  & 10 & 5  & 401 &0.22&  1.82& $ 307.6$ & 297$\pm$20 & 11$\pm$20 & 35$\pm$14 & 2.09$\pm$0.84 & \n &  2012.08 &$-$178$\pm$15 & 135.3$\pm$6.7\\ 
0823+033  & 6 & 14  & 16 &4.00&  24.45& $ 19.8$ & 4.7$\pm$5.0 & 15.1$\pm$5.1 & 321$\pm$27 & 9.64$\pm$0.81 & \n &  2007.75 &1371$\pm$77 & 3952$\pm$76\\ 
0823+033  & 7\tablenotemark{a} & 17  & 69 &2.20&  13.43& $ 27.4$ & 24.7$\pm$2.8 & 2.7$\pm$3.1 & 409$\pm$24 & 12.27$\pm$0.72 & \n &  2007.37 &1046$\pm$46 & 2029$\pm$60\\ 
0823+033  & 8 & 6  & 77 &0.94&  5.74& $ 29.2$ & 38.4$\pm$9.2 & 9.2$\pm$9.4 & 352$\pm$61 & 10.6$\pm$1.8 & \n &  2005.56 &458$\pm$23 & 820$\pm$42\\ 
0823+033  & 9 & 14  & 80 &1.30&  7.93& $ 32.6$ & 33.0$\pm$2.3 & 0.4$\pm$2.7 & 403$\pm$23 & 12.11$\pm$0.69 & 2005.21$\pm$0.11 &  2008.89 &807$\pm$15 & 1259$\pm$58\\ 
0823+033  & 12 & 9  & 110 &0.30&  1.83& $ 36.5$ & 23$\pm$12 & 14$\pm$13 & 32.8$\pm$5.7 & 0.99$\pm$0.17 & \n &  2009.91 &181$\pm$12 & 248.7$\pm$8.6\\ 
0823+033  & 13 & 6  & 68 &1.01&  6.20& $ 34.5$ & 2$\pm$10 & 33$\pm$10\tablenotemark{b} & 175$\pm$46 & 5.3$\pm$1.4 & \n &  2010.10 &576$\pm$29 & 872$\pm$46\\ 
0827+243  & 1 & 16  & 23 &5.65&  44.73& $ 137.3$ & 151.5$\pm$7.0 & 14.2$\pm$7.0 & 202$\pm$29 & 10.1$\pm$1.4 & \n &  2004.87 &3871$\pm$34 & $-$4217$\pm$49\\ 
0827+243  & 2 & 25  & 54 &2.52&  19.91& $ 125.0$ & 138.51$\pm$0.86 & 13.53$\pm$0.95\tablenotemark{b} & 377.1$\pm$5.8 & 18.88$\pm$0.29 & \n &  2007.64 &2497$\pm$21 & $-$1934$\pm$22\\ 
0827+243  & 3 & 13  & 61 &0.88&  6.98& $ 112.6$ & 115.6$\pm$4.1 & 3.1$\pm$4.6 & 395$\pm$25 & 19.8$\pm$1.3 & 2002.89$\pm$0.16 &  2005.38 &906$\pm$28 & $-$382$\pm$34\\ 
0827+243  & 4\tablenotemark{a} & 16  & 70 &1.45&  11.44& $ 115.7$ & 125.0$\pm$1.9 & 9.2$\pm$2.3\tablenotemark{b} & 379$\pm$13 & 18.96$\pm$0.67 & \n &  2008.98 &1582$\pm$44 & $-$823$\pm$33\\ 
0827+243  & 5\tablenotemark{a} & 12  & 204 &0.36&  2.83& $ 122.5$ & 139$\pm$11 & 17$\pm$11 & 29.5$\pm$5.5 & 1.48$\pm$0.28 & \n &  2009.16 &307$\pm$11 & $-$198$\pm$18\\ 
0827+243  & 7 & 6  & 457 &0.19&  1.50& $ 129.8$ & 152$\pm$22 & 22$\pm$23 & 32$\pm$12 & 1.61$\pm$0.62 & \n &  2011.80 &145.8$\pm$8.3 & $-$121$\pm$12\\ 
0829+046  & 2 & 22  & 38 &4.12&  12.06& $ 64.9$ & 62.4$\pm$2.4 & 2.5$\pm$2.5 & 379$\pm$24 & 4.24$\pm$0.27 & \n &  2000.77 &3180$\pm$91 & 1458$\pm$37\\ 
0829+046  & 3 & 18  & 45 &2.39&  6.99& $ 68.6$ & 73.1$\pm$2.2 & 4.5$\pm$2.4 & 309$\pm$28 & 3.46$\pm$0.32 & \n &  2002.77 &2113$\pm$61 & 838$\pm$18\\ 
0829+046  & 4 & 32  & 146 &0.57&  1.66& $ 62.5$ & 32$\pm$31 & 30$\pm$31 & 4.7$\pm$2.3\tablenotemark{d} & 0.053$\pm$0.026 & \n &  2003.83 &501.7$\pm$8.4 & 259.4$\pm$9.5\\ 
0829+046  & 5 & 16  & 46 &2.53&  7.40& $ 69.3$ & 67.4$\pm$2.3 & 1.9$\pm$2.6 & 911$\pm$37 & 10.20$\pm$0.41 & 2002.99$\pm$0.13 &  2006.40 &2907$\pm$59 & 1121$\pm$57\\ 
0829+046  & 6\tablenotemark{a} & 16  & 46 &3.03&  8.85& $ 67.1$ & 66.6$\pm$1.2 & 0.5$\pm$1.4 & 776$\pm$22 & 8.69$\pm$0.24 & \n &  2008.64 &3447$\pm$56 & 1464$\pm$37\\ 
0834$-$201  & 1 & 11  & 59 &3.24&  25.95& $ 244.3$ & 355$\pm$44 & 110$\pm$44 & 17$\pm$13 & 1.6$\pm$1.3 & \n &  2004.38 &$-$2916$\pm$39 & $-$1434$\pm$55\\ 
0834$-$201  & 3 & 8  & 1666 &0.31&  2.51& $ 268.1$ & 265.9$\pm$7.7 & 2.2$\pm$8.2 & 73.3$\pm$8.8 & 7.19$\pm$0.86 & \n &  2008.66 &$-$312$\pm$13 & $-$10$\pm$15\\ 
0836+710  & 1\tablenotemark{a} & 31  & 50 &13.64&  114.14& $ 209.9$ & 199.2$\pm$1.3 & 10.7$\pm$1.3\tablenotemark{b} & 178.5$\pm$6.5 & 15.68$\pm$0.57 & \n &  2005.97 &$-$6700$\pm$22 & $-$11569$\pm$45\\ 
0836+710  & 2 & 29  & 43 &9.36&  78.37& $ 216.4$ & 208.5$\pm$1.7 & 7.9$\pm$1.7\tablenotemark{b} & 179.9$\pm$7.4 & 15.80$\pm$0.65 & \n &  2007.15 &$-$5469$\pm$26 & $-$7374$\pm$49\\ 
0836+710  & 3 & 16  & 62 &3.43&  28.74& $ 214.2$ & 207.8$\pm$2.7 & 6.4$\pm$2.7 & 145.3$\pm$9.6 & 12.76$\pm$0.84 & \n &  2003.37 &$-$1941$\pm$19 & $-$2854$\pm$38\\ 
0836+710  & 4\tablenotemark{a} & 22  & 45 &2.53&  21.15& $ 216.2$ & 209.6$\pm$1.6 & 6.6$\pm$1.6\tablenotemark{b} & 170.8$\pm$5.3 & 15.00$\pm$0.46 & \n &  2004.20 &$-$1435$\pm$23 & $-$1938$\pm$29\\ 
0836+710  & 5 & 15  & 75 &1.51&  12.62& $ 220.6$ & 215.3$\pm$1.6 & 5.3$\pm$1.7\tablenotemark{b} & 229.5$\pm$5.7 & 20.16$\pm$0.50 & 1997.63$\pm$0.17 &  2004.24 &$-$1019$\pm$21 & $-$1197$\pm$16\\ 
0836+710  & 6 & 15  & 419 &1.02&  8.51& $ 220.2$ & 220.6$\pm$1.8 & 0.5$\pm$2.2 & 202.7$\pm$6.7 & 17.80$\pm$0.59 & 1999.74$\pm$0.19 &  2005.24 &$-$722$\pm$18 & $-$854$\pm$25\\ 
0836+710  & 7 & 8  & 161 &0.96&  8.00& $ 222.1$ & 224.9$\pm$1.8 & 2.8$\pm$2.0 & 244.9$\pm$7.7 & 21.51$\pm$0.67 & 2003.43$\pm$0.13 &  2007.75 &$-$709$\pm$18 & $-$777$\pm$13\\ 
0836+710  & 8 & 5  & 131 &0.46&  3.81& $ 218.1$ & 231.4$\pm$5.7 & 13.2$\pm$6.1 & 125$\pm$13 & 11.0$\pm$1.1 & \n &  2009.49 &$-$276$\pm$18 & $-$355$\pm$17\\ 
0836+710  & 12 & 6  & 1391 &0.15&  1.26& $ 214.8$ & 215.4$\pm$8.6 & 0.6$\pm$8.9 & 80$\pm$14 & 7.0$\pm$1.2 & \n &  2011.74 &$-$80.7$\pm$4.8 & $-$116.3$\pm$9.9\\ 
0836+710  & 14 & 12  & 91 &3.16&  26.44& $ 215.3$ & 211.7$\pm$3.7 & 3.6$\pm$3.7 & 104.4$\pm$9.7 & 9.17$\pm$0.85 & \n &  2014.41 &$-$1825.8$\pm$5.9 & $-$2582$\pm$20\\ 
0836+710  & 15 & 12  & 202 &2.78&  23.23& $ 221.1$ & 214.1$\pm$5.1 & 7.0$\pm$5.1 & 37.3$\pm$3.7 & 3.28$\pm$0.32 & \n &  2014.41 &$-$1826.3$\pm$5.3 & $-$2091.1$\pm$7.0\\ 
0836+710  & 16 & 5  & 705 &0.17&  1.43& $ 232.5$ & 222$\pm$15 & 10$\pm$15 & 55$\pm$14 & 4.8$\pm$1.2 & \n &  2016.28 &$-$137.5$\pm$4.9 & $-$106.2$\pm$6.6\\ 
0836+710  & 18 & 7  & 58 &2.09&  17.52& $ 219.5$ & 168$\pm$51 & 51$\pm$51 & 36$\pm$28 & 3.2$\pm$2.4 & \n &  2012.75 &$-$1330$\pm$24 & $-$1624$\pm$25\\ 
0836+710  & 19 & 8  & 369 &0.90&  7.50& $ 216.6$ & 222.8$\pm$2.9 & 6.2$\pm$3.0 & 190.2$\pm$10.0 & 16.71$\pm$0.88 & 2011.20$\pm$0.17 &  2015.11 &$-$489.5$\pm$6.5 & $-$671$\pm$15\\ 
0836+710  & 20 & 8  & 354 &0.68&  5.69& $ 229.5$ & 232.9$\pm$3.6 & 3.4$\pm$3.8 & 211$\pm$11 & 18.53$\pm$0.93 & 2012.36$\pm$0.12 &  2015.11 &$-$458.1$\pm$7.3 & $-$397$\pm$19\\ 
0837+012  & 3 & 6  & 118 &0.71&  5.85& $ 251.4$ & 251.1$\pm$3.1 & 0.3$\pm$3.1 & 259$\pm$27 & 14.8$\pm$1.6 & 2010.25$\pm$0.25 &  2012.81 &$-$632$\pm$17 & $-$212.7$\pm$6.2\\ 
0838+133  & 1 & 16  & 7 &4.24&  29.95& $ 79.5$ & 81.7$\pm$2.5 & 2.2$\pm$2.6 & 262.7$\pm$8.2 & 10.16$\pm$0.32 & 1988.90$\pm$0.52 &  2005.61 &4345$\pm$33 & 795$\pm$48\\ 
0838+133  & 2 & 13  & 12 &3.10&  21.90& $ 79.6$ & 93.9$\pm$2.3 & 14.3$\pm$2.3\tablenotemark{b} & 245.1$\pm$3.7 & 9.48$\pm$0.14 & \n &  2003.58 &3128.6$\pm$9.7 & 555$\pm$27\\ 
0838+133  & 3\tablenotemark{a} & 20  & 19 &2.72&  19.19& $ 78.3$ & 90.3$\pm$2.2 & 11.9$\pm$2.3\tablenotemark{b} & 253.6$\pm$8.0 & 9.81$\pm$0.31 & \n &  2007.72 &2919$\pm$26 & 549$\pm$31\\ 
0838+133  & 5 & 18  & 55 &1.86&  13.16& $ 83.2$ & 82.7$\pm$1.9 & 0.5$\pm$2.1 & 275$\pm$10 & 10.65$\pm$0.39 & 2000.83$\pm$0.28 &  2008.92 &2209$\pm$37 & 267$\pm$33\\ 
0838+133  & 6 & 6  & 369 &0.51&  3.57& $ 84.6$ & 86.6$\pm$5.3 & 2.0$\pm$5.3 & 166$\pm$36 & 6.4$\pm$1.4 & 2000.33$\pm$0.84 &  2003.36 &503$\pm$10 & 47.8$\pm$4.0\\ 
0838+133  & 11 & 9  & 61 &1.60&  11.29& $ 82.2$ & 80.5$\pm$1.9 & 1.7$\pm$1.9 & 151.3$\pm$8.2 & 5.85$\pm$0.32 & 2000.20$\pm$0.59 &  2011.64 &1729$\pm$18 & 242$\pm$11\\ 
0838+133  & 14 & 6  & 499 &0.60&  4.25& $ 81.6$ & 49.5$\pm$8.8 & 32.1$\pm$8.8\tablenotemark{b} & 122$\pm$19 & 4.70$\pm$0.72 & \n &  2005.44 &595.2$\pm$5.2 & 87.4$\pm$5.4\\ 
0845$-$068  & 2 & 5  & 14 &2.14&  \n& $ 31.3$ & 235$\pm$17\tablenotemark{c} & 157$\pm$17 & 136$\pm$34 & \n & \n &  2015.51 &1131$\pm$24 & 1842$\pm$34\\ 
0845$-$068  & 4 & 6  & 98 &0.35&  \n& $ 61.8$ & 196$\pm$36 & 134$\pm$36 & 46$\pm$21 & \n & \n &  2015.51 &306$\pm$25 & 167$\pm$13\\ 
0846+513  & 4 & 6  & 6 &1.23&  8.09& $ 98.4$ & 68$\pm$46 & 30$\pm$46 & 52$\pm$72 & 1.8$\pm$2.5 & \n &  2012.23 &1216$\pm$29 & $-$179.5$\pm$9.3\\ 
0846+513  & 5 & 8  & 16 &0.87&  5.70& $ 101.8$ & 90.2$\pm$1.7 & 11.5$\pm$1.7\tablenotemark{b} & 193$\pm$22 & 6.58$\pm$0.75 & 2008.23$\pm$0.54 &  2012.75 &873$\pm$20 & $-$176.5$\pm$4.9\\ 
0846+513  & 6 & 13  & 14 &0.58&  3.83& $ 100.2$ & 94.1$\pm$4.9 & 6.1$\pm$5.1 & 137$\pm$14 & 4.65$\pm$0.48 & \n &  2013.43 &561$\pm$19 & $-$102$\pm$15\\ 
0847$-$120  & 1 & 10  & 6 &3.78&  24.55& $ 12.7$ & 348.8$\pm$8.1 & 24.0$\pm$8.2 & 194$\pm$49 & 6.4$\pm$1.6 & \n &  2008.80 &846$\pm$38 & 3636$\pm$80\\ 
0847$-$120  & 3 & 11  & 45 &0.47&  3.03& $ 68.2$ & 27.6$\pm$8.1 & 40.6$\pm$8.6\tablenotemark{b} & 92$\pm$14 & 3.06$\pm$0.45 & \n &  2008.80 &430$\pm$22 & 166$\pm$23\\ 
0850+581  & 1 & 11  & 11 &8.96&  75.72& $ 154.0$ & 152.7$\pm$3.8 & 1.3$\pm$3.8 & 116.8$\pm$7.8 & 7.46$\pm$0.50 & \n &  2003.40 &3890$\pm$39 & $-$7985$\pm$40\\ 
0850+581  & 2 & 11  & 9 &7.65&  64.68& $ 150.6$ & 160.4$\pm$7.7 & 9.9$\pm$7.7 & 90$\pm$15 & 5.75$\pm$0.95 & \n &  2003.40 &3740$\pm$58 & $-$6609$\pm$77\\ 
0850+581  & 3 & 7  & 20 &3.63&  30.68& $ 151.5$ & 151.8$\pm$3.0 & 0.2$\pm$3.0 & 118.5$\pm$6.2 & 7.57$\pm$0.40 & 1970.4$\pm$1.7 &  2001.56 &1762$\pm$24 & $-$3251$\pm$23\\ 
0850+581  & 4\tablenotemark{a} & 11  & 33 &3.07&  25.96& $ 154.4$ & 144.2$\pm$4.8 & 10.2$\pm$4.8 & 93.5$\pm$7.5 & 5.98$\pm$0.48 & \n &  2003.40 &1291$\pm$40 & $-$2721$\pm$37\\ 
0850+581  & 5 & 6  & 26 &1.89&  15.94& $ 164.3$ & 159.3$\pm$5.9 & 5.0$\pm$5.9 & 73$\pm$14 & 4.69$\pm$0.91 & \n &  2000.22 &517$\pm$14 & $-$1834$\pm$46\\ 
0850+581  & 6 & 6  & 170 &0.95&  8.05& $ 151.3$ & 159.2$\pm$2.5 & 7.8$\pm$2.5\tablenotemark{b} & 73.2$\pm$7.0 & 4.68$\pm$0.45 & \n &  2000.22 &463.7$\pm$4.6 & $-$854$\pm$22\\ 
0850+581  & 7 & 11  & 157 &0.95&  8.04& $ 151.9$ & 160.8$\pm$1.4 & 8.9$\pm$1.5\tablenotemark{b} & 71.2$\pm$2.9 & 4.55$\pm$0.18 & 1990.29$\pm$0.54 &  2003.40 &432.6$\pm$7.4 & $-$796$\pm$15\\ 
0850+581  & 8 & 5  & 59 &0.59&  5.00& $ 144.1$ & 135.9$\pm$1.2 & 8.2$\pm$1.2\tablenotemark{b} & 49.8$\pm$1.0 & 3.183$\pm$0.066 & \n &  2007.67 &321.1$\pm$1.7 & $-$452.0$\pm$2.9\\ 
0851+202  & 1\tablenotemark{a} & 21  & 235 &1.26&  5.63& $ 265.5$ & 262.2$\pm$2.0 & 3.3$\pm$2.1 & 594$\pm$27 & 11.35$\pm$0.51 & \n &  1997.53 &$-$1278$\pm$24 & $-$102$\pm$19\\ 
0851+202  & 4 & 9  & 141 &1.53&  6.84& $ 244.2$ & 255.1$\pm$2.5 & 10.9$\pm$2.6\tablenotemark{b} & 793$\pm$22 & 15.14$\pm$0.43 & \n &  2004.05 &$-$1334$\pm$14 & $-$654$\pm$24\\ 
0851+202  & 5\tablenotemark{a} & 18  & 490 &1.15&  5.17& $ 243.7$ & 256.3$\pm$1.1 & 12.6$\pm$1.2\tablenotemark{b} & 547$\pm$10 & 10.44$\pm$0.20 & \n &  2002.67 &$-$1072.6$\pm$6.0 & $-$519.7$\pm$6.4\\ 
0851+202  & 9\tablenotemark{a} & 15  & 178 &1.08&  4.83& $ 237.4$ & 238$\pm$16 & 1$\pm$16 & 219$\pm$68 & 4.2$\pm$1.3 & \n &  2005.28 &$-$918$\pm$40 & $-$586$\pm$14\\ 
0851+202  & 10\tablenotemark{a} & 88  & 278 &0.36&  1.60& $ 234.4$ & 188.7$\pm$4.1 & 45.6$\pm$4.3\tablenotemark{b} & 22.0$\pm$1.9 & 0.421$\pm$0.036 & \n &  2002.24 &$-$287.1$\pm$6.2 & $-$189.4$\pm$7.4\\ 
0851+202  & 11 & 19  & 36 &1.44&  6.46& $ 238.9$ & 238.3$\pm$5.4 & 0.6$\pm$5.5 & 345$\pm$30 & 6.58$\pm$0.57 & 2003.71$\pm$0.39 &  2007.91 &$-$1235$\pm$21 & $-$746$\pm$26\\ 
0851+202  & 15 & 24  & 37 &3.34&  14.98& $ 250.7$ & 248.8$\pm$4.4 & 1.9$\pm$4.4 & 270$\pm$20 & 5.15$\pm$0.38 & 1989.15$\pm$0.96 &  2001.90 &$-$3235$\pm$24 & $-$1139$\pm$26\\ 
0851+202  & 17\tablenotemark{a} & 34  & 266 &0.95&  4.26& $ 268.3$ & 271.5$\pm$2.0 & 3.2$\pm$2.1 & 185$\pm$12 & 3.54$\pm$0.23 & \n &  2013.63 &$-$977$\pm$22 & $-$28$\pm$12\\ 
0851+202  & 18 & 22  & 1662 &0.23&  1.05& $ 309.6$ & 276$\pm$21 & 34$\pm$21 & 19.7$\pm$6.8\tablenotemark{d} & 0.38$\pm$0.13 & \n &  2012.36 &$-$180.4$\pm$8.1 & 149.2$\pm$7.5\\ 
0851+202  & 19 & 16  & 90 &2.66&  11.94& $ 248.0$ & 237.7$\pm$4.9 & 10.2$\pm$5.0 & 374$\pm$38 & 7.14$\pm$0.73 & \n &  2014.86 &$-$2462$\pm$51 & $-$994$\pm$35\\ 
0851+202  & 21\tablenotemark{a} & 22  & 374 &1.20&  5.38& $ 228.0$ & 245.8$\pm$3.6 & 17.8$\pm$3.6\tablenotemark{b} & 211.9$\pm$9.0 & 4.05$\pm$0.17 & \n &  2011.10 &$-$905.5$\pm$9.0 & $-$808$\pm$16\\ 
0851+202  & 22 & 20  & 422 &0.59&  2.66& $ 284.5$ & 236.8$\pm$6.3 & 47.7$\pm$6.5\tablenotemark{b} & 153$\pm$18 & 2.92$\pm$0.35 & \n &  2013.97 &$-$577$\pm$20 & 147$\pm$16\\ 
0851+202  & 27 & 8  & 123 &1.87&  8.38& $ 228.4$ & 227$\pm$12 & 1$\pm$12 & 345$\pm$59 & 6.6$\pm$1.1 & \n &  2013.76 &$-$1376$\pm$14 & $-$1222$\pm$60\\ 
0854$-$108  & 4 & 5  & 119 &0.67&  \n& $ 244.0$ & 238.2$\pm$3.6 & 5.8$\pm$3.8 & 205.1$\pm$9.0 & \n & 2011.65$\pm$0.11 &  2015.14 &$-$616.0$\pm$6.7 & $-$303$\pm$18\\ 
0859+210  & 1 & 6  & 6 &4.10&  35.00& $ 133.3$ & 131$\pm$11 & 2$\pm$11 & 262$\pm$44 & 18.5$\pm$3.1 & \n &  2015.67 &2973$\pm$27 & $-$2802$\pm$52\\ 
0859+210  & 2 & 6  & 4 &2.52&  21.56& $ 145.3$ & 140$\pm$10 & 5$\pm$11 & 317$\pm$54 & 22.2$\pm$3.8 & \n &  2015.67 &1429$\pm$55 & $-$2065$\pm$43\\ 
0859+210  & 3 & 5  & 2 &1.26&  10.73& $ 147.7$ & 150$\pm$16 & 2$\pm$16 & 335$\pm$104 & 23.5$\pm$7.3 & \n &  2015.40 &662$\pm$41 & $-$1045$\pm$89\\ 
0859+470  & 1 & 5  & 77 &4.55&  38.78& $ 359.3$ & 299.9$\pm$6.0 & 59.4$\pm$6.0\tablenotemark{b} & 127.1$\pm$9.4 & 8.71$\pm$0.64 & \n &  2002.37 &$-$73$\pm$15 & 4554$\pm$34\\ 
0859+470  & 3 & 5  & 32 &1.89&  16.09& $ 343.9$ & 346.3$\pm$2.9 & 2.4$\pm$3.0 & 235$\pm$20 & 16.1$\pm$1.3 & 1994.18$\pm$0.72 &  2002.37 &$-$530$\pm$25 & 1841$\pm$44\\ 
0859$-$140  & 1 & 8  & 12 &20.93&  177.19& $ 168.1$ & 178.4$\pm$6.9 & 10.3$\pm$6.9 & 116$\pm$21 & 7.5$\pm$1.4 & \n &  2007.30 &4293$\pm$62 & $-$20200$\pm$99\\ 
0859$-$140  & 2 & 11  & 24 &7.97&  67.47& $ 158.1$ & 161.2$\pm$4.8 & 3.1$\pm$4.8 & 78$\pm$11 & 5.04$\pm$0.73 & \n &  2004.56 &2932$\pm$36 & $-$7266$\pm$81\\ 
0859$-$140  & 3 & 11  & 88 &4.07&  34.50& $ 156.2$ & 162.0$\pm$2.4 & 5.8$\pm$2.4 & 76.4$\pm$3.6 & 4.93$\pm$0.23 & \n &  2004.56 &1603$\pm$22 & $-$3605$\pm$25\\ 
0859$-$140  & 4 & 6  & 28 &2.79&  23.61& $ 156.9$ & 173$\pm$25 & 16$\pm$25 & 114$\pm$62 & 7.4$\pm$4.0 & \n &  2011.13 &1084$\pm$52 & $-$2496$\pm$108\\ 
0859$-$140  & 5 & 7  & 143 &1.46&  12.33& $ 156.4$ & 168$\pm$61 & 12$\pm$61 & 5.7$\pm$8.6 & 0.37$\pm$0.55 & \n &  2002.76 &583$\pm$13 & $-$1336$\pm$36\\ 
0859$-$140  & 6 & 7  & 353 &0.58&  4.95& $ 145.6$ & 143.6$\pm$6.1 & 2.0$\pm$6.9 & 56.3$\pm$4.9 & 3.64$\pm$0.32 & \n &  2002.76 &341$\pm$37 & $-$497$\pm$17\\ 
0859$-$140  & 7 & 5  & 139 &0.45&  3.81& $ 145.8$ & 154$\pm$16 & 8$\pm$16 & 39$\pm$11 & 2.52$\pm$0.71 & \n &  2011.76 &243$\pm$14 & $-$352$\pm$16\\ 
0903$-$088  & 2 & 5  & 10 &1.10&  \n& $ 118.1$ & 142$\pm$40 & 23$\pm$41 & 79$\pm$50 & \n & \n &  2015.10 &970$\pm$25 & $-$515$\pm$38\\ 
0903$-$088  & 3 & 5  & 36 &0.23&  \n& $ 110.5$ & 161$\pm$120 & 51$\pm$120 & 2$\pm$11 & \n & \n &  2015.10 &213.0$\pm$4.6 & $-$79.7$\pm$9.4\\ 
0906+015  & 4 & 6  & 200 &1.32&  10.69& $ 43.7$ & 40.0$\pm$2.9 & 3.6$\pm$3.0 & 343$\pm$17 & 18.30$\pm$0.88 & 2000.94$\pm$0.20 &  2004.58 &884$\pm$27 & 922$\pm$23\\ 
0906+015  & 5 & 17  & 121 &2.13&  17.21& $ 42.4$ & 41.94$\pm$0.84 & 0.43$\pm$0.91 & 366.7$\pm$5.7 & 19.58$\pm$0.30 & 2002.380$\pm$0.082 &  2007.32 &1216.1$\pm$9.5 & 1329$\pm$18\\ 
0906+015  & 7\tablenotemark{a} & 19  & 314 &1.88&  15.23& $ 45.8$ & 47.39$\pm$0.85 & 1.63$\pm$0.95 & 399.6$\pm$5.9 & 21.34$\pm$0.32 & \n &  2009.73 &1239$\pm$13 & 1213$\pm$15\\ 
0912+297  & 2 & 6  & 5 &1.09&  \n& $ 206.2$ & 197$\pm$15 & 10$\pm$15 & 83$\pm$22 & \n & \n &  2015.39 &$-$479$\pm$20 & $-$968$\pm$22\\ 
0912+297  & 3 & 6  & 15 &0.41&  \n& $ 198.5$ & 213$\pm$67 & 14$\pm$67 & 16$\pm$26 & \n & \n &  2015.39 &$-$131$\pm$12 & $-$391$\pm$21\\ 
0916+864  & 1 & 5  & 3 &3.26&  \n& $ 342.4$ & 180$\pm$79 & 163$\pm$79 & 26$\pm$49 & \n & \n &  2015.41 &$-$985$\pm$16 & 3102$\pm$30\\ 
0916+864  & 2 & 5  & 12 &1.59&  \n& $ 339.2$ & 338.3$\pm$5.9 & 0.9$\pm$6.0 & 340$\pm$70 & \n & 2010.87$\pm$0.38 &  2015.41 &$-$567.7$\pm$6.9 & 1496$\pm$50\\ 
0917+449  & 2 & 8  & 46 &2.66&  22.34& $ 175.6$ & 196.6$\pm$4.3 & 21.0$\pm$4.3\tablenotemark{b} & 167$\pm$21 & 14.5$\pm$1.9 & \n &  2011.38 &184$\pm$16 & $-$2718$\pm$32\\ 
0917+449  & 3\tablenotemark{a} & 10  & 236 &1.47&  12.35& $ 178.4$ & 227$\pm$44 & 49$\pm$44 & 5.8$\pm$3.9 & 0.51$\pm$0.34 & \n &  1998.14 &40.8$\pm$6.7 & $-$1473$\pm$10\\ 
0917+449  & 4 & 9  & 155 &0.78&  6.58& $ 171.6$ & 142$\pm$19 & 29$\pm$19 & 48$\pm$15 & 4.2$\pm$1.3 & \n &  1998.02 &126$\pm$20 & $-$790$\pm$39\\ 
0917+449  & 5 & 6  & 198 &0.20&  1.69& $ 229.5$ & 195$\pm$12 & 34$\pm$12 & 25.7$\pm$7.9 & 2.24$\pm$0.69 & \n &  2011.78 &$-$154.4$\pm$5.1 & $-$136.3$\pm$9.2\\ 
0917+449  & 7 & 8  & 87 &1.85&  15.54& $ 177.8$ & 162$\pm$14 & 16$\pm$14 & 110$\pm$23 & 9.6$\pm$2.0 & \n &  2011.38 &83$\pm$40 & $-$1892$\pm$32\\ 
0917+449  & 8 & 8  & 90 &1.02&  8.57& $ 174.9$ & 188.1$\pm$3.6 & 13.2$\pm$3.6\tablenotemark{b} & 89.0$\pm$9.2 & 7.76$\pm$0.80 & \n &  2011.38 &85.7$\pm$7.8 & $-$1052$\pm$13\\ 
0917+624  & 1 & 19  & 17 &8.86&  75.55& $ 341.0$ & 341.2$\pm$4.5 & 0.2$\pm$4.5 & 204$\pm$30 & 13.9$\pm$2.1 & 1963.9$\pm$6.2 &  2007.10 &$-$2867$\pm$45 & 8311$\pm$118\\ 
0917+624  & 2 & 27  & 24 &5.98&  50.99& $ 338.4$ & 205$\pm$28 & 134$\pm$28 & 9.4$\pm$4.0\tablenotemark{d} & 0.64$\pm$0.27 & \n &  2004.23 &$-$2201$\pm$22 & 5571$\pm$21\\ 
0917+624  & 3 & 26  & 16 &2.79&  23.80& $ 346.1$ & 344.5$\pm$2.0 & 1.6$\pm$2.1 & 135.7$\pm$9.9 & 9.23$\pm$0.67 & \n &  2004.23 &$-$624$\pm$21 & 2550$\pm$56\\ 
0917+624  & 5 & 10  & 96 &0.85&  7.25& $ 328.4$ & 353.3$\pm$4.9 & 24.9$\pm$5.1\tablenotemark{b} & 137$\pm$10 & 9.33$\pm$0.69 & \n &  2003.24 &$-$449$\pm$21 & 747$\pm$18\\ 
0917+624  & 6 & 10  & 183 &0.56&  4.80& $ 305.2$ & 318.7$\pm$3.8 & 13.4$\pm$4.0\tablenotemark{b} & 105.1$\pm$7.5 & 7.15$\pm$0.51 & \n &  2003.24 &$-$471.4$\pm$8.0 & 338$\pm$16\\ 
0917+624  & 10 & 6  & 167 &0.46&  3.91& $ 312.0$ & 298$\pm$16 & 14$\pm$17 & 89$\pm$24 & 6.0$\pm$1.6 & \n &  2010.10 &$-$353$\pm$25 & 313$\pm$26\\ 
0917+624  & 11 & 10  & 368 &0.92&  7.81& $ 312.8$ & 317.2$\pm$5.5 & 4.4$\pm$5.7 & 143$\pm$14 & 9.74$\pm$0.95 & \n &  2010.87 &$-$690$\pm$20 & 642$\pm$28\\ 
0923+392  & 2 & 36  & 2651 &2.96&  21.10& $ 100.7$ & 88.5$\pm$2.1 & 12.2$\pm$2.1\tablenotemark{b} & 39.7$\pm$1.1 & 1.567$\pm$0.045 & \n &  2005.24 &2968.8$\pm$5.0 & $-$548.0$\pm$6.2\\ 
0923+392  & 7 & 16  & 301 &1.97&  14.02& $ 106.9$ & 97$\pm$12 & 10$\pm$12 & 67$\pm$15 & 2.64$\pm$0.57 & \n &  2000.28 &1896$\pm$20 & $-$572$\pm$19\\ 
0923+392  & 8 & 36  & 191 &1.56&  11.15& $ 97.7$ & 81.1$\pm$5.7 & 16.6$\pm$5.7 & 33.3$\pm$6.0 & 1.31$\pm$0.24 & \n &  2005.24 &1601$\pm$26 & $-$201$\pm$13\\ 
0923+392  & 9 & 35  & 204 &0.68&  4.87& $ 95.3$ & 113$\pm$13 & 18$\pm$13 & 7.9$\pm$2.0 & 0.311$\pm$0.079 & \n &  2005.24 &691.1$\pm$9.0 & $-$67.5$\pm$7.1\\ 
0923+392  & 19\tablenotemark{a} & 13  & 4213 &2.79&  19.89& $ 104.3$ & 106.1$\pm$4.0 & 1.8$\pm$4.0 & 60.2$\pm$5.5 & 2.38$\pm$0.22 & \n &  2008.79 &2723$\pm$13 & $-$694.2$\pm$9.7\\ 
0925+504  & 2\tablenotemark{a} & 11  & 9 &2.95&  15.01& $ 110.8$ & 123.5$\pm$2.8 & 12.7$\pm$2.8\tablenotemark{b} & 259$\pm$14 & 5.90$\pm$0.32 & \n &  2014.32 &2747$\pm$27 & $-$1039$\pm$19\\ 
0925+504  & 3 & 6  & 9 &1.60&  8.16& $ 110.4$ & 111.9$\pm$3.1 & 1.5$\pm$3.1 & 244$\pm$21 & 5.55$\pm$0.48 & 2006.49$\pm$0.52 &  2012.94 &1506$\pm$17 & $-$559.2$\pm$8.6\\ 
0925+504  & 4 & 8  & 8 &1.12&  5.70& $ 114.6$ & 127.4$\pm$4.0 & 12.8$\pm$4.1\tablenotemark{b} & 195$\pm$13 & 4.44$\pm$0.30 & \n &  2013.75 &1050$\pm$16 & $-$490$\pm$19\\ 
0925+504  & 5 & 5  & 58 &0.41&  2.07& $ 114.1$ & 10$\pm$56 & 104$\pm$56 & 21$\pm$22 & 0.49$\pm$0.50 & \n &  2012.65 &371$\pm$10 & $-$167$\pm$12\\ 
0925+504  & 6 & 5  & 63 &0.46&  2.34& $ 103.9$ & 110.4$\pm$4.1 & 6.5$\pm$4.7 & 308$\pm$41 & 7.01$\pm$0.94 & \n &  2014.86 &427$\pm$43 & $-$103$\pm$15\\ 
0938$-$076  & 1 & 6  & 13 &5.22&  44.68& $ 193.4$ & 250$\pm$16 & 57$\pm$16\tablenotemark{b} & 21.6$\pm$4.5 & 1.64$\pm$0.34 & \n &  2015.73 &$-$1208.2$\pm$3.1 & $-$5080.9$\pm$4.9\\ 
0938$-$076  & 2 & 6  & 26 &3.64&  31.12& $ 181.3$ & 225.5$\pm$7.8 & 44.2$\pm$7.8\tablenotemark{b} & 46.0$\pm$6.1 & 3.50$\pm$0.47 & \n &  2015.73 &$-$81.0$\pm$3.7 & $-$3634.1$\pm$5.5\\ 
0938$-$076  & 3 & 6  & 27 &2.84&  24.29& $ 169.4$ & 196.0$\pm$7.4 & 26.5$\pm$7.4\tablenotemark{b} & 50.0$\pm$4.8 & 3.80$\pm$0.36 & \n &  2015.73 &521.0$\pm$4.9 & $-$2786.9$\pm$3.5\\ 
0938$-$076  & 4 & 6  & 7 &1.49&  12.76& $ 168.3$ & 165.4$\pm$9.2 & 2.9$\pm$9.3 & 79$\pm$18 & 6.0$\pm$1.4 & \n &  2015.73 &301.0$\pm$8.5 & $-$1454$\pm$14\\ 
0938$-$133  & 3 & 7  & 61 &0.43&  2.73& $ 142.3$ & 204$\pm$106 & 62$\pm$106 & 17$\pm$54 & 0.6$\pm$1.8 & \n &  2012.47 &262$\pm$20 & $-$334$\pm$31\\ 
0939$-$077  & 2 & 6  & 28 &0.31&  \n& $ 147.4$ & 306$\pm$51 & 158$\pm$51 & 27$\pm$21 & \n & \n &  2015.21 &163$\pm$18 & $-$257$\pm$18\\ 
0945+408  & 1 & 28  & 23 &12.54&  105.29& $ 113.1$ & 109.8$\pm$2.2 & 3.4$\pm$2.2 & 191$\pm$11 & 11.74$\pm$0.68 & \n &  2005.94 &11236$\pm$81 & $-$4820$\pm$44\\ 
0945+408  & 2 & 28  & 26 &9.06&  76.08& $ 116.4$ & 89.6$\pm$2.4 & 26.9$\pm$2.5\tablenotemark{b} & 130$\pm$12 & 8.04$\pm$0.71 & \n &  2005.94 &7899$\pm$81 & $-$4035$\pm$39\\ 
0945+408  & 3 & 9  & 330 &1.18&  9.92& $ 112.4$ & 121.4$\pm$1.7 & 9.0$\pm$1.9\tablenotemark{b} & 197.2$\pm$6.2 & 12.15$\pm$0.38 & \n &  1998.91 &1071$\pm$17 & $-$438$\pm$16\\ 
0945+408  & 4\tablenotemark{a} & 21  & 221 &2.20&  18.51& $ 118.8$ & 124.3$\pm$1.5 & 5.5$\pm$1.7\tablenotemark{b} & 233.2$\pm$6.1 & 14.37$\pm$0.37 & \n &  2006.08 &1718$\pm$29 & $-$917$\pm$33\\ 
0945+408  & 5\tablenotemark{a} & 19  & 109 &2.19&  18.43& $ 131.2$ & 131.6$\pm$1.1 & 0.4$\pm$1.3 & 266.3$\pm$5.5 & 16.41$\pm$0.34 & \n &  2007.47 &1528$\pm$26 & $-$1336$\pm$20\\ 
0945+408  & 6\tablenotemark{a} & 20  & 88 &2.29&  19.20& $ 113.9$ & 119.4$\pm$1.9 & 5.5$\pm$2.0 & 261$\pm$12 & 16.09$\pm$0.77 & \n &  2010.55 &1919$\pm$54 & $-$829$\pm$24\\ 
0945+408  & 10\tablenotemark{a} & 10  & 144 &0.91&  7.60& $ 108.4$ & 104.1$\pm$2.8 & 4.3$\pm$3.0 & 194$\pm$15 & 11.96$\pm$0.92 & \n &  2011.18 &751$\pm$27 & $-$259$\pm$17\\ 
0945+408  & 11 & 8  & 354 &0.71&  5.93& $ 115.8$ & 118.7$\pm$2.1 & 2.9$\pm$2.2 & 238$\pm$11 & 14.65$\pm$0.67 & 2009.60$\pm$0.13 &  2012.38 &618$\pm$12 & $-$297.9$\pm$7.4\\ 
0945+408  & 17 & 5  & 109 &1.48&  12.45& $ 109.3$ & 95.7$\pm$4.2 & 13.6$\pm$4.2\tablenotemark{b} & 203$\pm$43 & 12.5$\pm$2.6 & \n &  2015.85 &1379$\pm$29 & $-$487.1$\pm$9.0\\ 
0946+006  & 2 & 18  & 5 &1.36&  8.99& $ 21.7$ & 11.1$\pm$5.1 & 10.6$\pm$5.4 & 285$\pm$33 & 9.7$\pm$1.1 & \n &  2012.43 &523$\pm$43 & 1362$\pm$57\\ 
0946+006  & 3 & 10  & 19 &0.44&  2.89& $ 12.2$ & 19$\pm$14 & 7$\pm$14 & 161$\pm$58 & 5.5$\pm$2.0 & \n &  2012.24 &93$\pm$15 & 428$\pm$45\\ 
0953+254  & 1 & 12  & 16 &2.63&  18.85& $ 259.3$ & 264.0$\pm$2.7 & 4.7$\pm$2.9 & 171$\pm$17 & 6.85$\pm$0.69 & \n &  2003.06 &$-$2190$\pm$91 & $-$446$\pm$42\\ 
0953+254  & 3 & 6  & 166 &1.14&  8.21& $ 240.9$ & 243.1$\pm$3.5 & 2.2$\pm$3.7 & 110.7$\pm$7.2 & 4.43$\pm$0.29 & 1989.56$\pm$0.72 &  2000.23 &$-$1037$\pm$24 & $-$575$\pm$23\\ 
0953+254  & 4 & 7  & 18 &2.33&  16.76& $ 256.4$ & 275.3$\pm$6.7 & 18.8$\pm$6.7 & 180$\pm$49 & 7.2$\pm$1.9 & \n &  2010.01 &$-$2268$\pm$46 & $-$547$\pm$17\\ 
0953+254  & 5\tablenotemark{a} & 14  & 114 &1.69&  12.15& $ 245.8$ & 250.49$\pm$0.94 & 4.7$\pm$1.0\tablenotemark{b} & 181.8$\pm$6.6 & 7.27$\pm$0.26 & \n &  2005.41 &$-$1220$\pm$30 & $-$579.6$\pm$8.3\\ 
0953+254  & 6\tablenotemark{a} & 11  & 77 &1.61&  11.57& $ 240.0$ & 246.2$\pm$1.6 & 6.2$\pm$1.6\tablenotemark{b} & 248.4$\pm$6.3 & 9.94$\pm$0.25 & \n &  2008.31 &$-$1222$\pm$13 & $-$729$\pm$15\\ 
0953+254  & 7 & 6  & 40 &1.78&  12.77& $ 245.8$ & 235$\pm$11 & 11$\pm$11 & 149$\pm$22 & 5.95$\pm$0.89 & \n &  2010.44 &$-$1604.7$\pm$9.7 & $-$718$\pm$22\\ 
0953+254  & 8 & 10  & 34 &0.76&  5.46& $ 231.2$ & 231.1$\pm$3.0 & 0.1$\pm$3.2 & 178.6$\pm$9.7 & 7.14$\pm$0.39 & 2005.21$\pm$0.25 &  2008.81 &$-$501$\pm$18 & $-$403$\pm$15\\ 
0953+254  & 9 & 8  & 71 &0.42&  3.01& $ 230.3$ & 233$\pm$10 & 2$\pm$10 & 106$\pm$18 & 4.22$\pm$0.72 & \n &  2010.01 &$-$311$\pm$17 & $-$259$\pm$18\\ 
0954+658  & 2 & 20  & 27 &1.88&  \n& $ 316.4$ & 276$\pm$103 & 41$\pm$103 & 6$\pm$18\tablenotemark{d} & \n & \n &  2002.97 &$-$1291$\pm$53 & 1362$\pm$32\\ 
0954+658  & 9\tablenotemark{a} & 17  & 28 &2.50&  \n& $ 308.2$ & 302.1$\pm$2.9 & 6.1$\pm$3.2 & 500$\pm$28 & \n & \n &  2009.42 &$-$1965$\pm$56 & 1546$\pm$46\\ 
0954+658  & 10 & 6  & 149 &0.49&  \n& $ 321.4$ & 314.9$\pm$5.0 & 6.5$\pm$5.4 & 271$\pm$24 & \n & \n &  2006.54 &$-$272$\pm$19 & 350$\pm$16\\ 
0954+658  & 11 & 10  & 132 &0.67&  \n& $ 325.6$ & 318.8$\pm$2.9 & 6.9$\pm$3.3 & 335$\pm$16 & \n & 2006.225$\pm$0.100 &  2008.16 &$-$354$\pm$20 & 524$\pm$13\\ 
0954+658  & 12 & 6  & 138 &0.49&  \n& $ 336.0$ & 321.1$\pm$6.3 & 14.8$\pm$6.6 & 459$\pm$52 & \n & \n &  2008.99 &$-$213$\pm$16 & 463$\pm$22\\ 
0954+658  & 13 & 6  & 360 &0.32&  \n& $ 338.3$ & 333.7$\pm$6.2 & 4.6$\pm$6.7 & 305$\pm$34 & \n & \n &  2009.20 &$-$121$\pm$14 & 301$\pm$14\\ 
0954+658  & 14 & 10  & 168 &1.29&  \n& $ 316.0$ & 308.5$\pm$4.7 & 7.6$\pm$5.5 & 653$\pm$60 & \n & \n &  2011.53 &$-$737$\pm$85 & 803$\pm$36\\ 
0954+658  & 18 & 10  & 138 &0.85&  \n& $ 329.1$ & 316.6$\pm$2.3 & 12.4$\pm$2.4\tablenotemark{b} & 292$\pm$12 & \n & \n &  2012.02 &$-$399$\pm$10 & 689$\pm$13\\ 
0955+476  & 1\tablenotemark{a} & 16  & 37 &0.75&  6.40& $ 121.4$ & 7$\pm$82 & 115$\pm$82 & 3.5$\pm$6.1 & 0.28$\pm$0.49 & \n &  2007.42 &641$\pm$20 & $-$395$\pm$19\\ 
0955+476  & 2 & 16  & 370 &0.33&  2.77& $ 93.4$ & 87.5$\pm$8.4 & 5.8$\pm$8.6 & 22.5$\pm$3.8 & 1.81$\pm$0.31 & \n &  2007.42 &306$\pm$12 & $-$20$\pm$11\\ 
0955+476  & 5 & 9  & 65 &0.31&  2.64& $ 187.9$ & 183$\pm$14 & 5$\pm$14 & 90.4$\pm$10.0 & 7.25$\pm$0.80 & \n &  2010.57 &$-$42$\pm$26 & $-$291$\pm$11\\ 
0955+476  & 7 & 9  & 348 &0.23&  1.97& $ 89.8$ & 50$\pm$15 & 40$\pm$15 & 28.7$\pm$7.2 & 2.30$\pm$0.58 & \n &  2010.57 &228$\pm$10 & $-$2.4$\pm$4.0\\ 
1011+496  & 2 & 10  & 5 &6.39&  21.88& $ 257.2$ & 128$\pm$32 & 129$\pm$32 & 36$\pm$18 & 0.48$\pm$0.24 & \n &  2012.86 &$-$6207$\pm$48 & $-$1434$\pm$34\\ 
1011+496  & 3\tablenotemark{a} & 10  & 32 &2.08&  7.12& $ 252.7$ & 351.7$\pm$5.5 & 99.1$\pm$5.5\tablenotemark{b} & 126$\pm$11 & 1.70$\pm$0.15 & \n &  2012.86 &$-$2007$\pm$29 & $-$489$\pm$27\\ 
1011+496  & 4 & 11  & 13 &1.02&  3.50& $ 273.7$ & 172$\pm$77 & 102$\pm$77 & 5.2$\pm$9.1\tablenotemark{d} & 0.07$\pm$0.12 & \n &  2012.86 &$-$1020$\pm$24 & 61$\pm$15\\ 
1011+496  & 5 & 11  & 14 &0.44&  1.51& $ 281.0$ & 194$\pm$62 & 87$\pm$62 & 4.5$\pm$8.1\tablenotemark{d} & 0.06$\pm$0.11 & \n &  2012.86 &$-$434$\pm$19 & 80.1$\pm$6.6\\ 
1012+232  & 2 & 7  & 46 &2.35&  15.25& $ 110.8$ & 114.8$\pm$2.6 & 4.0$\pm$2.7 & 289$\pm$17 & 9.58$\pm$0.57 & 1990.34$\pm$0.47 &  1998.46 &2289$\pm$47 & $-$876$\pm$30\\ 
1012+232  & 3 & 7  & 85 &1.09&  7.07& $ 107.2$ & 110.5$\pm$3.5 & 3.3$\pm$4.0 & 246$\pm$25 & 8.14$\pm$0.83 & 1993.95$\pm$0.46 &  1998.46 &1120$\pm$68 & $-$352$\pm$32\\ 
1013+054  & 1 & 11  & 24 &1.28&  10.94& $ 142.0$ & 163.9$\pm$9.8 & 22.0$\pm$9.9 & 53$\pm$13 & 3.97$\pm$0.96 & \n &  2012.94 &794$\pm$16 & $-$1028$\pm$26\\ 
1015+359  & 1 & 13  & 9 &5.35&  44.85& $ 179.7$ & 170.6$\pm$1.4 & 9.2$\pm$1.4\tablenotemark{b} & 138$\pm$11 & 8.38$\pm$0.64 & \n &  2003.04 &22$\pm$17 & $-$5336$\pm$63\\ 
1015+359  & 2 & 9  & 12 &3.45&  28.88& $ 182.9$ & 184.0$\pm$2.6 & 1.1$\pm$2.6 & 139$\pm$14 & 8.48$\pm$0.83 & 1975.3$\pm$2.6 &  2001.98 &$-$193$\pm$29 & $-$3706$\pm$66\\ 
1015+359  & 3 & 6  & 45 &1.33&  11.16& $ 188.4$ & 162.7$\pm$5.3 & 25.7$\pm$5.3\tablenotemark{b} & 62$\pm$11 & 3.79$\pm$0.64 & \n &  1998.13 &$-$183.3$\pm$9.4 & $-$1358$\pm$23\\ 
1015+359  & 10 & 5  & 36 &1.47&  12.33& $ 178.2$ & 174.2$\pm$2.0 & 4.0$\pm$2.1 & 561$\pm$38 & 34.2$\pm$2.3 & 2007.19$\pm$0.19 &  2009.76 &43$\pm$14 & $-$1440$\pm$28\\ 
1015+359  & 11 & 6  & 59 &0.85&  7.13& $ 186.8$ & 181.5$\pm$5.3 & 5.3$\pm$5.4 & 214$\pm$29 & 13.1$\pm$1.8 & \n &  2010.04 &$-$100$\pm$17 & $-$839$\pm$26\\ 
1030+415  & 2 & 6  & 458 &0.22&  1.79& $ 82.5$ & 10$\pm$120 & 72$\pm$120 & 2$\pm$11 & 0.10$\pm$0.63 & \n &  2012.16 &215$\pm$12 & 28.8$\pm$9.4\\ 
1030+611  & 3\tablenotemark{a} & 14  & 12 &3.16&  26.84& $ 165.8$ & 179.8$\pm$7.2 & 14.1$\pm$7.3 & 215$\pm$38 & 14.4$\pm$2.5 & \n &  2011.50 &774$\pm$29 & $-$3110$\pm$40\\ 
1030+611  & 4\tablenotemark{a} & 14  & 23 &1.10&  9.34& $ 171.1$ & 163.2$\pm$4.0 & 7.8$\pm$4.1 & 89.9$\pm$4.5 & 6.01$\pm$0.30 & \n &  2011.50 &176.9$\pm$7.1 & $-$1105.3$\pm$4.8\\ 
1030+611  & 5 & 11  & 117 &0.18&  1.50& $ 185.6$ & 200$\pm$10 & 14$\pm$10 & 28.3$\pm$6.7 & 1.89$\pm$0.45 & \n &  2012.02 &$-$21.1$\pm$4.3 & $-$186.0$\pm$6.9\\ 
1034$-$293  & 4 & 8  & 687 &0.72&  3.25& $ 139.0$ & 147.8$\pm$5.2 & 8.8$\pm$5.7 & 370$\pm$36 & 7.19$\pm$0.69 & \n &  2012.10 &416$\pm$28 & $-$455$\pm$34\\ 
1036+054  & 1 & 8  & 10 &2.39&  14.11& $ 352.1$ & 1.4$\pm$7.4 & 9.3$\pm$7.5 & 223$\pm$46 & 6.3$\pm$1.3 & \n &  2005.58 &$-$326$\pm$50 & 2423$\pm$82\\ 
1036+054  & 2 & 16  & 442 &1.06&  6.25& $ 355.2$ & 355.64$\pm$0.93 & 0.4$\pm$1.1 & 197$\pm$12 & 5.59$\pm$0.34 & 2002.07$\pm$0.37 &  2007.45 &$-$87.8$\pm$8.5 & 1051$\pm$33\\ 
1038+064  & 1 & 8  & 13 &7.32&  61.58& $ 145.8$ & 137$\pm$10 & 9$\pm$10 & 55.3$\pm$9.9 & 3.44$\pm$0.61 & \n &  2006.98 &4137$\pm$26 & $-$6072$\pm$29\\ 
1038+064  & 3 & 8  & 111 &2.15&  18.11& $ 155.5$ & 155.2$\pm$2.5 & 0.3$\pm$2.5 & 80.8$\pm$5.4 & 5.02$\pm$0.34 & 1980.0$\pm$1.6 &  2006.98 &907.3$\pm$7.7 & $-$1994$\pm$17\\ 
1038+064  & 4 & 8  & 29 &1.22&  10.28& $ 157.7$ & 148.5$\pm$2.7 & 9.2$\pm$2.8\tablenotemark{b} & 147.5$\pm$9.7 & 9.17$\pm$0.60 & \n &  2006.98 &500$\pm$13 & $-$1191$\pm$31\\ 
1038+064  & 5 & 7  & 272 &0.42&  3.51& $ 158.7$ & 149.1$\pm$6.0 & 9.6$\pm$6.2 & 55.9$\pm$8.1 & 3.47$\pm$0.50 & \n &  2007.45 &161.7$\pm$8.1 & $-$406$\pm$23\\ 
1038+064  & 6 & 7  & 32 &2.83&  23.83& $ 154.8$ & 156.7$\pm$2.6 & 1.9$\pm$2.7 & 158$\pm$13 & 9.85$\pm$0.83 & \n &  2006.98 &1208$\pm$13 & $-$2567$\pm$38\\ 
1040+244  & 2 & 6  & 9 &1.72&  11.07& $ 82.1$ & 100$\pm$16 & 18$\pm$16 & 203$\pm$84 & 6.7$\pm$2.7 & \n &  2013.55 &1729$\pm$57 & 232$\pm$23\\ 
1040+244  & 3 & 9  & 14 &1.13&  7.26& $ 84.6$ & 81.1$\pm$3.9 & 3.5$\pm$4.0 & 222$\pm$33 & 7.3$\pm$1.1 & 2009.17$\pm$0.89 &  2014.53 &1178$\pm$46 & 115$\pm$20\\ 
1040+244  & 4 & 9  & 53 &0.53&  3.41& $ 89.3$ & 189$\pm$21 & 100$\pm$21 & 28.9$\pm$9.9 & 0.95$\pm$0.32 & \n &  2014.53 &527$\pm$13 & $-$1$\pm$14\\ 
1040+244  & 5 & 9  & 212 &0.17&  1.13& $ 89.0$ & 221$\pm$69 & 132$\pm$69 & 6.3$\pm$9.0 & 0.21$\pm$0.30 & \n &  2014.53 &174$\pm$13 & 1.7$\pm$8.7\\ 
1044+719  & 2 & 9  & 54 &1.32&  10.94& $ 161.8$ & 73$\pm$13 & 89$\pm$13\tablenotemark{b} & 74$\pm$24 & 4.3$\pm$1.4 & \n &  2011.22 &371$\pm$34 & $-$1268$\pm$18\\ 
1045$-$188  & 1\tablenotemark{a} & 11  & 17 &6.96&  46.25& $ 145.9$ & 24$\pm$85 & 122$\pm$85 & 9$\pm$19 & 0.31$\pm$0.66 & \n &  2007.75 &3899$\pm$40 & $-$5765$\pm$70\\ 
1045$-$188  & 3 & 11  & 49 &2.22&  14.76& $ 151.8$ & 150.9$\pm$1.3 & 0.9$\pm$1.4 & 299.4$\pm$9.2 & 10.35$\pm$0.32 & 2000.72$\pm$0.21 &  2007.75 &1006$\pm$18 & $-$1882$\pm$37\\ 
1049+215  & 1 & 7  & 27 &7.59&  64.02& $ 111.2$ & 77.3$\pm$5.8 & 33.8$\pm$5.8\tablenotemark{b} & 102.0$\pm$4.9 & 6.46$\pm$0.31 & \n &  2001.34 &7212$\pm$19 & $-$2710$\pm$45\\ 
1049+215  & 2 & 7  & 56 &1.53&  12.94& $ 104.5$ & 106$\pm$80 & 1$\pm$80 & 15$\pm$24 & 0.9$\pm$1.5 & \n &  1999.19 &1498$\pm$69 & $-$389$\pm$81\\ 
1049+215  & 3 & 7  & 223 &0.76&  6.39& $ 117.1$ & 105.2$\pm$9.4 & 11.9$\pm$9.6 & 43.2$\pm$8.4 & 2.74$\pm$0.53 & \n &  1999.19 &717$\pm$26 & $-$356$\pm$20\\ 
1049+215  & 4 & 5  & 250 &0.27&  2.27& $ 94.7$ & 21$\pm$11 & 74$\pm$11\tablenotemark{b} & 53.1$\pm$9.9 & 3.36$\pm$0.63 & \n &  1996.95 &276$\pm$15 & $-$2$\pm$14\\ 
1055+018  & 2 & 11  & 160 &6.08&  47.38& $ 308.4$ & 345$\pm$30 & 37$\pm$30 & 78$\pm$42 & 3.8$\pm$2.0 & \n &  1998.70 &$-$4747$\pm$52 & 3704$\pm$76\\ 
1055+018  & 3\tablenotemark{a} & 29  & 120 &4.01&  31.29& $ 309.8$ & 284.2$\pm$4.1 & 25.6$\pm$4.2\tablenotemark{b} & 145$\pm$14 & 6.98$\pm$0.68 & \n &  2004.17 &$-$3152$\pm$58 & 2588$\pm$41\\ 
1055+018  & 4\tablenotemark{a} & 30  & 226 &1.75&  13.64& $ 305.6$ & 216.1$\pm$9.8 & 89.6$\pm$9.8\tablenotemark{b} & 27.8$\pm$5.1 & 1.34$\pm$0.25 & \n &  2004.17 &$-$1433$\pm$16 & 1005$\pm$24\\ 
1055+018  & 5 & 31  & 1273 &0.17&  1.33& $ 297.9$ & 144$\pm$20 & 154$\pm$20 & 5.0$\pm$1.8\tablenotemark{d} & 0.241$\pm$0.085 & \n &  2004.17 &$-$148.6$\pm$4.5 & 76.6$\pm$8.8\\ 
1055+201  & 1 & 7  & 26 &3.40&  28.02& $ 354.1$ & 352.2$\pm$3.0 & 1.9$\pm$3.0 & 130$\pm$16 & 7.37$\pm$0.88 & 1971.7$\pm$3.5 &  1998.56 &$-$355$\pm$14 & 3448$\pm$35\\ 
1055+201  & 2 & 7  & 37 &2.02&  16.60& $ 353.2$ & 348.2$\pm$3.3 & 4.9$\pm$3.3 & 103$\pm$19 & 5.8$\pm$1.1 & \n &  1998.56 &$-$250.8$\pm$7.7 & 2052$\pm$42\\ 
1055+201  & 3 & 7  & 47 &1.00&  8.23& $ 345.6$ & 349.3$\pm$3.1 & 3.8$\pm$3.2 & 121$\pm$20 & 6.9$\pm$1.1 & 1989.4$\pm$1.5 &  1998.56 &$-$260$\pm$11 & 1029$\pm$44\\ 
1055+567  & 2\tablenotemark{a} & 10  & 27 &1.15&  2.86& $ 279.6$ & 283$\pm$10 & 3$\pm$10 & 66$\pm$14 & 0.61$\pm$0.13 & \n &  2013.03 &$-$1151$\pm$33 & 195$\pm$24\\ 
1055+567  & 3 & 10  & 21 &0.54&  1.34& $ 250.4$ & 316.3$\pm$8.6 & 65.9$\pm$8.6\tablenotemark{b} & 32.4$\pm$4.6 & 0.300$\pm$0.042 & \n &  2013.03 &$-$513$\pm$14 & $-$174.5$\pm$6.2\\ 
1101+384  & 6\tablenotemark{a} & 34  & 13 &3.99&  2.43& $ 328.3$ & 237.5$\pm$7.9 & 90.7$\pm$7.9\tablenotemark{b} & 97$\pm$13 & 0.200$\pm$0.027 & \n &  2009.92 &$-$2053$\pm$31 & 3422$\pm$29\\ 
1101+384  & 8\tablenotemark{a} & 36  & 46 &0.36&  0.22& $ 333.5$ & 100.2$\pm$8.9\tablenotemark{c} & 126.7$\pm$9.0\tablenotemark{b} & 25.2$\pm$4.8 & 0.0516$\pm$0.0099 & \n &  2009.94 &$-$178$\pm$11 & 327.5$\pm$8.7\\ 
1101+384  & 9\tablenotemark{a} & 32  & 16 &1.70&  1.04& $ 329.3$ & 145$\pm$20\tablenotemark{c} & 176$\pm$20 & 43$\pm$14 & 0.088$\pm$0.029 & \n &  2009.94 &$-$882$\pm$34 & 1483$\pm$35\\ 
1101+384  & 11\tablenotemark{a} & 35  & 18 &0.99&  0.61& $ 329.8$ & 110$\pm$16\tablenotemark{c} & 140$\pm$16 & 33$\pm$10 & 0.068$\pm$0.021 & \n &  2009.94 &$-$518$\pm$25 & 866$\pm$19\\ 
1118+073  & 1 & 7  & 25 &1.28&  10.80& $ 220.1$ & 30$\pm$17\tablenotemark{c} & 170$\pm$17 & 55$\pm$17 & 3.6$\pm$1.1 & \n &  2015.43 &$-$820$\pm$15 & $-$971$\pm$20\\ 
1118+073  & 2 & 7  & 105 &0.69&  5.85& $ 219.9$ & 225$\pm$22 & 5$\pm$22 & 10.9$\pm$3.8 & 0.70$\pm$0.25 & \n &  2015.43 &$-$443.9$\pm$3.8 & $-$530.7$\pm$4.5\\ 
1118$-$056  & 1 & 5  & 8 &5.76&  48.61& $ 34.2$ & 242$\pm$93 & 152$\pm$93 & 46$\pm$143 & 2.9$\pm$9.0 & \n &  2010.02 &3228$\pm$45 & 4761$\pm$99\\ 
1118$-$056  & 3 & 5  & 106 &1.67&  14.06& $ 30.8$ & 25$\pm$60 & 6$\pm$60 & 17$\pm$21 & 1.0$\pm$1.3 & \n &  2010.02 &853$\pm$15 & 1435.0$\pm$6.2\\ 
1118$-$056  & 4 & 5  & 58 &0.35&  2.92& $ 25.7$ & 183$\pm$56 & 157$\pm$56 & 23$\pm$34 & 1.4$\pm$2.1 & \n &  2010.02 &150.0$\pm$6.6 & 307$\pm$14\\ 
1124$-$186  & 2 & 7  & 573 &0.24&  1.92& $ 179.9$ & 220$\pm$25 & 40$\pm$26 & 21.3$\pm$7.6 & 1.16$\pm$0.41 & \n &  2002.84 &14$\pm$27 & $-$219$\pm$15\\ 
1124$-$186  & 4 & 6  & 64 &0.64&  5.22& $ 180.6$ & 171.0$\pm$6.4 & 9.6$\pm$6.4 & 152$\pm$19 & 8.3$\pm$1.0 & \n &  2010.00 &$-$4$\pm$10 & $-$662$\pm$12\\ 
1124$-$186  & 5 & 6  & 201 &0.27&  2.17& $ 125.0$ & 132$\pm$46 & 7$\pm$46 & 36$\pm$25 & 2.0$\pm$1.3 & \n &  2010.00 &222$\pm$13 & $-$156$\pm$18\\ 
1127$-$145  & 2\tablenotemark{a} & 17  & 131 &6.29&  52.43& $ 77.1$ & 64.1$\pm$2.8 & 13.0$\pm$2.8\tablenotemark{b} & 196.8$\pm$8.2 & 11.67$\pm$0.49 & \n &  2006.63 &6100$\pm$37 & 1390$\pm$49\\ 
1127$-$145  & 3 & 13  & 372 &4.25&  35.42& $ 83.7$ & 85.9$\pm$3.0 & 2.2$\pm$3.0 & 79.0$\pm$9.6 & 4.69$\pm$0.57 & 1945.2$\pm$7.0 &  1999.17 &4259$\pm$22 & 470.4$\pm$9.3\\ 
1127$-$145  & 4\tablenotemark{a} & 22  & 222 &4.82&  40.12& $ 79.6$ & 73.9$\pm$2.0 & 5.7$\pm$2.1 & 217$\pm$10 & 12.86$\pm$0.62 & \n &  2005.31 &4703$\pm$56 & 858$\pm$39\\ 
1127$-$145  & 5 & 7  & 452 &0.48&  3.98& $ 90.6$ & 323$\pm$58 & 128$\pm$58 & 18$\pm$17 & 1.1$\pm$1.0 & \n &  1996.89 &477$\pm$18 & $-$4$\pm$14\\ 
1127$-$145  & 8 & 18  & 163 &2.37&  19.70& $ 87.0$ & 88.39$\pm$0.84 & 1.34$\pm$0.96 & 264.0$\pm$5.8 & 15.66$\pm$0.35 & 1997.74$\pm$0.22 &  2006.63 &2348$\pm$28 & 121$\pm$19\\ 
1127$-$145  & 12 & 8  & 369 &0.92&  7.68& $ 84.4$ & 88.9$\pm$4.3 & 4.5$\pm$4.4 & 138.5$\pm$6.0 & 8.22$\pm$0.36 & 2004.80$\pm$0.30 &  2011.03 &863.8$\pm$9.9 & 89$\pm$17\\ 
1127$-$145  & 13 & 6  & 84 &3.14&  26.13& $ 89.3$ & 70.8$\pm$9.6 & 18.5$\pm$9.6 & 334$\pm$68 & 19.8$\pm$4.1 & \n &  2012.08 &3097$\pm$64 & 25$\pm$46\\ 
1127$-$145  & 14 & 13  & 125 &4.52&  37.65& $ 82.5$ & 46$\pm$13 & 37$\pm$13 & 32.8$\pm$7.2 & 1.95$\pm$0.43 & \n &  2008.84 &4472$\pm$25 & 576$\pm$20\\ 
1127$-$145  & 15 & 7  & 387 &0.75&  6.27& $ 87.0$ & 72.3$\pm$5.3 & 14.7$\pm$5.5 & 138$\pm$20 & 8.2$\pm$1.2 & \n &  2003.90 &758$\pm$41 & 41$\pm$22\\ 
1128+385  & 1 & 8  & 56 &0.90&  7.70& $ 204.7$ & 342$\pm$10\tablenotemark{c} & 137$\pm$10\tablenotemark{b} & 39.0$\pm$8.6 & 2.98$\pm$0.66 & \n &  1998.11 &$-$389$\pm$14 & $-$782$\pm$19\\ 
1128+385  & 2 & 8  & 117 &0.32&  2.76& $ 188.0$ & 229$\pm$24 & 41$\pm$24 & 21.8$\pm$7.6 & 1.67$\pm$0.58 & \n &  1998.11 &$-$60.9$\pm$9.8 & $-$334$\pm$24\\ 
1128+385  & 3 & 7  & 147 &0.62&  5.28& $ 197.1$ & 241$\pm$40 & 44$\pm$40 & 28$\pm$17 & 2.2$\pm$1.3 & \n &  2011.62 &$-$180$\pm$16 & $-$589$\pm$18\\ 
1128+385  & 4 & 7  & 103 &0.49&  4.22& $ 181.1$ & 99.8$\pm$7.5 & 81.2$\pm$7.6\tablenotemark{b} & 61$\pm$11 & 4.66$\pm$0.83 & \n &  2011.62 &$-$15$\pm$11 & $-$492.9$\pm$7.7\\ 
1128$-$047  & 1 & 10  & 15 &7.25&  29.42& $ 155.3$ & 166$\pm$42 & 10$\pm$43 & 260$\pm$236 & 4.4$\pm$4.0 & \n &  2007.87 &3023$\pm$112 & $-$6549$\pm$209\\ 
1128$-$047  & 2 & 10  & 24 &4.51&  18.29& $ 161.3$ & 143$\pm$32 & 18$\pm$32 & 184$\pm$91 & 3.1$\pm$1.5 & \n &  2007.87 &1430$\pm$83 & $-$4247$\pm$105\\ 
1128$-$047  & 3 & 10  & 30 &3.30&  13.40& $ 166.7$ & 164$\pm$20 & 3$\pm$20 & 123$\pm$54 & 2.06$\pm$0.90 & \n &  2007.87 &756$\pm$29 & $-$3197$\pm$57\\ 
1128$-$047  & 4 & 10  & 55 &1.95&  7.91& $ 172.5$ & 156.6$\pm$8.5 & 15.9$\pm$8.5 & 69$\pm$14 & 1.15$\pm$0.23 & \n &  2007.87 &249.6$\pm$9.1 & $-$1923$\pm$16\\ 
1128$-$047  & 5 & 10  & 125 &0.86&  3.47& $ 213.9$ & 156$\pm$33 & 57$\pm$33 & 15.4$\pm$8.4 & 0.26$\pm$0.14 & \n &  2007.87 &$-$478.7$\pm$7.1 & $-$708.0$\pm$9.2\\ 
1128$-$047  & 6 & 9  & 165 &0.31&  1.26& $ 253.4$ & 328.4$\pm$7.6 & 75.1$\pm$7.7\tablenotemark{b} & 57.4$\pm$9.3 & 0.96$\pm$0.16 & \n &  2008.27 &$-$299.2$\pm$5.1 & $-$86.5$\pm$9.4\\ 
1133+704  & 2 & 6  & 16 &1.05&  0.93& $ 102.9$ & 66.4$\pm$3.4 & 36.5$\pm$3.5\tablenotemark{b} & 278$\pm$32 & 0.832$\pm$0.095 & \n &  2015.93 &994$\pm$27 & $-$250.1$\pm$6.5\\ 
1133+704  & 3 & 5  & 23 &0.45&  0.40& $ 111.7$ & 49$\pm$14 & 63$\pm$14\tablenotemark{b} & 61$\pm$14 & 0.184$\pm$0.043 & \n &  2015.88 &420$\pm$13 & $-$167.4$\pm$5.5\\ 
1139+160  & 1 & 5  & 6 &10.82&  47.75& $ 158.2$ & 125$\pm$12 & 33$\pm$12 & 434$\pm$98 & 8.1$\pm$1.8 & \n &  2015.42 &4046$\pm$87 & $-$10058$\pm$72\\ 
1139+160  & 3 & 5  & 2 &3.17&  13.98& $ 156.7$ & 276$\pm$41 & 119$\pm$41 & 47$\pm$27 & 0.88$\pm$0.50 & \n &  2015.42 &1251$\pm$20 & $-$2910$\pm$32\\ 
1139+160  & 4 & 5  & 6 &1.04&  4.59& $ 157.1$ & 130$\pm$41 & 27$\pm$41 & 57$\pm$35 & 1.06$\pm$0.65 & \n &  2015.42 &407.0$\pm$4.1 & $-$959$\pm$46\\ 
1139+160  & 5 & 5  & 14 &0.41&  1.80& $ 155.6$ & 148$\pm$20 & 8$\pm$20 & 33.3$\pm$8.7 & 0.62$\pm$0.16 & \n &  2015.42 &170$\pm$11 & $-$373.6$\pm$5.5\\ 
1144+402  & 3 & 8  & 61 &0.61&  4.98& $ 324.6$ & 56$\pm$33 & 91$\pm$33 & 23$\pm$13 & 1.28$\pm$0.70 & \n &  2011.49 &$-$354$\pm$18 & 493.8$\pm$9.1\\ 
1145$-$071  & 3 & 5  & 122 &1.26&  10.67& $ 280.0$ & 286.2$\pm$2.8 & 6.2$\pm$2.8 & 189.6$\pm$6.8 & 12.27$\pm$0.44 & 2006.28$\pm$0.24 &  2012.80 &$-$1220.6$\pm$4.0 & 213.4$\pm$6.0\\ 
1145$-$071  & 4 & 5  & 152 &0.42&  3.56& $ 287.5$ & 279.3$\pm$4.8 & 8.2$\pm$5.0 & 202$\pm$43 & 13.0$\pm$2.8 & \n &  2012.80 &$-$379$\pm$27 & 123.1$\pm$8.5\\ 
1147+245  & 4 & 9  & 111 &0.27&  0.87& $ 286.8$ & 295$\pm$15 & 9$\pm$15 & 4.4$\pm$1.1 & 0.056$\pm$0.014 & \n &  2009.40 &$-$250.4$\pm$5.7 & 75.2$\pm$5.8\\ 
1147+245  & 6 & 6  & 17 &3.72&  12.16& $ 266.1$ & 235$\pm$13 & 31$\pm$13 & 64$\pm$16 & 0.82$\pm$0.20 & \n &  2014.23 &$-$3733$\pm$28 & $-$270$\pm$20\\ 
1147+245  & 7 & 6  & 35 &2.92&  9.54& $ 255.9$ & 65$\pm$58 & 169$\pm$58 & 14$\pm$21 & 0.18$\pm$0.26 & \n &  2014.23 &$-$2824$\pm$25 & $-$710$\pm$11\\ 
1147+245  & 8 & 5  & 29 &1.71&  5.57& $ 250.3$ & 248.6$\pm$5.3 & 1.7$\pm$5.3 & 171$\pm$18 & 2.19$\pm$0.23 & 2003.3$\pm$1.2 &  2013.71 &$-$1672$\pm$23 & $-$601$\pm$19\\ 
1147+245  & 9 & 6  & 66 &1.03&  3.35& $ 259.5$ & 247.8$\pm$5.5 & 11.7$\pm$5.6 & 126$\pm$12 & 1.62$\pm$0.16 & \n &  2014.23 &$-$1057$\pm$20 & $-$207$\pm$19\\ 
1147+245  & 10 & 6  & 96 &0.58&  1.89& $ 271.8$ & 21$\pm$20 & 109$\pm$20\tablenotemark{b} & 14.7$\pm$3.4 & 0.188$\pm$0.043 & \n &  2014.23 &$-$574.4$\pm$8.9 & 24.3$\pm$4.6\\ 
1148$-$001  & 3\tablenotemark{a} & 10  & 78 &5.35&  45.39& $ 242.7$ & 240.0$\pm$4.2 & 2.7$\pm$4.2 & 100.4$\pm$7.9 & 8.28$\pm$0.65 & \n &  2004.82 &$-$4704$\pm$30 & $-$2427$\pm$24\\ 
1148$-$001  & 5 & 7  & 39 &2.23&  18.90& $ 56.6$ & 117$\pm$14 & 60$\pm$14\tablenotemark{b} & 51$\pm$12 & 4.24$\pm$0.96 & \n &  2003.22 &1798$\pm$40 & 1256$\pm$40\\ 
1148$-$001  & 6 & 7  & 231 &2.20&  18.66& $ 237.7$ & 248.4$\pm$3.7 & 10.8$\pm$3.7 & 78.2$\pm$3.7 & 6.45$\pm$0.30 & \n &  2003.06 &$-$1803$\pm$10 & $-$1155$\pm$16\\ 
1148$-$001  & 7 & 6  & 73 &0.89&  7.57& $ 237.5$ & 247.2$\pm$8.2 & 9.6$\pm$8.3 & 111$\pm$23 & 9.2$\pm$1.9 & \n &  2008.66 &$-$823$\pm$39 & $-$508$\pm$19\\ 
1150+497  & 1 & 7  & 7 &5.10&  24.27& $ 200.9$ & 202.2$\pm$3.6 & 1.3$\pm$3.6 & 845$\pm$98 & 17.5$\pm$2.0 & 2003.65$\pm$0.55 &  2009.63 &$-$1860$\pm$29 & $-$4854$\pm$82\\ 
1150+497  & 2 & 13  & 43 &3.51&  16.71& $ 200.8$ & 195.3$\pm$1.2 & 5.5$\pm$1.3\tablenotemark{b} & 477$\pm$20 & 9.88$\pm$0.41 & \n &  2010.98 &$-$1270$\pm$14 & $-$3359$\pm$33\\ 
1150+497  & 5 & 11  & 72 &1.35&  6.40& $ 208.2$ & 200.1$\pm$1.7 & 8.1$\pm$1.8\tablenotemark{b} & 392$\pm$20 & 8.12$\pm$0.41 & \n &  2010.50 &$-$651$\pm$13 & $-$1230$\pm$28\\ 
1150+497  & 7 & 9  & 26 &1.46&  6.97& $ 204.6$ & 202.5$\pm$3.3 & 2.1$\pm$3.4 & 398$\pm$39 & 8.24$\pm$0.80 & 2008.23$\pm$0.33 &  2011.87 &$-$586$\pm$18 & $-$1275$\pm$44\\ 
1150+497  & 8 & 10  & 47 &2.37&  11.29& $ 204.3$ & 207.2$\pm$2.9 & 2.8$\pm$3.0 & 290$\pm$20 & 6.01$\pm$0.42 & 2003.96$\pm$0.52 &  2011.69 &$-$962$\pm$14 & $-$2131$\pm$27\\ 
1150+497  & 11 & 6  & 148 &0.53&  2.54& $ 215.8$ & 214.1$\pm$3.1 & 1.7$\pm$3.3 & 304$\pm$17 & 6.28$\pm$0.34 & 2010.13$\pm$0.11 &  2011.85 &$-$307$\pm$11 & $-$425$\pm$12\\ 
1150+812  & 2\tablenotemark{a} & 25  & 93 &3.60&  30.20& $ 165.4$ & 145.2$\pm$2.0 & 20.2$\pm$2.0\tablenotemark{b} & 154.5$\pm$4.5 & 9.52$\pm$0.28 & \n &  2007.01 &794$\pm$32 & $-$3323$\pm$19\\ 
1150+812  & 3\tablenotemark{a} & 25  & 116 &3.01&  25.31& $ 175.3$ & 154.4$\pm$1.6 & 20.9$\pm$1.7\tablenotemark{b} & 113.9$\pm$3.1 & 7.02$\pm$0.19 & \n &  2007.01 &186$\pm$18 & $-$2876$\pm$16\\ 
1150+812  & 4 & 25  & 42 &2.06&  17.28& $ 187.2$ & 169.3$\pm$1.9 & 17.9$\pm$2.1\tablenotemark{b} & 163.6$\pm$8.1 & 10.08$\pm$0.50 & \n &  2007.01 &$-$296$\pm$28 & $-$1842$\pm$43\\ 
1150+812  & 5 & 14  & 71 &0.85&  7.17& $ 215.8$ & 198.6$\pm$3.6 & 17.1$\pm$3.9\tablenotemark{b} & 103.5$\pm$9.1 & 6.38$\pm$0.56 & \n &  2003.69 &$-$474$\pm$21 & $-$618$\pm$32\\ 
1150+812  & 6\tablenotemark{a} & 22  & 365 &0.89&  7.45& $ 205.8$ & 198.0$\pm$1.5 & 7.8$\pm$1.8\tablenotemark{b} & 140.0$\pm$4.7 & 8.63$\pm$0.29 & \n &  2009.53 &$-$388$\pm$14 & $-$803$\pm$20\\ 
1150+812  & 7\tablenotemark{a} & 16  & 193 &0.74&  6.25& $ 218.1$ & 207.3$\pm$3.9 & 10.8$\pm$4.2 & 96.8$\pm$5.5 & 5.96$\pm$0.34 & \n &  2011.24 &$-$452$\pm$22 & $-$571$\pm$16\\ 
1150+812  & 8\tablenotemark{a} & 13  & 132 &0.26&  2.15& $ 224.5$ & 222$\pm$48 & 3$\pm$49 & 5.9$\pm$4.2 & 0.36$\pm$0.26 & \n &  2012.65 &$-$180$\pm$11 & $-$183.1$\pm$9.2\\ 
1156+295  & 2 & 45  & 23 &4.00&  29.00& $ 0.0$ & 31.7$\pm$7.9 & 31.7$\pm$7.9\tablenotemark{b} & 51.3$\pm$8.4 & 2.09$\pm$0.34 & \n &  2004.05 &$-$8$\pm$32 & 3987$\pm$53\\ 
1156+295  & 4 & 11  & 355 &0.72&  5.24& $ 358.9$ & 358.5$\pm$1.9 & 0.4$\pm$2.1 & 402$\pm$26 & 16.4$\pm$1.1 & 1995.93$\pm$0.13 &  1997.89 &$-$16$\pm$10 & 786$\pm$20\\ 
1156+295  & 7 & 7  & 188 &0.80&  5.83& $ 22.5$ & 32.3$\pm$5.5 & 9.8$\pm$6.1 & 603$\pm$48 & 24.6$\pm$2.0 & \n &  2003.39 &325$\pm$41 & 771$\pm$25\\ 
1156+295  & 8 & 7  & 273 &0.59&  4.27& $ 13.1$ & 20.4$\pm$2.4 & 7.3$\pm$2.6 & 413$\pm$28 & 16.8$\pm$1.1 & 2002.524$\pm$0.087 &  2003.86 &154.2$\pm$9.9 & 630$\pm$21\\ 
1156+295  & 9 & 8  & 146 &0.72&  5.25& $ 14.9$ & 19.5$\pm$3.0 & 4.7$\pm$3.1 & 512$\pm$53 & 20.9$\pm$2.2 & 2003.74$\pm$0.11 &  2004.90 &176.5$\pm$10.0 & 674$\pm$30\\ 
1157$-$215  & 1 & 5  & 64 &4.19&  33.02& $ 317.1$ & 324$\pm$26 & 7$\pm$26 & 9.9$\pm$3.7 & 0.49$\pm$0.18 & \n &  2012.06 &$-$2849.7$\pm$4.4 & 3072.3$\pm$3.0\\ 
1157$-$215  & 2 & 5  & 12 &3.21&  25.30& $ 325.5$ & 85$\pm$24\tablenotemark{c?} & 120$\pm$24\tablenotemark{b?} & 67$\pm$18 & 3.32$\pm$0.87 & \n &  2012.06 &$-$1816$\pm$15 & 2646$\pm$28\\ 
1157$-$215  & 3 & 5  & 45 &1.04&  8.16& $ 347.7$ & 345$\pm$82 & 2$\pm$82 & 9$\pm$18 & 0.43$\pm$0.88 & \n &  2012.06 &$-$221.4$\pm$3.4 & 1012$\pm$18\\ 
1200+608  & 2 & 5  & 8 &1.64&  2.02& $ 194.7$ & 252$\pm$119 & 57$\pm$119 & 10$\pm$60 & 0.04$\pm$0.26 & \n &  2015.43 &$-$415$\pm$40 & $-$1586$\pm$45\\ 
1200+608  & 3 & 5  & 10 &0.73&  0.90& $ 199.1$ & 84$\pm$39 & 115$\pm$39 & 47$\pm$24 & 0.20$\pm$0.10 & \n &  2015.43 &$-$238$\pm$14 & $-$691$\pm$27\\ 
1200+608  & 4 & 5  & 29 &0.26&  0.32& $ 214.9$ & 316$\pm$45 & 101$\pm$45 & 32$\pm$23 & 0.14$\pm$0.10 & \n &  2015.43 &$-$149.9$\pm$10.0 & $-$214$\pm$20\\ 
1202$-$262  & 2 & 5  & 8 &2.71&  20.26& $ 340.1$ & 337$\pm$14 & 3$\pm$14 & 245$\pm$76 & 10.7$\pm$3.3 & \n &  2012.57 &$-$937$\pm$27 & 2580$\pm$58\\ 
1202$-$262  & 3 & 5  & 76 &0.65&  4.84& $ 343.7$ & 339.9$\pm$8.7 & 3.8$\pm$8.7 & 102$\pm$23 & 4.46$\pm$0.98 & \n &  2012.57 &$-$186.3$\pm$8.9 & 634$\pm$17\\ 
1206+416  & 2 & 5  & 23 &0.67&  5.66& $ 109.3$ & 150.3$\pm$6.7 & 41.0$\pm$6.7\tablenotemark{b} & 112$\pm$15 & 7.4$\pm$1.0 & \n &  2015.41 &635.3$\pm$8.6 & $-$232$\pm$13\\ 
1206+416  & 3 & 5  & 37 &0.49&  4.19& $ 63.1$ & 20$\pm$31 & 43$\pm$31 & 19$\pm$10 & 1.23$\pm$0.67 & \n &  2015.41 &441.2$\pm$5.1 & 225.0$\pm$7.9\\ 
1213$-$172  & 1 & 10  & 28 &10.30&  \n& $ 115.2$ & 69.8$\pm$9.9 & 45.4$\pm$9.9\tablenotemark{b} & 85$\pm$10 & \n & \n &  2007.07 &9320$\pm$30 & $-$4387$\pm$47\\ 
1213$-$172  & 3 & 7  & 32 &2.67&  \n& $ 131.7$ & 97.5$\pm$6.7 & 34.3$\pm$6.8\tablenotemark{b} & 93$\pm$13 & \n & \n &  2005.57 &2012$\pm$26 & $-$1780$\pm$21\\ 
1213$-$172  & 4\tablenotemark{a} & 10  & 343 &1.03&  \n& $ 107.4$ & 117.0$\pm$3.7 & 9.6$\pm$4.1 & 149.8$\pm$7.5 & \n & \n &  2007.07 &975$\pm$20 & $-$305$\pm$32\\ 
1213$-$172  & 5 & 8  & 646 &0.32&  \n& $ 109.3$ & 90$\pm$31 & 19$\pm$31 & 11.0$\pm$5.4 & \n & \n &  2008.40 &309$\pm$14 & $-$107$\pm$12\\ 
1215+303  & 1 & 10  & 13 &16.20&  37.37& $ 143.5$ & 147$\pm$25 & 3$\pm$25 & 78$\pm$30 & 0.66$\pm$0.26 & \n &  2012.94 &9678$\pm$73 & $-$13071$\pm$74\\ 
1215+303  & 2 & 10  & 9 &1.67&  3.84& $ 145.6$ & 306$\pm$14\tablenotemark{c} & 161$\pm$14 & 20.0$\pm$4.3 & 0.170$\pm$0.036 & \n &  2012.94 &930.4$\pm$9.5 & $-$1366$\pm$12\\ 
1215+303  & 3 & 10  & 11 &1.06&  2.45& $ 150.2$ & 314$\pm$14\tablenotemark{c} & 164$\pm$14 & 28.9$\pm$6.4 & 0.246$\pm$0.055 & \n &  2012.94 &512$\pm$13 & $-$905$\pm$18\\ 
1215+303  & 4 & 10  & 32 &0.47&  1.09& $ 152.4$ & 332$\pm$11\tablenotemark{c} & 179$\pm$11 & 22.8$\pm$4.8 & 0.194$\pm$0.040 & \n &  2012.94 &210.1$\pm$9.7 & $-$402$\pm$12\\ 
1219+044  & 4 & 11  & 13 &1.53&  12.18& $ 174.4$ & 237$\pm$19 & 62$\pm$19\tablenotemark{b} & 17.8$\pm$5.9 & 0.91$\pm$0.30 & \n &  2009.17 &128$\pm$25 & $-$1534$\pm$17\\ 
1219+044  & 5 & 11  & 71 &0.36&  2.90& $ 187.3$ & 8$\pm$36 & 180$\pm$36 & 15$\pm$20 & 0.8$\pm$1.0 & \n &  2009.17 &$-$43.8$\pm$9.6 & $-$341$\pm$43\\ 
1219+285  & 1 & 7  & 50 &10.64&  19.73& $ 106.9$ & 142.1$\pm$4.5 & 35.2$\pm$4.5\tablenotemark{b} & 553$\pm$41 & 3.69$\pm$0.27 & \n &  1997.32 &10279$\pm$63 & $-$3225$\pm$49\\ 
1219+285  & 4 & 11  & 28 &10.83&  20.08& $ 115.5$ & 135.5$\pm$3.9 & 20.0$\pm$3.9\tablenotemark{b} & 1230$\pm$84 & 8.20$\pm$0.56 & \n &  2004.13 &9703$\pm$61 & $-$4577$\pm$93\\ 
1219+285  & 7 & 11  & 38 &5.04&  9.35& $ 114.3$ & 105.1$\pm$2.5 & 9.2$\pm$2.5\tablenotemark{b} & 1111$\pm$120 & 7.40$\pm$0.80 & \n &  2004.13 &4502$\pm$119 & $-$2053$\pm$32\\ 
1219+285  & 8 & 14  & 38 &9.06&  16.81& $ 112.6$ & 124.0$\pm$2.1 & 11.4$\pm$2.1\tablenotemark{b} & 885$\pm$34 & 5.90$\pm$0.23 & \n &  2009.84 &8604$\pm$75 & $-$3642$\pm$60\\ 
1219+285  & 9 & 10  & 17 &4.95&  9.18& $ 108.3$ & 106.7$\pm$4.3 & 1.6$\pm$4.5 & 773$\pm$60 & 5.16$\pm$0.40 & 1996.34$\pm$0.55 &  2002.03 &4203$\pm$106 & $-$1409$\pm$101\\ 
1219+285  & 10 & 5  & 37 &3.40&  6.31& $ 109.3$ & 117$\pm$14 & 7$\pm$14 & 894$\pm$118 & 5.96$\pm$0.78 & \n &  2003.27 &3220$\pm$21 & $-$1128$\pm$88\\ 
1219+285  & 12\tablenotemark{a} & 26  & 18 &3.05&  5.66& $ 109.2$ & 121.4$\pm$4.8 & 12.2$\pm$4.9 & 84.0$\pm$7.8 & 0.560$\pm$0.052 & \n &  2003.27 &2785$\pm$43 & $-$947$\pm$34\\ 
1219+285  & 15\tablenotemark{a} & 20  & 23 &4.66&  8.64& $ 108.5$ & 114.4$\pm$2.4 & 5.9$\pm$2.4 & 520$\pm$31 & 3.47$\pm$0.21 & \n &  2006.38 &4573$\pm$78 & $-$1544$\pm$41\\ 
1219+285  & 17 & 33  & 26 &0.92&  1.70& $ 108.5$ & 266.7$\pm$9.6\tablenotemark{c} & 158.2$\pm$9.6 & 18.7$\pm$3.7\tablenotemark{d} & 0.125$\pm$0.025 & \n &  2004.42 &881$\pm$18 & $-$290$\pm$15\\ 
1219+285  & 18\tablenotemark{a} & 33  & 41 &0.32&  0.60& $ 102.2$ & 257$\pm$35 & 154$\pm$35 & 3.7$\pm$2.4 & 0.025$\pm$0.016 & \n &  2004.42 &320$\pm$11 & $-$68.1$\pm$6.3\\ 
1222+216  & 1\tablenotemark{a} & 31  & 14 &14.16&  79.45& $ 355.1$ & 13.0$\pm$1.0 & 17.9$\pm$1.0\tablenotemark{b} & 340.2$\pm$5.2 & 8.92$\pm$0.14 & \n &  2005.53 &$-$1268$\pm$36 & 13818$\pm$30\\ 
1222+216  & 2\tablenotemark{a} & 17  & 20 &7.39&  41.46& $ 7.6$ & 13.6$\pm$1.6 & 6.0$\pm$1.7\tablenotemark{b} & 584$\pm$17 & 15.32$\pm$0.46 & \n &  2002.49 &1099$\pm$67 & 7838$\pm$73\\ 
1222+216  & 3\tablenotemark{a} & 13  & 74 &3.67&  20.60& $ 2.8$ & 10.0$\pm$1.2 & 7.2$\pm$1.4\tablenotemark{b} & 645.1$\pm$9.3 & 16.92$\pm$0.24 & \n &  2000.88 &287$\pm$43 & 4277$\pm$29\\ 
1222+216  & 4\tablenotemark{a} & 32  & 83 &6.34&  35.59& $ 6.0$ & 11.51$\pm$0.81 & 5.50$\pm$0.93\tablenotemark{b} & 631.4$\pm$4.8 & 16.56$\pm$0.13 & \n &  2004.76 &496$\pm$52 & 5484$\pm$26\\ 
1222+216  & 5\tablenotemark{a} & 38  & 61 &7.19&  40.34& $ 3.4$ & 10.93$\pm$0.76 & 7.53$\pm$0.82\tablenotemark{b} & 567.0$\pm$10.0 & 14.87$\pm$0.26 & \n &  2008.06 &221$\pm$41 & 6115$\pm$56\\ 
1222+216  & 6 & 23  & 21 &5.93&  33.25& $ 355.8$ & 353.98$\pm$0.82 & 1.83$\pm$0.88 & 737$\pm$16 & 19.34$\pm$0.43 & 2001.25$\pm$0.19 &  2007.69 &$-$316$\pm$35 & 4800$\pm$55\\ 
1222+216  & 7 & 10  & 14 &2.96&  16.58& $ 6.8$ & 6.4$\pm$1.1 & 0.3$\pm$1.2 & 832$\pm$50 & 21.8$\pm$1.3 & 2004.25$\pm$0.24 &  2007.83 &348$\pm$29 & 2942$\pm$102\\ 
1222+216  & 9 & 14  & 7 &2.45&  13.72& $ 1.1$ & 1.35$\pm$0.81 & 0.28$\pm$0.85 & 643$\pm$29 & 16.87$\pm$0.76 & 2006.58$\pm$0.18 &  2009.64 &35$\pm$13 & 1966$\pm$43\\ 
1222+216  & 10 & 15  & 22 &1.21&  6.80& $ 5.8$ & 11.1$\pm$3.0 & 5.4$\pm$3.1 & 249$\pm$41 & 6.5$\pm$1.1 & \n &  2010.84 &117$\pm$12 & 1183$\pm$49\\ 
1222+216  & 11 & 17  & 22 &7.97&  44.72& $ 358.8$ & 15.7$\pm$1.6 & 16.8$\pm$1.6\tablenotemark{b} & 563$\pm$20 & 14.75$\pm$0.51 & \n &  2010.84 &$-$209$\pm$20 & 7809$\pm$25\\ 
1222+216  & 12 & 11  & 146 &0.36&  2.01& $ 10.2$ & 14$\pm$12 & 4$\pm$13 & 81$\pm$26 & 2.11$\pm$0.69 & \n &  2010.93 &63.4$\pm$8.7 & 353$\pm$19\\ 
1222+216  & 13 & 22  & 17 &12.88&  72.27& $ 354.3$ & 17.1$\pm$1.8 & 22.8$\pm$1.8\tablenotemark{b} & 448$\pm$29 & 11.74$\pm$0.75 & \n &  2013.13 &$-$1255$\pm$28 & 12897$\pm$75\\ 
1222+216  & 15 & 14  & 269 &1.78&  10.00& $ 357.9$ & 359.73$\pm$0.33 & 1.79$\pm$0.36\tablenotemark{b} & 487.4$\pm$9.7 & 12.78$\pm$0.25 & 2011.122$\pm$0.079 &  2014.63 &$-$63.8$\pm$4.3 & 1710$\pm$15\\ 
1222+216  & 16\tablenotemark{a} & 13  & 244 &1.15&  6.46& $ 356.5$ & 355.25$\pm$0.65 & 1.28$\pm$0.72 & 371$\pm$24 & 9.74$\pm$0.62 & \n &  2014.86 &$-$66.9$\pm$5.3 & 1114$\pm$35\\ 
1222+216  & 17 & 8  & 292 &0.79&  4.44& $ 3.6$ & 17.4$\pm$4.5 & 13.8$\pm$4.7 & 324$\pm$32 & 8.51$\pm$0.84 & \n &  2015.77 &28$\pm$17 & 719$\pm$24\\ 
1222+216  & 18 & 7  & 401 &0.50&  2.79& $ 19.4$ & 25.3$\pm$4.8 & 5.9$\pm$5.0 & 320$\pm$48 & 8.4$\pm$1.3 & \n &  2016.16 &161.9$\pm$5.1 & 462$\pm$26\\ 
1222+216  & 19 & 22  & 44 &8.26&  46.30& $ 1.3$ & 357.9$\pm$2.4 & 3.4$\pm$2.4 & 496$\pm$24 & 13.02$\pm$0.63 & \n &  2013.70 &186$\pm$44 & 8357$\pm$51\\ 
1226+023  & 1 & 16  & 434 &18.60&  50.33& $ 236.1$ & 218.0$\pm$2.8 & 18.1$\pm$2.8\tablenotemark{b} & 819$\pm$40 & 8.38$\pm$0.40 & \n &  1997.95 &$-$15614$\pm$66 & $-$10621$\pm$66\\ 
1226+023  & 2\tablenotemark{a} & 61  & 1172 &14.55&  39.37& $ 236.9$ & 228.49$\pm$0.89 & 8.43$\pm$0.92\tablenotemark{b} & 793$\pm$11 & 8.11$\pm$0.12 & \n &  2002.56 &$-$12041$\pm$31 & $-$7809$\pm$66\\ 
1226+023  & 3\tablenotemark{a} & 22  & 1426 &6.35&  17.19& $ 246.3$ & 241.08$\pm$0.70 & 5.27$\pm$0.72\tablenotemark{b} & 1043$\pm$19 & 10.67$\pm$0.20 & \n &  1998.09 &$-$5979$\pm$36 & $-$2637$\pm$15\\ 
1226+023  & 4 & 10  & 2178 &2.47&  6.69& $ 245.2$ & 246.8$\pm$2.6 & 1.5$\pm$2.6 & 1308$\pm$52 & 13.37$\pm$0.54 & 1994.384$\pm$0.078 &  1996.25 &$-$2227$\pm$20 & $-$1028$\pm$23\\ 
1226+023  & 5 & 23  & 2245 &4.11&  11.13& $ 242.7$ & 245.08$\pm$0.58 & 2.35$\pm$0.68\tablenotemark{b} & 1458$\pm$16 & 14.91$\pm$0.16 & 1995.178$\pm$0.035 &  1998.09 &$-$3777$\pm$27 & $-$1941$\pm$25\\ 
1226+023  & 6 & 9  & 2260 &1.03&  2.78& $ 237.0$ & 241.4$\pm$3.0 & 4.4$\pm$3.2 & 1001$\pm$49 & 10.23$\pm$0.51 & 1995.334$\pm$0.054 &  1996.39 &$-$904$\pm$17 & $-$582$\pm$18\\ 
1226+023  & 7 & 6  & 6645 &0.41&  1.10& $ 238.3$ & 239.3$\pm$2.1 & 1.0$\pm$2.3 & 655$\pm$38 & 6.70$\pm$0.39 & 1996.005$\pm$0.021 &  1996.65 &$-$352.9$\pm$9.1 & $-$217.5$\pm$2.5\\ 
1226+023  & 8 & 8  & 2445 &1.34&  3.62& $ 234.9$ & 221.2$\pm$7.7 & 13.7$\pm$8.0 & 509$\pm$67 & 5.20$\pm$0.68 & \n &  1998.70 &$-$1058$\pm$51 & $-$729$\pm$47\\ 
1226+023  & 9\tablenotemark{a} & 82  & 2168 &10.19&  27.56& $ 236.0$ & 239.22$\pm$0.39 & 3.19$\pm$0.44\tablenotemark{b} & 1081.9$\pm$8.7 & 11.062$\pm$0.089 & \n &  2007.89 &$-$8188$\pm$50 & $-$5536$\pm$33\\ 
1226+023  & 12\tablenotemark{a} & 71  & 2932 &6.91&  18.71& $ 233.8$ & 240.42$\pm$0.49 & 6.65$\pm$0.56\tablenotemark{b} & 934.9$\pm$8.3 & 9.559$\pm$0.085 & \n &  2009.47 &$-$5590$\pm$38 & $-$4094$\pm$34\\ 
1226+023  & 13 & 14  & 1549 &1.41&  3.82& $ 249.2$ & 242.4$\pm$3.5 & 6.7$\pm$3.7 & 600$\pm$28 & 6.14$\pm$0.29 & 2001.23$\pm$0.11 &  2003.83 &$-$1428$\pm$16 & $-$559$\pm$27\\ 
1226+023  & 15\tablenotemark{a} & 14  & 2120 &1.81&  4.89& $ 218.5$ & 219.5$\pm$1.9 & 1.0$\pm$2.0 & 900$\pm$32 & 9.20$\pm$0.32 & \n &  2005.87 &$-$1002$\pm$23 & $-$1263$\pm$33\\ 
1226+023  & 16\tablenotemark{a} & 11  & 2074 &1.40&  3.78& $ 217.6$ & 221.6$\pm$5.0 & 4.0$\pm$5.1 & 621$\pm$57 & 6.35$\pm$0.58 & \n &  2006.34 &$-$799$\pm$21 & $-$1045$\pm$42\\ 
1226+023  & 17 & 7  & 3666 &0.84&  2.28& $ 221.7$ & 221$\pm$11 & 1$\pm$11 & 315$\pm$60 & 3.23$\pm$0.62 & \n &  2006.87 &$-$563$\pm$17 & $-$632$\pm$20\\ 
1226+023  & 18 & 9  & 5010 &0.44&  1.18& $ 218.7$ & 218.7$\pm$6.3 & 0.1$\pm$6.4 & 239$\pm$30 & 2.44$\pm$0.31 & 2004.85$\pm$0.17 &  2006.58 &$-$259.2$\pm$6.3 & $-$324$\pm$16\\ 
1226+023  & 19\tablenotemark{a} & 18  & 1380 &4.67&  12.64& $ 221.5$ & 238.7$\pm$2.4 & 17.2$\pm$2.5\tablenotemark{b} & 755$\pm$36 & 7.72$\pm$0.37 & \n &  2009.61 &$-$3185$\pm$29 & $-$3550$\pm$22\\ 
1226+023  & 21 & 24  & 978 &4.31&  11.67& $ 236.4$ & 259.0$\pm$2.6 & 22.6$\pm$2.7\tablenotemark{b} & 540$\pm$17 & 5.52$\pm$0.18 & \n &  2004.46 &$-$3643$\pm$25 & $-$2394$\pm$37\\ 
1226+023  & 22\tablenotemark{a} & 34  & 1661 &3.49&  9.45& $ 218.9$ & 220.23$\pm$0.62 & 1.33$\pm$0.70 & 890.4$\pm$9.7 & 9.104$\pm$0.099 & \n &  2013.30 &$-$2080$\pm$21 & $-$2584$\pm$20\\ 
1226+023  & 24\tablenotemark{a} & 14  & 6994 &1.27&  3.43& $ 220.1$ & 223.3$\pm$2.0 & 3.3$\pm$2.0 & 716$\pm$25 & 7.32$\pm$0.25 & \n &  2009.13 &$-$799$\pm$12 & $-$953$\pm$11\\ 
1226+023  & 25\tablenotemark{a} & 14  & 2922 &0.77&  2.10& $ 212.2$ & 219.4$\pm$4.5 & 7.2$\pm$4.7 & 519$\pm$43 & 5.30$\pm$0.44 & \n &  2009.13 &$-$401$\pm$16 & $-$642$\pm$23\\ 
1226+023  & 26\tablenotemark{a} & 71  & 1674 &15.99&  43.27& $ 237.0$ & 222.93$\pm$0.67 & 14.05$\pm$0.71\tablenotemark{b} & 1047$\pm$13 & 10.70$\pm$0.13 & \n &  2009.07 &$-$13289$\pm$28 & $-$8586$\pm$74\\ 
1226+023  & 27\tablenotemark{a} & 12  & 564 &3.80&  10.27& $ 239.4$ & 235.5$\pm$2.9 & 3.9$\pm$3.0 & 1214$\pm$76 & 12.41$\pm$0.78 & \n &  1999.13 &$-$3113$\pm$82 & $-$1822$\pm$37\\ 
1226+023  & 29\tablenotemark{a} & 45  & 2068 &4.97&  13.46& $ 225.8$ & 236.15$\pm$0.88 & 10.31$\pm$0.94\tablenotemark{b} & 764$\pm$10 & 7.81$\pm$0.10 & \n &  2012.64 &$-$3723$\pm$24 & $-$3568$\pm$34\\ 
1226+023  & 30\tablenotemark{a} & 16  & 2386 &3.81&  10.30& $ 217.1$ & 220.6$\pm$1.6 & 3.5$\pm$1.6 & 886$\pm$27 & 9.06$\pm$0.27 & \n &  2012.25 &$-$2210$\pm$21 & $-$2940$\pm$40\\ 
1226+023  & 31 & 24  & 1505 &2.68&  7.24& $ 219.0$ & 220.23$\pm$0.86 & 1.21$\pm$0.93 & 813$\pm$13 & 8.31$\pm$0.13 & 2010.303$\pm$0.054 &  2013.08 &$-$1423$\pm$16 & $-$1770$\pm$18\\ 
1226+023  & 32 & 10  & 1006 &1.05&  2.83& $ 219.2$ & 212.5$\pm$9.0 & 6.7$\pm$9.0 & 154$\pm$25 & 1.57$\pm$0.25 & \n &  2013.14 &$-$671$\pm$10 & $-$828$\pm$11\\ 
1226+023  & 33 & 8  & 990 &0.32&  0.85& $ 219.9$ & 50$\pm$115 & 169$\pm$115 & 20$\pm$109 & 0.2$\pm$1.1 & \n &  2012.72 &$-$204$\pm$19 & $-$243$\pm$30\\ 
1226+023  & 35 & 16  & 2990 &0.39&  1.06& $ 220.2$ & 267$\pm$51 & 47$\pm$51 & 20$\pm$16 & 0.21$\pm$0.16 & \n &  2015.25 &$-$253$\pm$15 & $-$300$\pm$17\\ 
1226+023  & 37\tablenotemark{a} & 17  & 1977 &2.16&  5.84& $ 221.2$ & 225.1$\pm$1.1 & 3.9$\pm$1.2\tablenotemark{b} & 1046$\pm$20 & 10.69$\pm$0.21 & \n &  2015.45 &$-$1556$\pm$17 & $-$1757$\pm$21\\ 
1228+126  & 1 & 29  & 131 &21.29&  1.71& $ 289.5$ & 133$\pm$31 & 157$\pm$31 & 66$\pm$31 & 0.0174$\pm$0.0082 & \n &  2005.36 &$-$20078$\pm$211 & 7116$\pm$153\\ 
1228+126  & 2 & 32  & 86 &12.52&  1.01& $ 286.0$ & 138$\pm$48 & 148$\pm$48 & 53$\pm$42 & 0.014$\pm$0.011 & \n &  2004.96 &$-$12002$\pm$296 & 3422$\pm$141\\ 
1228+126  & 3\tablenotemark{a} & 36  & 138 &6.31&  0.51& $ 283.8$ & 15$\pm$32 & 92$\pm$32 & 26$\pm$10 & 0.0067$\pm$0.0028 & \n &  2005.36 &$-$6125$\pm$94 & 1519$\pm$52\\ 
1228+126  & 4\tablenotemark{a} & 37  & 174 &3.00&  0.24& $ 286.7$ & 316.4$\pm$5.9 & 29.7$\pm$6.0\tablenotemark{b} & 76.9$\pm$7.7 & 0.0202$\pm$0.0020 & \n &  2005.36 &$-$2915$\pm$55 & 905$\pm$34\\ 
1228+126  & 5 & 37  & 279 &1.50&  0.12& $ 284.4$ & 288.8$\pm$7.2 & 4.4$\pm$7.2 & 43.8$\pm$8.8 & 0.0115$\pm$0.0023 & \n &  2005.36 &$-$1483$\pm$55 & 384$\pm$26\\ 
1228+126  & 6 & 37  & 371 &0.41&  0.03& $ 282.6$ & 336$\pm$62 & 54$\pm$62 & 2.3$\pm$2.3\tablenotemark{d} & 0.00062$\pm$0.00060 & \n &  2005.36 &$-$406$\pm$15 & 92$\pm$13\\ 
1228+126  & 7 & 37  & 154 &0.42&  0.03& $ 115.0$ & 116$\pm$19 & 1$\pm$19 & 11.1$\pm$4.0 & 0.0029$\pm$0.0010 & \n &  2005.36 &390$\pm$25 & $-$182$\pm$16\\ 
1236+049  & 1 & 10  & 14 &1.84&  15.75& $ 307.2$ & 47$\pm$28 & 100$\pm$28 & 23$\pm$10 & 1.78$\pm$0.78 & \n &  2011.07 &$-$1468$\pm$12 & 1113$\pm$13\\ 
1236+049  & 2 & 11  & 45 &0.30&  2.60& $ 279.7$ & 258.5$\pm$6.0 & 21.2$\pm$6.1\tablenotemark{b} & 32.1$\pm$5.6 & 2.47$\pm$0.43 & \n &  2011.07 &$-$293.2$\pm$7.5 & 52.6$\pm$4.2\\ 
1236+077  & 1 & 6  & 11 &5.84&  31.21& $ 311.8$ & 295$\pm$61 & 17$\pm$61 & 112$\pm$110 & 2.7$\pm$2.7 & \n &  2016.09 &$-$4343$\pm$55 & 3887$\pm$63\\ 
1236+077  & 3 & 7  & 22 &1.53&  8.17& $ 308.9$ & 5$\pm$51 & 56$\pm$51 & 22$\pm$17 & 0.53$\pm$0.40 & \n &  2015.59 &$-$1191$\pm$18 & 954$\pm$15\\ 
1236+077  & 4 & 7  & 37 &0.82&  4.36& $ 302.0$ & 315$\pm$20 & 13$\pm$20 & 63$\pm$20 & 1.54$\pm$0.49 & \n &  2015.59 &$-$682$\pm$18 & 423$\pm$19\\ 
1236+077  & 5 & 7  & 301 &0.42&  2.24& $ 297.1$ & 68$\pm$97 & 131$\pm$97 & 1.5$\pm$4.2 & 0.04$\pm$0.10 & \n &  2015.59 &$-$372.8$\pm$3.8 & 190.4$\pm$3.1\\ 
1243$-$072  & 1 & 8  & 23 &6.52&  54.97& $ 268.6$ & 268.1$\pm$4.2 & 0.5$\pm$4.2 & 358$\pm$54 & 22.5$\pm$3.4 & 1990.0$\pm$3.1 &  2008.50 &$-$6626$\pm$75 & $-$160$\pm$35\\ 
1243$-$072  & 3 & 6  & 30 &0.54&  4.55& $ 273.6$ & 339$\pm$45 & 66$\pm$45 & 18$\pm$11 & 1.11$\pm$0.71 & \n &  2009.19 &$-$539$\pm$19 & 33.8$\pm$6.6\\ 
1243$-$072  & 4 & 9  & 107 &0.22&  1.88& $ 266.7$ & 72$\pm$19 & 165$\pm$19 & 40$\pm$16 & 2.5$\pm$1.0 & \n &  2008.50 &$-$220$\pm$23 & $-$12$\pm$12\\ 
1244$-$255  & 1 & 10  & 25 &3.50&  23.95& $ 137.9$ & 147$\pm$44 & 9$\pm$44 & 96$\pm$67 & 3.5$\pm$2.5 & \n &  2010.66 &2331$\pm$51 & $-$2578$\pm$78\\ 
1244$-$255  & 2 & 10  & 37 &1.20&  8.19& $ 143.2$ & 331$\pm$77 & 172$\pm$77 & 27$\pm$53 & 1.0$\pm$1.9 & \n &  2010.66 &721$\pm$18 & $-$965$\pm$61\\ 
1244$-$255  & 3 & 9  & 113 &0.33&  2.28& $ 131.6$ & 119$\pm$14 & 13$\pm$15 & 88$\pm$22 & 3.20$\pm$0.81 & \n &  2010.51 &230$\pm$24 & $-$211$\pm$20\\ 
1250+532  & 1 & 10  & 10 &10.62&  90.60& $ 257.1$ & 125$\pm$80 & 132$\pm$80 & 11$\pm$23 & 0.8$\pm$1.6 & \n &  2013.42 &$-$10356$\pm$59 & $-$2373$\pm$21\\ 
1250+532  & 2 & 10  & 18 &4.67&  39.83& $ 253.1$ & 216.4$\pm$8.3 & 36.7$\pm$8.3\tablenotemark{b} & 78.7$\pm$8.8 & 5.39$\pm$0.60 & \n &  2013.42 &$-$4458$\pm$32 & $-$1341$\pm$11\\ 
1250+532  & 4 & 10  & 10 &1.42&  12.14& $ 249.2$ & 305.7$\pm$8.2 & 56.5$\pm$8.2\tablenotemark{b} & 35.3$\pm$5.2 & 2.42$\pm$0.36 & \n &  2013.42 &$-$1325$\pm$13 & $-$509$\pm$11\\ 
1250+532  & 5 & 10  & 10 &0.83&  7.11& $ 247.8$ & 316$\pm$17 & 68$\pm$17\tablenotemark{b} & 21.0$\pm$5.6 & 1.44$\pm$0.39 & \n &  2013.42 &$-$768$\pm$17 & $-$317.7$\pm$8.9\\ 
1250+532  & 6 & 10  & 28 &0.36&  3.10& $ 245.9$ & 21$\pm$55 & 135$\pm$55 & 3.3$\pm$3.5\tablenotemark{d} & 0.22$\pm$0.24 & \n &  2013.42 &$-$332$\pm$11 & $-$149.4$\pm$4.0\\ 
1253$-$055  & 1\tablenotemark{a} & 124  & 1029 &4.98&  31.42& $ 236.8$ & 220.65$\pm$0.37 & 16.17$\pm$0.39\tablenotemark{b} & 336.3$\pm$2.3 & 10.633$\pm$0.073 & \n &  2005.59 &$-$4779$\pm$11 & $-$3438$\pm$14\\ 
1253$-$055  & 2\tablenotemark{a} & 47  & 932 &3.29&  20.77& $ 241.9$ & 247.5$\pm$1.9 & 5.6$\pm$1.9 & 266$\pm$10 & 8.41$\pm$0.33 & \n &  1998.15 &$-$2824$\pm$18 & $-$1515$\pm$14\\ 
1253$-$055  & 3 & 22  & 713 &1.01&  6.36& $ 234.1$ & 230.9$\pm$6.0 & 3.2$\pm$6.1 & 236$\pm$25 & 7.47$\pm$0.78 & \n &  1997.03 &$-$849$\pm$20 & $-$618$\pm$21\\ 
1253$-$055  & 4\tablenotemark{a} & 111  & 3802 &0.35&  2.21& $ 226.4$ & 216$\pm$13 & 10$\pm$13 & 6.7$\pm$1.5 & 0.213$\pm$0.046 & \n &  2003.23 &$-$258.4$\pm$6.2 & $-$247.8$\pm$6.2\\ 
1253$-$055  & 5\tablenotemark{a} & 107  & 1858 &3.17&  19.99& $ 232.9$ & 230.54$\pm$0.59 & 2.36$\pm$0.69\tablenotemark{b} & 437.4$\pm$5.0 & 13.83$\pm$0.16 & \n &  2007.41 &$-$3597$\pm$32 & $-$2792$\pm$18\\ 
1253$-$055  & 6\tablenotemark{a} & 46  & 2162 &1.44&  9.09& $ 232.8$ & 232.5$\pm$2.3 & 0.3$\pm$2.5 & 488$\pm$21 & 15.43$\pm$0.67 & \n &  2001.96 &$-$1079$\pm$29 & $-$819$\pm$20\\ 
1253$-$055  & 7 & 28  & 768 &1.42&  8.99& $ 234.4$ & 239.3$\pm$2.0 & 4.9$\pm$2.1 & 648$\pm$26 & 20.50$\pm$0.82 & 2001.267$\pm$0.092 &  2003.86 &$-$1375$\pm$21 & $-$957$\pm$16\\ 
1253$-$055  & 8\tablenotemark{a} & 16  & 813 &0.94&  5.94& $ 225.3$ & 245.1$\pm$4.1 & 19.8$\pm$4.2\tablenotemark{b} & 290$\pm$29 & 9.18$\pm$0.92 & \n &  2004.45 &$-$742$\pm$24 & $-$695$\pm$13\\ 
1253$-$055  & 10 & 24  & 1762 &1.47&  9.30& $ 226.2$ & 232.1$\pm$1.2 & 5.8$\pm$1.5\tablenotemark{b} & 516$\pm$12 & 16.32$\pm$0.38 & 2004.841$\pm$0.076 &  2007.82 &$-$1100$\pm$24 & $-$1047$\pm$18\\ 
1253$-$055  & 11 & 13  & 462 &1.27&  8.01& $ 237.7$ & 242.3$\pm$3.4 & 4.6$\pm$3.6 & 587$\pm$45 & 18.6$\pm$1.4 & 2007.69$\pm$0.17 &  2009.90 &$-$1072$\pm$29 & $-$677$\pm$18\\ 
1253$-$055  & 13\tablenotemark{a} & 11  & 1390 &1.44&  9.10& $ 232.3$ & 225.6$\pm$4.6 & 6.7$\pm$4.9 & 438$\pm$35 & 13.9$\pm$1.1 & \n &  2015.06 &$-$1187$\pm$36 & $-$928$\pm$46\\ 
1253$-$055  & 15 & 9  & 5892 &0.50&  3.18& $ 206.8$ & 218$\pm$11 & 11$\pm$11 & 53$\pm$10 & 1.66$\pm$0.32 & \n &  2015.50 &$-$235.0$\pm$9.3 & $-$460$\pm$12\\ 
1302$-$102  & 2 & 6  & 64 &1.45&  6.07& $ 32.1$ & 23.2$\pm$6.2 & 8.9$\pm$6.3 & 142$\pm$19 & 2.48$\pm$0.34 & \n &  1997.56 &787$\pm$20 & 1270$\pm$30\\ 
1302$-$102  & 3 & 7  & 189 &0.74&  3.10& $ 30.9$ & 33.5$\pm$6.6 & 2.6$\pm$7.2 & 174$\pm$23 & 3.03$\pm$0.40 & \n &  1998.78 &463$\pm$37 & 761$\pm$57\\ 
1302$-$102  & 4\tablenotemark{a} & 12  & 26 &3.39&  14.22& $ 32.1$ & 30.9$\pm$2.0 & 1.2$\pm$2.0 & 486$\pm$19 & 8.49$\pm$0.33 & \n &  2009.39 &1719$\pm$28 & 2738$\pm$36\\ 
1302$-$102  & 5 & 6  & 18 &1.53&  6.41& $ 29.5$ & 24.9$\pm$4.5 & 4.5$\pm$4.6 & 399$\pm$34 & 6.96$\pm$0.59 & 2005.10$\pm$0.35 &  2008.67 &719$\pm$29 & 1258$\pm$31\\ 
1302$-$102  & 6 & 8  & 14 &1.44&  6.02& $ 31.3$ & 34.5$\pm$4.6 & 3.2$\pm$4.8 & 433$\pm$33 & 7.56$\pm$0.58 & 2007.08$\pm$0.28 &  2010.40 &747$\pm$30 & 1227$\pm$27\\ 
1302$-$102  & 8 & 5  & 17 &1.14&  4.77& $ 32.9$ & 26.4$\pm$6.6 & 6.4$\pm$6.8 & 380$\pm$52 & 6.64$\pm$0.92 & \n &  2011.59 &646$\pm$28 & 1013$\pm$39\\ 
1307+121  & 1 & 10  & 56 &4.82&  41.12& $ 42.8$ & 64$\pm$14 & 21$\pm$14 & 71$\pm$21 & 4.8$\pm$1.4 & \n &  2014.43 &3289$\pm$39 & 3548$\pm$16\\ 
1307+121  & 2 & 11  & 45 &3.23&  27.51& $ 38.7$ & 331$\pm$18 & 68$\pm$18\tablenotemark{b} & 9.2$\pm$2.5\tablenotemark{d} & 0.63$\pm$0.17 & \n &  2008.43 &2040$\pm$18 & 2481$\pm$14\\ 
1307+121  & 3 & 6  & 30 &2.02&  17.20& $ 39.8$ & 349$\pm$78 & 51$\pm$78 & 20$\pm$29 & 1.4$\pm$2.0 & \n &  2013.06 &1290$\pm$22 & 1552$\pm$20\\ 
1307+121  & 4\tablenotemark{a} & 10  & 32 &1.49&  12.72& $ 37.9$ & 33.1$\pm$5.0 & 4.8$\pm$5.1 & 149$\pm$15 & 10.18$\pm$1.00 & \n &  2014.43 &934$\pm$19 & 1206$\pm$26\\ 
1307+121  & 5\tablenotemark{a} & 10  & 145 &0.48&  4.05& $ 37.6$ & 337$\pm$63 & 61$\pm$63 & 3.5$\pm$3.5 & 0.24$\pm$0.24 & \n &  2014.43 &289.9$\pm$7.2 & 376.9$\pm$5.2\\ 
1308+326  & 1 & 21  & 16 &10.51&  84.47& $ 280.5$ & 267.8$\pm$2.6 & 12.7$\pm$2.6\tablenotemark{b} & 444$\pm$22 & 23.2$\pm$1.1 & \n &  2004.94 &$-$10365$\pm$80 & 1915$\pm$74\\ 
1308+326  & 2\tablenotemark{a} & 73  & 313 &4.41&  35.43& $ 286.4$ & 285.88$\pm$0.41 & 0.51$\pm$0.49 & 447.1$\pm$5.8 & 23.40$\pm$0.30 & \n &  2006.46 &$-$4498$\pm$37 & 1320$\pm$17\\ 
1308+326  & 3 & 13  & 162 &1.69&  13.60& $ 296.3$ & 284.2$\pm$3.4 & 12.1$\pm$3.5\tablenotemark{b} & 442$\pm$47 & 23.2$\pm$2.4 & \n &  2000.82 &$-$1474$\pm$44 & 740$\pm$22\\ 
1308+326  & 4 & 22  & 93 &1.81&  14.52& $ 308.6$ & 295.3$\pm$1.4 & 13.3$\pm$1.6\tablenotemark{b} & 525$\pm$22 & 27.5$\pm$1.2 & \n &  2002.23 &$-$1410$\pm$35 & 1127$\pm$12\\ 
1308+326  & 5 & 18  & 111 &2.43&  19.52& $ 318.2$ & 309.69$\pm$0.82 & 8.52$\pm$0.83\tablenotemark{b} & 405.2$\pm$5.8 & 21.21$\pm$0.30 & \n &  2004.05 &$-$1592.9$\pm$5.2 & 1789.5$\pm$5.7\\ 
1308+326  & 7\tablenotemark{a} & 16  & 35 &1.91&  15.38& $ 298.1$ & 296.9$\pm$4.3 & 1.2$\pm$4.4 & 317$\pm$30 & 16.6$\pm$1.6 & \n &  2007.22 &$-$1804$\pm$50 & 959$\pm$31\\ 
1308+326  & 8\tablenotemark{a} & 18  & 38 &1.36&  10.91& $ 302.5$ & 286.3$\pm$3.9 & 16.2$\pm$4.1\tablenotemark{b} & 219$\pm$22 & 11.5$\pm$1.1 & \n &  2008.60 &$-$1113$\pm$33 & 720$\pm$21\\ 
1308+326  & 9\tablenotemark{a} & 14  & 624 &0.31&  2.49& $ 331.1$ & 326.0$\pm$2.6 & 5.1$\pm$2.9 & 165.9$\pm$7.6 & 8.68$\pm$0.40 & \n &  2004.41 &$-$134.4$\pm$5.8 & 248.1$\pm$5.6\\ 
1308+326  & 11\tablenotemark{a} & 38  & 29 &4.82&  38.75& $ 304.3$ & 279.66$\pm$0.69 & 24.59$\pm$0.72\tablenotemark{b} & 408.0$\pm$5.2 & 21.35$\pm$0.27 & \n &  2011.59 &$-$4018$\pm$16 & 2720$\pm$15\\ 
1308+326  & 12 & 11  & 134 &0.42&  3.37& $ 303.2$ & 263$\pm$18 & 40$\pm$18 & 58$\pm$24 & 3.1$\pm$1.2 & \n &  2002.69 &$-$342$\pm$17 & 230.6$\pm$9.4\\ 
1308+326  & 13 & 9  & 41 &3.69&  29.64& $ 309.9$ & 271.7$\pm$7.5 & 38.2$\pm$7.5\tablenotemark{b} & 237$\pm$61 & 12.4$\pm$3.2 & \n &  2007.67 &$-$2874$\pm$56 & 2365$\pm$26\\ 
1308+326  & 17\tablenotemark{a} & 24  & 291 &1.10&  8.87& $ 307.6$ & 304.4$\pm$1.7 & 3.2$\pm$2.1 & 367$\pm$11 & 19.19$\pm$0.58 & \n &  2013.47 &$-$892$\pm$23 & 685$\pm$24\\ 
1308+326  & 18\tablenotemark{a} & 20  & 387 &0.78&  6.25& $ 303.7$ & 306.4$\pm$2.1 & 2.7$\pm$2.5 & 277$\pm$12 & 14.49$\pm$0.62 & \n &  2014.20 &$-$693$\pm$26 & 466$\pm$14\\ 
1308+326  & 19 & 7  & 153 &0.55&  4.39& $ 276.7$ & 280.7$\pm$6.0 & 4.0$\pm$6.1 & 119.7$\pm$7.3 & 6.26$\pm$0.38 & \n &  2016.00 &$-$523.0$\pm$4.6 & 60.2$\pm$8.4\\ 
1308+326  & 20\tablenotemark{a} & 15  & 589 &0.23&  1.87& $ 289.2$ & 212$\pm$37 & 77$\pm$37 & 12.1$\pm$6.6 & 0.63$\pm$0.35 & \n &  2014.68 &$-$220$\pm$11 & 77.2$\pm$9.8\\ 
1308+326  & 22\tablenotemark{a} & 17  & 14 &2.60&  20.87& $ 294.3$ & 293.4$\pm$3.8 & 0.8$\pm$4.0 & 450$\pm$33 & 23.5$\pm$1.7 & \n &  2014.20 &$-$2469$\pm$67 & 1112$\pm$58\\ 
1310+487  & 1 & 12  & 28 &0.31&  1.86& $ 48.7$ & 225$\pm$47 & 177$\pm$47 & 7.8$\pm$5.7\tablenotemark{d} & 0.23$\pm$0.17 & \n &  2013.48 &228.7$\pm$9.4 & 201$\pm$15\\ 
1310+487  & 2 & 8  & 5 &1.76&  10.69& $ 43.8$ & 40.1$\pm$3.4 & 3.6$\pm$3.8 & 584$\pm$36 & 17.4$\pm$1.1 & 2010.95$\pm$0.21 &  2014.06 &1241$\pm$44 & 1300$\pm$59\\ 
1310+487  & 3 & 5  & 3 &1.88&  11.43& $ 45.1$ & 43.6$\pm$6.2 & 1.5$\pm$6.5 & 533$\pm$59 & 15.9$\pm$1.8 & 2011.99$\pm$0.35 &  2015.57 &1330$\pm$38 & 1326$\pm$78\\ 
1310+487  & 4 & 5  & 3 &0.94&  5.75& $ 45.7$ & 27$\pm$10 & 19$\pm$10 & 166$\pm$19 & 4.96$\pm$0.56 & \n &  2015.57 &676$\pm$35 & 661$\pm$13\\ 
1318+225  & 2 & 9  & 14 &1.54&  12.17& $ 60.3$ & 119$\pm$64 & 59$\pm$64 & 9$\pm$13 & 0.47$\pm$0.63 & \n &  2013.77 &1328$\pm$23 & 764$\pm$16\\ 
1318+225  & 3 & 5  & 15 &0.68&  5.36& $ 68.5$ & 58.8$\pm$7.9 & 9.7$\pm$8.4 & 214$\pm$23 & 10.8$\pm$1.2 & \n &  2014.31 &650$\pm$21 & 261$\pm$37\\ 
1318+225  & 4 & 5  & 17 &0.44&  3.45& $ 72.5$ & 70.8$\pm$7.2 & 1.7$\pm$7.6 & 245$\pm$29 & 12.3$\pm$1.5 & \n &  2016.13 &434$\pm$16 & 138$\pm$17\\ 
1329$-$049  & 1 & 6  & 6 &6.30&  52.96& $ 23.9$ & 196$\pm$40 & 172$\pm$40 & 131$\pm$93 & 11.3$\pm$8.1 & \n &  2012.13 &2535$\pm$68 & 5712$\pm$104\\ 
1329$-$049  & 2 & 7  & 15 &1.35&  11.38& $ 12.7$ & 25$\pm$13 & 12$\pm$13 & 83$\pm$22 & 7.1$\pm$1.9 & \n &  2012.07 &316$\pm$17 & 1358$\pm$29\\ 
1329$-$049  & 3 & 7  & 98 &0.36&  3.00& $ 4.7$ & 326$\pm$64 & 39$\pm$64 & 24$\pm$43 & 2.1$\pm$3.7 & \n &  2012.07 &22.5$\pm$5.5 & 366$\pm$53\\ 
1331+170  & 1 & 9  & 35 &1.67&  14.11& $ 16.2$ & 9.7$\pm$1.7 & 6.5$\pm$1.7\tablenotemark{b} & 63.7$\pm$6.0 & 5.40$\pm$0.51 & \n &  2007.22 &469.1$\pm$3.3 & 1621$\pm$13\\ 
1331+170  & 2 & 9  & 252 &0.49&  4.11& $ 21.2$ & 13.7$\pm$2.3 & 7.5$\pm$2.4\tablenotemark{b} & 47.1$\pm$3.5 & 4.00$\pm$0.29 & 1996.60$\pm$0.78 &  2007.22 &179.4$\pm$3.8 & 465.4$\pm$7.8\\ 
1334$-$127  & 5 & 11  & 140 &2.31&  14.64& $ 146.2$ & 154.1$\pm$2.1 & 7.9$\pm$2.2\tablenotemark{b} & 466$\pm$21 & 14.80$\pm$0.68 & \n &  2004.15 &1293$\pm$29 & $-$1933$\pm$41\\ 
1334$-$127  & 6 & 8  & 184 &2.35&  14.87& $ 147.9$ & 150.8$\pm$2.3 & 3.0$\pm$2.4 & 690$\pm$35 & 21.9$\pm$1.1 & 2008.84$\pm$0.17 &  2012.10 &1181$\pm$17 & $-$1866$\pm$27\\ 
1334$-$127  & 9 & 10  & 481 &0.95&  6.04& $ 144.2$ & 158.3$\pm$2.0 & 14.1$\pm$2.3\tablenotemark{b} & 343$\pm$14 & 10.91$\pm$0.43 & \n &  2008.81 &544$\pm$17 & $-$739$\pm$21\\ 
1334$-$127  & 10 & 6  & 747 &0.84&  5.34& $ 138.7$ & 136.9$\pm$4.4 & 1.8$\pm$4.7 & 483$\pm$37 & 15.4$\pm$1.2 & 2008.32$\pm$0.14 &  2009.81 &481$\pm$22 & $-$552$\pm$34\\ 
1334$-$127  & 11\tablenotemark{a} & 12  & 359 &1.00&  6.32& $ 148.4$ & 148.7$\pm$3.6 & 0.3$\pm$4.1 & 537$\pm$44 & 17.1$\pm$1.4 & \n &  2011.21 &469$\pm$28 & $-$762$\pm$55\\ 
1334$-$127  & 12 & 5  & 277 &0.39&  2.46& $ 157.9$ & 141.6$\pm$4.8 & 16.3$\pm$4.9\tablenotemark{b} & 308$\pm$29 & 9.80$\pm$0.92 & \n &  2012.69 &130.9$\pm$4.7 & $-$341.0$\pm$9.2\\ 
1341$-$171  & 2 & 10  & 23 &0.76&  6.23& $ 303.9$ & 326$\pm$16 & 23$\pm$17 & 118$\pm$25 & 11.1$\pm$2.3 & \n &  2013.76 &$-$654$\pm$81 & 457$\pm$34\\ 
1343+451  & 2 & 10  & 17 &1.06&  8.64& $ 174.6$ & 131$\pm$17 & 44$\pm$17 & 118$\pm$29 & 11.1$\pm$2.7 & \n &  2011.46 &67$\pm$20 & $-$1025$\pm$45\\ 
1343+451  & 4 & 8  & 79 &0.13&  1.05& $ 247.9$ & 340$\pm$77 & 92$\pm$77 & 13$\pm$18 & 1.2$\pm$1.7 & \n &  2012.40 &$-$118$\pm$10 & $-$49.6$\pm$8.8\\ 
1345+125  & 1 & 10  & 66 &66.06&  142.30& $ 177.5$ & 214$\pm$22 & 37$\pm$22 & 56$\pm$22 & 0.44$\pm$0.17 & \n &  2003.93 &2883$\pm$58 & $-$66070$\pm$129\\ 
1345+125  & 2 & 10  & 49 &52.30&  112.64& $ 161.1$ & 185$\pm$15 & 24$\pm$15 & 46$\pm$19 & 0.36$\pm$0.15 & \n &  2003.93 &16955$\pm$41 & $-$49540$\pm$93\\ 
1345+125  & 3 & 9  & 76 &44.47&  95.78& $ 154.6$ & 171$\pm$39 & 17$\pm$39 & 18$\pm$14 & 0.14$\pm$0.11 & \n &  2003.93 &19061$\pm$34 & $-$40204$\pm$64\\ 
1345+125  & 4 & 9  & 90 &20.79&  44.77& $ 156.3$ & 155.6$\pm$5.8 & 0.7$\pm$5.8 & 118$\pm$21 & 0.93$\pm$0.16 & \n &  2003.93 &8420$\pm$32 & $-$19187$\pm$120\\ 
1345+125  & 5 & 10  & 137 &9.76&  21.02& $ 161.2$ & 79$\pm$16 & 83$\pm$16\tablenotemark{b} & 20.3$\pm$3.7 & 0.160$\pm$0.029 & \n &  2003.93 &3184$\pm$18 & $-$9230$\pm$31\\ 
1345+125  & 6 & 9  & 86 &7.75&  16.69& $ 167.6$ & 153$\pm$15 & 14$\pm$15 & 103$\pm$27 & 0.81$\pm$0.21 & \n &  2003.93 &1734$\pm$135 & $-$7695$\pm$147\\ 
1345+125  & 7 & 7  & 47 &1.37&  2.96& $ 165.2$ & 217$\pm$30 & 52$\pm$30 & 24$\pm$12 & 0.190$\pm$0.092 & \n &  1998.77 &361$\pm$14 & $-$1316$\pm$27\\ 
1348+308  & 1 & 6  & 10 &1.75&  12.57& $ 293.8$ & 307.7$\pm$3.7 & 14.0$\pm$3.8\tablenotemark{b} & 367$\pm$19 & 14.74$\pm$0.77 & \n &  2012.18 &$-$1645.8$\pm$8.7 & 741$\pm$27\\ 
1348+308  & 2 & 7  & 27 &0.78&  5.64& $ 293.4$ & 289.1$\pm$2.3 & 4.2$\pm$2.6 & 380$\pm$33 & 15.3$\pm$1.3 & 2009.93$\pm$0.16 &  2012.18 &$-$716$\pm$33 & 309.6$\pm$9.4\\ 
1402+044  & 1 & 5  & 16 &12.95&  99.28& $ 282.9$ & 86$\pm$56 & 163$\pm$56 & 70$\pm$73 & 7.4$\pm$7.7 & \n &  2015.17 &$-$12612$\pm$61 & 2902$\pm$47\\ 
1402+044  & 2 & 9  & 43 &9.36&  71.75& $ 314.2$ & 284$\pm$21 & 30$\pm$21 & 27.5$\pm$6.3 & 2.90$\pm$0.66 & \n &  2007.41 &$-$6650$\pm$45 & 6505$\pm$87\\ 
1402+044  & 3 & 6  & 100 &1.96&  15.03& $ 327.6$ & 293.1$\pm$4.5 & 34.5$\pm$4.5\tablenotemark{b} & 77.0$\pm$7.9 & 8.11$\pm$0.83 & \n &  2015.17 &$-$1056.9$\pm$7.3 & 1657.9$\pm$4.5\\ 
1402+044  & 4 & 6  & 45 &1.53&  11.72& $ 337.9$ & 345$\pm$18 & 7$\pm$18 & 87$\pm$17 & 9.2$\pm$1.8 & \n &  2015.17 &$-$578$\pm$25 & 1424$\pm$13\\ 
1402+044  & 5 & 6  & 82 &0.52&  3.99& $ 334.1$ & 141.8$\pm$8.2\tablenotemark{c} & 167.7$\pm$8.3 & 55.8$\pm$7.7 & 5.88$\pm$0.81 & \n &  2015.17 &$-$223.6$\pm$7.3 & 463.5$\pm$6.1\\ 
1406$-$076  & 2 & 20  & 34 &7.72&  65.90& $ 253.2$ & 245.6$\pm$3.5 & 7.7$\pm$3.5 & 263$\pm$14 & 18.25$\pm$0.96 & \n &  2007.86 &$-$7357$\pm$46 & $-$2210$\pm$58\\ 
1406$-$076  & 3 & 15  & 14 &6.64&  56.72& $ 265.3$ & 227.5$\pm$6.7 & 37.8$\pm$6.7\tablenotemark{b} & 188$\pm$21 & 13.1$\pm$1.4 & \n &  2009.75 &$-$6621$\pm$31 & $-$544$\pm$52\\ 
1406$-$076  & 8\tablenotemark{a} & 12  & 28 &1.56&  13.34& $ 257.4$ & 250.0$\pm$2.7 & 7.4$\pm$2.8 & 278$\pm$17 & 19.3$\pm$1.2 & \n &  2010.83 &$-$1634$\pm$31 & $-$380$\pm$21\\ 
1406$-$076  & 9 & 9  & 104 &0.31&  2.63& $ 268.2$ & 237.9$\pm$2.5 & 30.3$\pm$2.6\tablenotemark{b} & 71.8$\pm$3.8 & 4.99$\pm$0.26 & \n &  2010.08 &$-$338.2$\pm$4.9 & $-$29.0$\pm$3.2\\ 
1406$-$076  & 11\tablenotemark{a} & 12  & 18 &2.04&  17.46& $ 251.1$ & 252.6$\pm$1.6 & 1.5$\pm$1.7 & 325$\pm$18 & 22.6$\pm$1.3 & \n &  2009.42 &$-$2165$\pm$32 & $-$735$\pm$13\\ 
1406$-$076  & 13 & 5  & 204 &0.26&  2.22& $ 263.1$ & 264$\pm$17 & 1$\pm$17 & 62$\pm$11 & 4.28$\pm$0.78 & \n &  2012.19 &$-$250.4$\pm$8.4 & $-$30$\pm$15\\ 
1413+135  & 1 & 14  & 8 &19.08&  73.34& $ 59.1$ & 21$\pm$38 & 38$\pm$39 & 45$\pm$25 & 0.70$\pm$0.40 & \n &  2005.21 &16405$\pm$98 & 9838$\pm$100\\ 
1413+135  & 2\tablenotemark{a} & 13  & 4 &8.00&  30.76& $ 59.0$ & 75$\pm$50 & 16$\pm$50 & 19$\pm$14 & 0.29$\pm$0.21 & \n &  2005.21 &6879$\pm$50 & 4133$\pm$59\\ 
1413+135  & 3\tablenotemark{a} & 19  & 14 &7.12&  27.37& $ 249.0$ & 253.4$\pm$4.2 & 4.5$\pm$4.2 & 111.7$\pm$9.7 & 1.75$\pm$0.15 & \n &  2002.38 &$-$6708$\pm$38 & $-$2575$\pm$30\\ 
1413+135  & 4 & 18  & 9 &4.32&  16.60& $ 249.7$ & 248.4$\pm$4.9 & 1.3$\pm$4.9 & 82.7$\pm$7.7 & 1.29$\pm$0.12 & 1950.7$\pm$5.3 &  2004.11 &$-$4140$\pm$31 & $-$1532$\pm$27\\ 
1413+135  & 6 & 23  & 22 &2.43&  9.32& $ 246.3$ & 196$\pm$45 & 51$\pm$45 & 9.1$\pm$6.1\tablenotemark{d} & 0.142$\pm$0.096 & \n &  2003.47 &$-$2225$\pm$45 & $-$988$\pm$16\\ 
1413+135  & 7 & 18  & 46 &0.76&  2.91& $ 245.8$ & 259.5$\pm$8.8 & 13.7$\pm$8.8 & 21.5$\pm$3.0 & 0.337$\pm$0.047 & \n &  2005.11 &$-$734$\pm$12 & $-$318$\pm$14\\ 
1413+135  & 8 & 23  & 206 &0.32&  1.23& $ 246.7$ & 227$\pm$14 & 20$\pm$14 & 9.2$\pm$2.2\tablenotemark{d} & 0.144$\pm$0.034 & \n &  2003.47 &$-$306$\pm$13 & $-$137.3$\pm$4.7\\ 
1417+385  & 1 & 5  & 23 &1.12&  9.55& $ 157.5$ & 132$\pm$11 & 26$\pm$11 & 196$\pm$37 & 15.4$\pm$3.0 & \n &  2004.42 &407$\pm$66 & $-$1014$\pm$37\\ 
1417+385  & 3 & 9  & 35 &0.25&  2.18& $ 181.7$ & 142$\pm$10 & 39$\pm$12\tablenotemark{b} & 95$\pm$13 & 7.5$\pm$1.0 & \n &  2011.11 &$-$11$\pm$28 & $-$249.9$\pm$9.1\\ 
1418+546  & 7 & 18  & 81 &5.34&  13.98& $ 128.9$ & 108$\pm$55 & 21$\pm$55 & 27$\pm$23 & 0.27$\pm$0.22 & \n &  2009.65 &4176$\pm$47 & $-$3360$\pm$51\\ 
1418+546  & 9 & 7  & 80 &1.65&  4.33& $ 125.7$ & 164$\pm$22 & 38$\pm$22 & 94$\pm$27 & 0.93$\pm$0.27 & \n &  2002.49 &1342$\pm$28 & $-$956$\pm$20\\ 
1418+546  & 12\tablenotemark{a} & 27  & 253 &0.25&  0.66& $ 129.0$ & 70$\pm$12 & 59$\pm$12\tablenotemark{b} & 8.7$\pm$1.6 & 0.086$\pm$0.016 & \n &  2007.38 &200.8$\pm$5.2 & $-$158.7$\pm$5.8\\ 
1424+240  & 1 & 11  & 49 &1.45&  9.72& $ 147.0$ & 161$\pm$12 & 14$\pm$12 & 81$\pm$25 & 2.83$\pm$0.89 & \n &  2012.88 &821$\pm$25 & $-$1304$\pm$62\\ 
1424+240  & 2 & 11  & 47 &0.51&  3.38& $ 141.0$ & 128.7$\pm$5.2 & 12.4$\pm$5.4 & 54.6$\pm$5.3 & 1.91$\pm$0.18 & \n &  2012.88 &366$\pm$14 & $-$432$\pm$10\\ 
1435+638  & 1 & 5  & 24 &11.31&  95.57& $ 220.5$ & 245$\pm$17 & 25$\pm$17 & 50$\pm$12 & 4.2$\pm$1.0 & \n &  2011.88 &$-$7359$\pm$11 & $-$8608$\pm$15\\ 
1435+638  & 3 & 5  & 125 &2.87&  24.23& $ 238.6$ & 236.6$\pm$2.6 & 2.0$\pm$2.6 & 108.4$\pm$3.5 & 9.16$\pm$0.30 & 1984.71$\pm$0.51 &  2011.88 &$-$2468.0$\pm$1.7 & $-$1506.2$\pm$5.7\\ 
1435+638  & 5 & 5  & 290 &1.47&  12.43& $ 234.6$ & 219$\pm$27 & 15$\pm$27 & 31$\pm$12 & 2.7$\pm$1.1 & \n &  2011.88 &$-$1204$\pm$16 & $-$857.3$\pm$9.0\\ 
1435+638  & 6 & 5  & 626 &1.21&  10.22& $ 232.7$ & 222.2$\pm$8.5 & 10.5$\pm$8.5 & 42.5$\pm$5.7 & 3.60$\pm$0.49 & \n &  2011.88 &$-$968.5$\pm$7.5 & $-$740.2$\pm$3.6\\ 
1435+638  & 7 & 5  & 90 &0.89&  7.49& $ 232.7$ & 221$\pm$38 & 12$\pm$38 & 21$\pm$12 & 1.7$\pm$1.0 & \n &  2011.88 &$-$707.8$\pm$7.7 & $-$541$\pm$15\\ 
1441+252  & 1 & 7  & 60 &1.41&  11.17& $ 293.5$ & 297.8$\pm$2.8 & 4.3$\pm$2.8 & 174.1$\pm$6.8 & 8.72$\pm$0.34 & 2007.35$\pm$0.31 &  2015.48 &$-$1284.5$\pm$5.0 & 558.6$\pm$7.2\\ 
1441+252  & 2 & 7  & 43 &0.51&  4.05& $ 279.2$ & 247$\pm$14 & 32$\pm$14 & 102$\pm$29 & 5.1$\pm$1.4 & \n &  2015.48 &$-$499$\pm$25 & 84$\pm$17\\ 
1458+718  & 1 & 11  & 29 &41.08&  321.38& $ 164.2$ & 137$\pm$32 & 27$\pm$32 & 64$\pm$31 & 3.1$\pm$1.5 & \n &  2005.07 &11208$\pm$115 & $-$39519$\pm$92\\ 
1458+718  & 2 & 12  & 75 &27.35&  213.99& $ 166.4$ & 4$\pm$32 & 162$\pm$32 & 28$\pm$27 & 1.4$\pm$1.3 & \n &  2005.07 &6429$\pm$18 & $-$26596$\pm$61\\ 
1458+718  & 3 & 13  & 119 &25.08&  196.22& $ 164.3$ & 259$\pm$22 & 95$\pm$22\tablenotemark{b} & 26.3$\pm$5.2 & 1.28$\pm$0.25 & \n &  2004.40 &6800$\pm$15 & $-$24142$\pm$44\\ 
1458+718  & 4\tablenotemark{a} & 12  & 82 &24.16&  188.99& $ 162.9$ & 75$\pm$77 & 88$\pm$77 & 4.6$\pm$7.0 & 0.22$\pm$0.34 & \n &  2005.07 &7094$\pm$21 & $-$23092$\pm$28\\ 
1458+718  & 5\tablenotemark{a} & 12  & 50 &22.57&  176.62& $ 167.6$ & 111$\pm$18 & 57$\pm$18\tablenotemark{b} & 36$\pm$10 & 1.75$\pm$0.51 & \n &  2005.07 &4821$\pm$35 & $-$22047$\pm$38\\ 
1458+718  & 6 & 14  & 50 &1.63&  12.78& $ 163.6$ & 167.1$\pm$1.8 & 3.5$\pm$2.0 & 141.8$\pm$6.3 & 6.89$\pm$0.31 & 1993.97$\pm$0.55 &  2005.60 &465$\pm$19 & $-$1584$\pm$27\\ 
1458+718  & 7\tablenotemark{a} & 13  & 123 &1.29&  10.08& $ 159.7$ & 161.4$\pm$1.6 & 1.7$\pm$1.6 & 121.6$\pm$5.2 & 5.91$\pm$0.25 & \n &  2006.28 &454$\pm$12 & $-$1231$\pm$21\\ 
1502+036  & 4 & 10  & 8 &0.94&  5.09& $ 296.6$ & 132$\pm$104 & 164$\pm$104 & 3$\pm$10 & 0.07$\pm$0.25 & \n &  2013.12 &$-$840$\pm$13 & 421$\pm$18\\ 
1502+106  & 2 & 22  & 104 &2.54&  21.71& $ 122.1$ & 114.8$\pm$2.4 & 7.3$\pm$2.4\tablenotemark{b} & 132.6$\pm$6.6 & 10.47$\pm$0.52 & \n &  2004.62 &1861$\pm$30 & $-$1216$\pm$23\\ 
1502+106  & 3 & 8  & 164 &0.89&  7.60& $ 118.8$ & 131.2$\pm$9.4 & 12.4$\pm$9.7 & 78$\pm$13 & 6.2$\pm$1.0 & \n &  2001.73 &697$\pm$43 & $-$356$\pm$37\\ 
1502+106  & 4\tablenotemark{a} & 12  & 131 &0.87&  7.42& $ 101.0$ & 104.0$\pm$2.9 & 3.0$\pm$3.2 & 231$\pm$14 & 18.2$\pm$1.1 & \n &  2006.23 &754$\pm$27 & $-$141$\pm$22\\ 
1502+106  & 5\tablenotemark{a} & 12  & 139 &0.73&  6.23& $ 101.1$ & 173$\pm$13 & 72$\pm$13\tablenotemark{b} & 62.2$\pm$7.2 & 4.91$\pm$0.57 & \n &  2009.62 &715$\pm$18 & $-$127.6$\pm$8.0\\ 
1504+377  & 5 & 5  & 93 &0.81&  5.70& $ 222.0$ & 224.2$\pm$3.0 & 2.1$\pm$3.3 & 108.6$\pm$5.8 & 4.17$\pm$0.22 & 1992.62$\pm$0.37 &  2000.15 &$-$561$\pm$14 & $-$621$\pm$26\\ 
1504$-$166  & 1\tablenotemark{a} & 10  & 186 &3.88&  30.07& $ 162.2$ & 148.5$\pm$8.6 & 13.7$\pm$8.6 & 79$\pm$12 & 3.74$\pm$0.56 & \n &  2003.57 &1169$\pm$53 & $-$3672$\pm$53\\ 
1504$-$166  & 2 & 10  & 143 &2.21&  17.11& $ 189.7$ & 162.4$\pm$9.8 & 27.3$\pm$9.8 & 37.2$\pm$7.4 & 1.76$\pm$0.35 & \n &  2003.57 &$-$377$\pm$27 & $-$2164$\pm$33\\ 
1504$-$166  & 3\tablenotemark{a} & 10  & 191 &1.16&  8.99& $ 189.3$ & 177.0$\pm$3.0 & 12.3$\pm$3.2\tablenotemark{b} & 84.1$\pm$2.1 & 3.987$\pm$0.100 & \n &  2003.57 &$-$190$\pm$20 & $-$1115.5$\pm$9.5\\ 
1504$-$166  & 5 & 5  & 72 &4.30&  33.31& $ 155.7$ & 74.7$\pm$6.2 & 81.0$\pm$6.2\tablenotemark{b} & 97.3$\pm$4.3 & 4.61$\pm$0.20 & \n &  2008.19 &1830.1$\pm$6.8 & $-$3902$\pm$22\\ 
1508$-$055  & 2 & 12  & 11 &14.78&  123.18& $ 83.5$ & 266$\pm$111 & 177$\pm$111 & 3$\pm$15 & 0.20$\pm$0.88 & \n &  2003.23 &14674$\pm$77 & 1673$\pm$71\\ 
1508$-$055  & 4 & 12  & 18 &1.62&  13.47& $ 82.3$ & 167$\pm$33 & 84$\pm$33 & 19.9$\pm$8.2 & 1.18$\pm$0.49 & \n &  2003.23 &1610$\pm$65 & 180$\pm$34\\ 
1509+054  & 1 & 8  & 59 &3.41&  5.31& $ 267.1$ & 212.3$\pm$6.8 & 54.8$\pm$6.9\tablenotemark{b} & 32.0$\pm$3.1 & 0.176$\pm$0.017 & \n &  2009.44 &$-$3415$\pm$13 & $-$190.9$\pm$7.7\\ 
1509+054  & 2 & 8  & 335 &2.63&  4.11& $ 273.6$ & 63.0$\pm$8.7\tablenotemark{c} & 149.3$\pm$8.7\tablenotemark{b} & 17.8$\pm$2.8 & 0.098$\pm$0.016 & \n &  2009.44 &$-$2617.0$\pm$8.8 & 173.7$\pm$7.7\\ 
1509+054  & 3 & 8  & 40 &2.51&  3.92& $ 89.7$ & 144$\pm$11 & 54$\pm$11\tablenotemark{b} & 50.3$\pm$7.3 & 0.277$\pm$0.040 & \n &  2009.44 &2537$\pm$32 & $-$19$\pm$15\\ 
1509+054  & 4 & 8  & 96 &2.14&  3.33& $ 89.1$ & 55$\pm$23 & 35$\pm$23 & 9.3$\pm$3.4 & 0.051$\pm$0.019 & \n &  2009.44 &2143$\pm$11 & 37.2$\pm$9.8\\ 
1510$-$089  & 1\tablenotemark{a} & 20  & 209 &3.02&  15.11& $ 334.4$ & 334.7$\pm$1.1 & 0.3$\pm$1.2 & 725$\pm$23 & 16.08$\pm$0.50 & \n &  1998.79 &$-$1457$\pm$21 & 3051$\pm$53\\ 
1510$-$089  & 2 & 6  & 154 &1.34&  6.68& $ 323.0$ & 353.6$\pm$4.5 & 30.6$\pm$4.6\tablenotemark{b} & 831$\pm$107 & 18.4$\pm$2.4 & \n &  1996.58 &$-$801$\pm$16 & 1036$\pm$27\\ 
1510$-$089  & 3 & 7  & 327 &0.26&  1.30& $ 325.8$ & 335$\pm$10 & 9$\pm$10 & 211$\pm$50 & 4.7$\pm$1.1 & \n &  1996.49 &$-$141.9$\pm$8.2 & 206$\pm$16\\ 
1510$-$089  & 4 & 10  & 97 &2.02&  10.10& $ 325.2$ & 326.2$\pm$3.3 & 1.0$\pm$3.6 & 909$\pm$48 & 20.2$\pm$1.1 & 1997.88$\pm$0.13 &  2000.01 &$-$1111$\pm$61 & 1596$\pm$47\\ 
1510$-$089  & 5 & 7  & 72 &2.18&  10.88& $ 320.7$ & 322.2$\pm$5.7 & 1.5$\pm$5.9 & 824$\pm$81 & 18.3$\pm$1.8 & 1999.01$\pm$0.29 &  2001.73 &$-$1419$\pm$61 & 1740$\pm$61\\ 
1510$-$089  & 6 & 7  & 177 &1.48&  7.40& $ 320.1$ & 318.4$\pm$3.3 & 1.6$\pm$4.0 & 666$\pm$42 & 14.77$\pm$0.93 & 2000.22$\pm$0.14 &  2002.75 &$-$1104$\pm$41 & 1308$\pm$74\\ 
1510$-$089  & 8\tablenotemark{a} & 24  & 169 &3.40&  17.00& $ 331.8$ & 335.5$\pm$1.1 & 3.8$\pm$1.2\tablenotemark{b} & 986$\pm$20 & 21.86$\pm$0.45 & \n &  2007.40 &$-$1297$\pm$33 & 2308$\pm$36\\ 
1510$-$089  & 9 & 5  & 87 &0.98&  4.92& $ 325.3$ & 323.6$\pm$7.8 & 1.6$\pm$8.2 & 765$\pm$118 & 17.0$\pm$2.6 & \n &  2006.97 &$-$483$\pm$36 & 704$\pm$65\\ 
1510$-$089  & 15 & 45  & 279 &2.44&  12.22& $ 328.4$ & 329.5$\pm$1.2 & 1.1$\pm$1.4 & 975$\pm$23 & 21.62$\pm$0.52 & 2008.654$\pm$0.069 &  2011.08 &$-$1233$\pm$28 & 1996$\pm$40\\ 
1510$-$089  & 16\tablenotemark{a} & 18  & 86 &1.59&  7.97& $ 323.9$ & 327.0$\pm$2.3 & 3.1$\pm$2.8 & 1269$\pm$62 & 28.1$\pm$1.4 & \n &  2009.65 &$-$992$\pm$34 & 1370$\pm$57\\ 
1510$-$089  & 17\tablenotemark{a} & 20  & 231 &1.65&  8.22& $ 319.8$ & 320.4$\pm$2.6 & 0.6$\pm$3.0 & 1030$\pm$51 & 22.8$\pm$1.1 & \n &  2011.02 &$-$911$\pm$35 & 1074$\pm$49\\ 
1510$-$089  & 19\tablenotemark{a} & 20  & 1085 &0.80&  3.99& $ 325.1$ & 324.2$\pm$1.5 & 1.0$\pm$1.8 & 966$\pm$29 & 21.43$\pm$0.64 & \n &  2012.79 &$-$450$\pm$11 & 646$\pm$19\\ 
1510$-$089  & 20 & 8  & 848 &0.34&  1.70& $ 322.7$ & 324$\pm$13 & 1$\pm$13 & 247$\pm$56 & 5.5$\pm$1.2 & \n &  2012.82 &$-$209$\pm$13 & 275$\pm$14\\ 
1510$-$089  & 22 & 5  & 925 &0.34&  1.71& $ 337.8$ & 348.4$\pm$5.8 & 10.6$\pm$5.9 & 1080$\pm$229 & 24.0$\pm$5.1 & \n &  2013.52 &$-$123.4$\pm$7.2 & 289$\pm$19\\ 
1514+004  & 1 & 7  & 22 &12.02&  12.03& $ 326.6$ & 23$\pm$39 & 57$\pm$39 & 127$\pm$69 & 0.44$\pm$0.24 & \n &  2008.88 &$-$6595$\pm$107 & 10080$\pm$84\\ 
1514+004  & 2 & 7  & 20 &8.59&  8.60& $ 328.7$ & 191$\pm$66 & 138$\pm$66 & 78$\pm$93 & 0.27$\pm$0.32 & \n &  2008.88 &$-$4472$\pm$106 & 7307$\pm$112\\ 
1514+004  & 3 & 5  & 17 &6.74&  6.75& $ 332.5$ & 308$\pm$12 & 25$\pm$12 & 131$\pm$30 & 0.45$\pm$0.10 & \n &  2007.95 &$-$3126$\pm$24 & 5986$\pm$15\\ 
1514+004  & 4 & 8  & 10 &4.74&  4.74& $ 333.8$ & 315$\pm$40 & 19$\pm$40 & 72$\pm$42 & 0.25$\pm$0.14 & \n &  2010.31 &$-$2157$\pm$70 & 4311$\pm$122\\ 
1514+004  & 5 & 9  & 17 &3.05&  3.06& $ 333.0$ & 343$\pm$91 & 10$\pm$91 & 8$\pm$18 & 0.027$\pm$0.061 & \n &  2009.93 &$-$1388$\pm$27 & 2730$\pm$43\\ 
1514+004  & 6 & 8  & 18 &2.15&  2.15& $ 333.1$ & 350$\pm$13 & 17$\pm$13 & 28.3$\pm$6.9 & 0.097$\pm$0.024 & \n &  2010.31 &$-$977$\pm$14 & 1952$\pm$16\\ 
1514+004  & 7 & 9  & 37 &1.42&  1.42& $ 333.7$ & 130$\pm$41 & 157$\pm$41 & 16$\pm$10 & 0.056$\pm$0.034 & \n &  2009.93 &$-$616$\pm$16 & 1264$\pm$32\\ 
1514+004  & 8 & 9  & 196 &0.55&  0.55& $ 331.9$ & 332$\pm$16 & 1$\pm$16 & 10.6$\pm$3.1 & 0.036$\pm$0.011 & \n &  2009.93 &$-$264.0$\pm$5.7 & 494.0$\pm$8.0\\ 
1514+197  & 1 & 6  & 16 &3.98&  \n& $ 339.6$ & 1$\pm$31 & 21$\pm$31 & 54$\pm$45 & \n & \n &  2012.17 &$-$1388$\pm$10 & 3740$\pm$34\\ 
1514+197  & 2 & 6  & 33 &1.91&  \n& $ 331.8$ & 238$\pm$12 & 94$\pm$12\tablenotemark{b} & 178$\pm$23 & \n & \n &  2012.17 &$-$927.3$\pm$8.8 & 1668$\pm$42\\ 
1514+197  & 3 & 6  & 60 &0.56&  \n& $ 330.3$ & 333.8$\pm$4.7 & 3.5$\pm$5.7 & 375$\pm$36 & \n & 2010.51$\pm$0.18 &  2012.17 &$-$305$\pm$29 & 542$\pm$38\\ 
1514$-$241  & 8\tablenotemark{a} & 11  & 181 &7.12&  6.74& $ 163.4$ & 156.6$\pm$2.5 & 6.8$\pm$2.5 & 1711$\pm$104 & 5.54$\pm$0.34 & \n &  2008.39 &1933$\pm$79 & $-$6587$\pm$133\\ 
1514$-$241  & 9\tablenotemark{a} & 17  & 153 &7.96&  7.54& $ 162.5$ & 150.5$\pm$2.0 & 12.0$\pm$2.1\tablenotemark{b} & 1923$\pm$79 & 6.23$\pm$0.26 & \n &  2009.78 &2259$\pm$95 & $-$7353$\pm$138\\ 
1514$-$241  & 10 & 13  & 115 &7.43&  7.03& $ 167.1$ & 159.1$\pm$1.4 & 8.0$\pm$1.5\tablenotemark{b} & 1919$\pm$81 & 6.21$\pm$0.26 & \n &  2010.71 &1614$\pm$39 & $-$7137$\pm$84\\ 
1519$-$273  & 3 & 8  & 148 &0.25&  2.14& $ 278.2$ & 63$\pm$45 & 145$\pm$45 & 5.1$\pm$4.1 & 0.32$\pm$0.26 & \n &  2005.63 &$-$265$\pm$25 & 30$\pm$14\\ 
1520+319  & 2 & 14  & 37 &0.32&  2.76& $ 104.2$ & 346$\pm$19 & 118$\pm$19\tablenotemark{b} & 18.2$\pm$5.9 & 1.26$\pm$0.41 & \n &  2010.83 &313.4$\pm$5.2 & $-$77.6$\pm$5.7\\ 
1520+319  & 3 & 14  & 62 &0.25&  2.09& $ 348.0$ & 31$\pm$47 & 43$\pm$47 & 23$\pm$18 & 1.6$\pm$1.2 & \n &  2010.83 &$-$50$\pm$13 & 242$\pm$18\\ 
1532+016  & 1 & 13  & 91 &6.62&  56.33& $ 141.6$ & 96$\pm$20 & 46$\pm$20 & 13.0$\pm$4.3 & 0.88$\pm$0.29 & \n &  2003.11 &4078$\pm$25 & $-$5183$\pm$23\\ 
1532+016  & 2 & 15  & 65 &2.12&  18.02& $ 140.8$ & 154.3$\pm$4.5 & 13.5$\pm$4.7 & 96.9$\pm$9.7 & 6.52$\pm$0.65 & \n &  2003.11 &1283$\pm$38 & $-$1528$\pm$56\\ 
1532+016  & 4 & 8  & 156 &0.42&  3.58& $ 124.5$ & 133.9$\pm$4.0 & 9.4$\pm$4.1 & 99.8$\pm$6.8 & 6.72$\pm$0.46 & \n &  2008.91 &347.1$\pm$8.1 & $-$238.1$\pm$6.9\\ 
1537+279  & 2 & 6  & 4 &2.74&  22.94& $ 162.2$ & 222$\pm$30 & 59$\pm$30 & 75$\pm$34 & 6.6$\pm$3.0 & \n &  2015.52 &835$\pm$33 & $-$2607$\pm$33\\ 
1537+279  & 4 & 6  & 18 &0.34&  2.89& $ 142.8$ & 151$\pm$13 & 8$\pm$13 & 70$\pm$15 & 6.1$\pm$1.3 & \n &  2015.52 &209$\pm$15 & $-$276$\pm$15\\ 
1538+149  & 1 & 15  & 12 &3.27&  21.94& $ 325.3$ & 287$\pm$41 & 38$\pm$41 & 25$\pm$16 & 0.86$\pm$0.56 & \n &  2004.69 &$-$1849$\pm$63 & 2686$\pm$51\\ 
1538+149  & 2 & 6  & 28 &1.82&  12.18& $ 326.9$ & 319.0$\pm$6.4 & 7.9$\pm$6.5 & 249$\pm$27 & 8.73$\pm$0.96 & \n &  2005.28 &$-$989$\pm$21 & 1518$\pm$21\\ 
1538+149  & 3 & 9  & 25 &1.74&  11.66& $ 325.8$ & 323.3$\pm$7.0 & 2.5$\pm$7.1 & 150$\pm$17 & 5.28$\pm$0.61 & \n &  2008.46 &$-$1031$\pm$45 & 1510$\pm$38\\ 
1538+149  & 4 & 18  & 268 &0.52&  3.47& $ 324.6$ & 330.2$\pm$6.0 & 5.7$\pm$6.0 & 13.8$\pm$1.7\tablenotemark{d} & 0.486$\pm$0.059 & \n &  2004.43 &$-$299.6$\pm$5.4 & 421.0$\pm$7.8\\ 
1538+149  & 6 & 5  & 42 &1.44&  9.64& $ 329.4$ & 336$\pm$14 & 7$\pm$14 & 154$\pm$51 & 5.4$\pm$1.8 & \n &  2009.49 &$-$727$\pm$32 & 1228$\pm$86\\ 
1542+616  & 1 & 7  & 7 &4.27&  26.17& $ 105.7$ & 150$\pm$69 & 45$\pm$69 & 7$\pm$13 & 0.21$\pm$0.41 & \n &  2013.48 &4113$\pm$24 & $-$1155.4$\pm$8.9\\ 
1542+616  & 2 & 7  & 2 &2.39&  14.62& $ 108.5$ & 281$\pm$31 & 172$\pm$31 & 83$\pm$55 & 2.5$\pm$1.7 & \n &  2013.48 &2223$\pm$83 & $-$751$\pm$35\\ 
1542+616  & 3 & 7  & 4 &1.17&  7.17& $ 117.3$ & 217$\pm$46 & 100$\pm$46 & 26$\pm$18 & 0.77$\pm$0.54 & \n &  2013.48 &1032$\pm$42 & $-$547$\pm$18\\ 
1542+616  & 4 & 7  & 6 &0.63&  3.84& $ 126.3$ & 62$\pm$63 & 64$\pm$63 & 10$\pm$12 & 0.32$\pm$0.35 & \n &  2013.48 &509$\pm$20 & $-$369$\pm$16\\ 
1542+616  & 5 & 7  & 19 &0.22&  1.33& $ 133.7$ & 106$\pm$24 & 28$\pm$24 & 19.4$\pm$6.3 & 0.58$\pm$0.19 & \n &  2013.48 &166$\pm$10 & $-$153$\pm$13\\ 
1546+027  & 2 & 8  & 47 &2.47&  13.50& $ 165.6$ & 164.1$\pm$3.4 & 1.5$\pm$3.7 & 487$\pm$48 & 12.3$\pm$1.2 & 1994.16$\pm$0.54 &  1998.78 &563$\pm$57 & $-$2212$\pm$105\\ 
1546+027  & 3 & 10  & 201 &2.30&  12.56& $ 172.1$ & 168.4$\pm$2.5 & 3.7$\pm$2.8 & 438$\pm$25 & 11.03$\pm$0.63 & 1996.83$\pm$0.34 &  2002.30 &341$\pm$49 & $-$2405$\pm$65\\ 
1546+027  & 4 & 10  & 317 &1.06&  5.76& $ 173.0$ & 166.0$\pm$3.6 & 7.0$\pm$3.8 & 166$\pm$22 & 4.19$\pm$0.56 & \n &  2002.30 &141$\pm$23 & $-$1095$\pm$58\\ 
1546+027  & 6 & 24  & 395 &2.49&  13.59& $ 166.5$ & 166.2$\pm$1.2 & 0.3$\pm$1.4 & 397.6$\pm$9.0 & 10.01$\pm$0.23 & 2005.21$\pm$0.16 &  2011.28 &565$\pm$28 & $-$2348$\pm$31\\ 
1546+027  & 7 & 14  & 287 &1.28&  6.98& $ 189.3$ & 185.2$\pm$1.1 & 4.1$\pm$1.3\tablenotemark{b} & 449$\pm$20 & 11.31$\pm$0.49 & 2007.63$\pm$0.14 &  2010.49 &$-$208$\pm$14 & $-$1272$\pm$31\\ 
1546+027  & 8\tablenotemark{a} & 16  & 200 &1.72&  9.36& $ 184.6$ & 180.32$\pm$0.71 & 4.23$\pm$0.86\tablenotemark{b} & 484$\pm$22 & 12.18$\pm$0.56 & \n &  2013.42 &$-$136$\pm$14 & $-$1750$\pm$54\\ 
1546+027  & 10 & 7  & 90 &1.44&  7.83& $ 192.2$ & 192.0$\pm$5.2 & 0.2$\pm$5.3 & 281$\pm$26 & 7.06$\pm$0.65 & 2010.68$\pm$0.51 &  2015.42 &$-$282$\pm$27 & $-$1300$\pm$27\\ 
1548+056  & 1 & 7  & 156 &4.82&  41.06& $ 9.9$ & 27.3$\pm$6.2 & 17.4$\pm$6.2 & 172$\pm$25 & 11.6$\pm$1.7 & \n &  1998.52 &809$\pm$33 & 4713$\pm$64\\ 
1548+056  & 3 & 5  & 267 &1.72&  14.63& $ 6.8$ & 17.6$\pm$3.7 & 10.8$\pm$3.8 & 164$\pm$12 & 11.01$\pm$0.81 & \n &  2009.62 &209$\pm$23 & 1723$\pm$27\\ 
1548+056  & 7 & 6  & 1514 &0.70&  5.99& $ 347.0$ & 345.9$\pm$6.8 & 1.1$\pm$6.9 & 77$\pm$16 & 5.2$\pm$1.1 & 1991.3$\pm$2.8 &  2000.17 &$-$152$\pm$14 & 660$\pm$31\\ 
1548+056  & 8 & 7  & 1237 &1.22&  10.40& $ 349.5$ & 359.9$\pm$1.5 & 10.3$\pm$1.5\tablenotemark{b} & 114.8$\pm$2.7 & 7.70$\pm$0.18 & \n &  2008.59 &$-$222.2$\pm$8.3 & 1243.0$\pm$7.4\\ 
1549+089  & 2 & 7  & 7 &0.70&  \n& $ 227.1$ & 235.1$\pm$7.2 & 8.0$\pm$7.2 & 158$\pm$15 & \n & \n &  2015.59 &$-$509.5$\pm$8.4 & $-$474$\pm$20\\ 
1551+130  & 1\tablenotemark{a} & 14  & 51 &9.56&  80.71& $ 19.5$ & 21$\pm$56 & 1$\pm$56 & 4.5$\pm$6.7 & 0.29$\pm$0.43 & \n &  2013.20 &3183.2$\pm$5.6 & 9008$\pm$14\\ 
1551+130  & 2\tablenotemark{a} & 14  & 25 &4.48&  37.82& $ 0.2$ & 15.9$\pm$3.6 & 15.7$\pm$3.6\tablenotemark{b} & 174$\pm$12 & 11.05$\pm$0.73 & \n &  2013.20 &1$\pm$29 & 4420$\pm$33\\ 
1551+130  & 3 & 15  & 33 &3.44&  29.06& $ 350.6$ & 350.8$\pm$1.4 & 0.2$\pm$1.4 & 189$\pm$11 & 12.03$\pm$0.67 & 1995.4$\pm$1.0 &  2013.20 &$-$550$\pm$12 & 3314$\pm$29\\ 
1551+130  & 4\tablenotemark{a} & 15  & 64 &2.47&  20.84& $ 358.3$ & 337.3$\pm$4.9 & 21.0$\pm$5.0\tablenotemark{b} & 188$\pm$21 & 11.9$\pm$1.3 & \n &  2013.20 &$-$40$\pm$40 & 2391$\pm$61\\ 
1551+130  & 5\tablenotemark{a} & 15  & 69 &1.63&  13.75& $ 17.3$ & 358.6$\pm$1.5 & 18.7$\pm$1.5\tablenotemark{b} & 100.2$\pm$5.3 & 6.38$\pm$0.34 & \n &  2013.20 &484.5$\pm$7.1 & 1512$\pm$14\\ 
1551+130  & 6 & 5  & 11 &0.53&  4.44& $ 17.8$ & 195$\pm$32 & 177$\pm$32 & 129$\pm$102 & 8.2$\pm$6.5 & \n &  2010.35 &158$\pm$19 & 488$\pm$57\\ 
1551+130  & 7 & 10  & 84 &0.75&  6.35& $ 357.0$ & 356.66$\pm$0.85 & 0.35$\pm$0.92 & 196$\pm$14 & 12.46$\pm$0.92 & 2011.50$\pm$0.31 &  2014.66 &$-$31.6$\pm$4.6 & 620$\pm$24\\ 
1557+565  & 1 & 5  & 18 &4.49&  \n& $ 97.8$ & 105$\pm$47 & 7$\pm$47 & 95$\pm$134 & \n & \n &  2015.35 &4450$\pm$71 & $-$611$\pm$23\\ 
1557+565  & 2 & 5  & 13 &1.80&  \n& $ 101.8$ & 130$\pm$11 & 28$\pm$11 & 114$\pm$24 & \n & \n &  2015.35 &1761$\pm$24 & $-$368.5$\pm$9.6\\ 
1557+565  & 3 & 5  & 16 &0.95&  \n& $ 116.9$ & 162$\pm$23 & 46$\pm$23 & 40$\pm$11 & \n & \n &  2015.35 &843$\pm$14 & $-$427.6$\pm$8.3\\ 
1557+565  & 4 & 5  & 32 &0.32&  \n& $ 129.0$ & 299$\pm$14\tablenotemark{c} & 170$\pm$14 & 18.1$\pm$3.6 & \n & \n &  2015.35 &245.9$\pm$2.6 & $-$199.0$\pm$3.8\\ 
1604+159  & 4 & 6  & 9 &2.07&  12.54& $ 65.8$ & 335$\pm$79 & 91$\pm$79 & 13$\pm$27 & 0.38$\pm$0.81 & \n &  2011.63 &1887$\pm$40 & 851$\pm$22\\ 
1604+159  & 5 & 5  & 40 &0.88&  5.32& $ 62.2$ & 64.4$\pm$8.1 & 2.1$\pm$8.2 & 71$\pm$14 & 2.09$\pm$0.41 & \n &  2011.08 &785$\pm$16 & 412.6$\pm$7.8\\ 
1604+159  & 6 & 5  & 65 &0.30&  1.84& $ 60.6$ & 70$\pm$10 & 10$\pm$10 & 32.6$\pm$6.1 & 0.96$\pm$0.18 & \n &  2011.08 &269.1$\pm$6.7 & 150.5$\pm$6.2\\ 
1606+106  & 5 & 8  & 185 &1.08&  9.05& $ 309.0$ & 321.8$\pm$1.9 & 12.8$\pm$2.8\tablenotemark{b} & 293$\pm$12 & 17.87$\pm$0.73 & \n &  1999.61 &$-$1018$\pm$14 & 909$\pm$48\\ 
1606+106  & 6 & 7  & 78 &1.33&  11.18& $ 309.1$ & 319.5$\pm$6.4 & 10.4$\pm$7.3 & 259$\pm$32 & 15.8$\pm$1.9 & \n &  2001.05 &$-$879$\pm$23 & 659$\pm$115\\ 
1606+106  & 7 & 13  & 51 &1.90&  15.91& $ 314.4$ & 326.4$\pm$2.8 & 12.0$\pm$3.0\tablenotemark{b} & 294$\pm$15 & 17.97$\pm$0.91 & \n &  2005.79 &$-$1256$\pm$39 & 1176$\pm$45\\ 
1606+106  & 8\tablenotemark{a} & 10  & 127 &1.32&  11.03& $ 304.8$ & 332.8$\pm$6.9 & 28.0$\pm$7.0\tablenotemark{b} & 106$\pm$12 & 6.47$\pm$0.73 & \n &  2007.57 &$-$1080$\pm$26 & 750$\pm$23\\ 
1606+106  & 9 & 12  & 212 &0.37&  3.12& $ 311.4$ & 248$\pm$40 & 63$\pm$40 & 15.9$\pm$9.5\tablenotemark{d} & 0.97$\pm$0.58 & \n &  2006.71 &$-$277$\pm$24 & 247$\pm$23\\ 
1607+268  & 1 & 7  & 8 &53.32&  314.58& $ 201.0$ & 339$\pm$115 & 138$\pm$115 & 4$\pm$20 & 0.13$\pm$0.58 & \n &  2004.27 &$-$19127$\pm$70 & $-$49775$\pm$152\\ 
1607+268  & 2 & 7  & 30 &52.13&  307.54& $ 205.6$ & 49$\pm$43 & 156$\pm$43 & 18$\pm$11 & 0.51$\pm$0.32 & \n &  2004.27 &$-$22480$\pm$66 & $-$47034$\pm$72\\ 
1607+268  & 3 & 7  & 23 &50.78&  299.60& $ 206.6$ & 5$\pm$93 & 158$\pm$93 & 5$\pm$13 & 0.15$\pm$0.36 & \n &  2004.27 &$-$22765$\pm$34 & $-$45395$\pm$87\\ 
1607+268  & 4 & 7  & 29 &48.64&  286.97& $ 206.9$ & 33$\pm$36 & 174$\pm$36 & 21$\pm$14 & 0.58$\pm$0.39 & \n &  2004.27 &$-$22031$\pm$28 & $-$43369$\pm$91\\ 
1607+268  & 5 & 7  & 22 &42.78&  252.40& $ 206.1$ & 10$\pm$124 & 164$\pm$124 & 1.2$\pm$7.8 & 0.03$\pm$0.22 & \n &  2004.27 &$-$18840$\pm$36 & $-$38413$\pm$54\\ 
1607+268  & 6 & 7  & 16 &3.81&  22.50& $ 214.7$ & 193$\pm$66 & 22$\pm$66 & 25$\pm$41 & 0.7$\pm$1.2 & \n &  2004.27 &$-$2169$\pm$110 & $-$3138$\pm$198\\ 
1607+268  & 7 & 7  & 118 &0.78&  4.63& $ 195.1$ & 12$\pm$46 & 177$\pm$46 & 10.7$\pm$8.5 & 0.30$\pm$0.24 & \n &  2004.27 &$-$205$\pm$36 & $-$757$\pm$48\\ 
1611+343  & 4\tablenotemark{a} & 37  & 266 &3.01&  25.57& $ 169.8$ & 112.8$\pm$1.9 & 57.0$\pm$2.0\tablenotemark{b} & 74.3$\pm$2.7 & 4.95$\pm$0.18 & \n &  2003.82 &585$\pm$15 & $-$2982$\pm$14\\ 
1611+343  & 5 & 9  & 76 &1.68&  14.25& $ 174.7$ & 178.1$\pm$1.6 & 3.4$\pm$1.6 & 467$\pm$29 & 31.1$\pm$1.9 & 1994.17$\pm$0.23 &  1997.58 &151.9$\pm$9.6 & $-$1588$\pm$21\\ 
1611+343  & 9 & 9  & 436 &0.44&  3.73& $ 144.7$ & 150.7$\pm$3.2 & 6.0$\pm$3.5 & 207$\pm$12 & 13.76$\pm$0.81 & 1997.59$\pm$0.14 &  1999.65 &251$\pm$10 & $-$353$\pm$11\\ 
1611+343  & 10 & 9  & 183 &4.61&  39.21& $ 158.6$ & 125.5$\pm$2.9 & 33.1$\pm$2.9\tablenotemark{b} & 230$\pm$12 & 15.28$\pm$0.83 & \n &  2010.74 &1692$\pm$17 & $-$4297$\pm$12\\ 
1611+343  & 13 & 11  & 194 &1.19&  10.10& $ 155.3$ & 134.2$\pm$6.5 & 21.1$\pm$6.6\tablenotemark{b} & 48.9$\pm$5.7 & 3.26$\pm$0.38 & \n &  2009.52 &477$\pm$13 & $-$1061.6$\pm$7.6\\ 
1611+343  & 15 & 7  & 707 &0.29&  2.42& $ 192.2$ & 175.4$\pm$4.5 & 16.8$\pm$4.8\tablenotemark{b} & 81.8$\pm$9.1 & 5.44$\pm$0.60 & \n &  2009.41 &$-$61.9$\pm$7.3 & $-$258$\pm$10\\ 
1611+343  & 19 & 5  & 77 &4.61&  39.21& $ 187.8$ & 248$\pm$47 & 60$\pm$47 & 48$\pm$67 & 3.2$\pm$4.5 & \n &  2011.69 &$-$631$\pm$28 & $-$4569.3$\pm$9.2\\ 
1617+229  & 1 & 5  & 8 &1.95&  16.57& $ 135.5$ & 138$\pm$62 & 2$\pm$62 & 49$\pm$54 & 4.1$\pm$4.4 & \n &  2010.35 &1365$\pm$26 & $-$1387$\pm$35\\ 
1617+229  & 2 & 5  & 145 &0.85&  7.17& $ 138.1$ & 89$\pm$30 & 49$\pm$30 & 23.1$\pm$9.9 & 1.91$\pm$0.81 & \n &  2010.35 &561.5$\pm$6.0 & $-$629.6$\pm$6.5\\ 
1617+229  & 3 & 5  & 66 &0.69&  5.85& $ 128.1$ & 110$\pm$14 & 18$\pm$14 & 50.4$\pm$5.4 & 4.16$\pm$0.45 & \n &  2010.35 &536.2$\pm$1.7 & $-$423.1$\pm$8.0\\ 
1617+229  & 4 & 5  & 103 &0.39&  3.27& $ 152.1$ & 248$\pm$70 & 95$\pm$70 & 11$\pm$22 & 0.9$\pm$1.8 & \n &  2010.35 &181.7$\pm$5.3 & $-$341$\pm$14\\ 
1622$-$253  & 8 & 6  & 442 &0.37&  2.78& $ 307.0$ & 59$\pm$101 & 112$\pm$101 & 27$\pm$80 & 1.2$\pm$3.5 & \n &  2011.70 &$-$297$\pm$29 & 225$\pm$28\\ 
1622$-$297  & 1 & 8  & 49 &14.93&  113.00& $ 291.0$ & 237$\pm$21 & 54$\pm$21 & 108$\pm$29 & 4.8$\pm$1.3 & \n &  2011.00 &$-$14009$\pm$31 & 5299$\pm$76\\ 
1622$-$297  & 2 & 8  & 125 &3.99&  30.23& $ 289.1$ & 275.5$\pm$2.6 & 13.6$\pm$2.7\tablenotemark{b} & 268$\pm$30 & 12.0$\pm$1.4 & \n &  2011.00 &$-$3970$\pm$50 & 1325$\pm$20\\ 
1622$-$297  & 3 & 8  & 121 &0.88&  6.66& $ 301.4$ & 157$\pm$31 & 144$\pm$31 & 94$\pm$41 & 4.2$\pm$1.8 & \n &  2011.00 &$-$725$\pm$80 & 396$\pm$65\\ 
1622$-$297  & 4 & 6  & 305 &0.29&  2.19& $ 284.9$ & 62$\pm$31 & 137$\pm$31 & 62$\pm$30 & 2.8$\pm$1.4 & \n &  2010.42 &$-$259$\pm$31 & 86$\pm$26\\ 
1633+382  & 2\tablenotemark{a} & 23  & 185 &2.19&  18.69& $ 269.7$ & 266.5$\pm$1.2 & 3.2$\pm$1.2 & 265$\pm$13 & 20.7$\pm$1.0 & \n &  1999.16 &$-$2286$\pm$31 & $-$17$\pm$13\\ 
1633+382  & 3\tablenotemark{a} & 19  & 241 &1.57&  13.38& $ 284.0$ & 291.0$\pm$3.5 & 7.0$\pm$3.7 & 288$\pm$15 & 22.5$\pm$1.1 & \n &  1998.03 &$-$1526$\pm$26 & 381$\pm$33\\ 
1633+382  & 4 & 18  & 178 &1.19&  10.13& $ 270.5$ & 270.7$\pm$1.0 & 0.2$\pm$1.2 & 393$\pm$26 & 30.8$\pm$2.0 & 1995.47$\pm$0.23 &  1998.48 &$-$1182$\pm$45 & 11$\pm$12\\ 
1633+382  & 5\tablenotemark{a} & 14  & 210 &0.89&  7.64& $ 280.2$ & 276.4$\pm$1.8 & 3.9$\pm$1.9 & 282$\pm$20 & 22.1$\pm$1.6 & \n &  1998.91 &$-$817$\pm$29 & 152$\pm$12\\ 
1633+382  & 8 & 16  & 136 &1.75&  14.95& $ 282.5$ & 266.0$\pm$2.5 & 16.5$\pm$2.6\tablenotemark{b} & 137$\pm$14 & 10.8$\pm$1.1 & \n &  2007.79 &$-$1719$\pm$28 & 379$\pm$11\\ 
1633+382  & 10 & 7  & 1042 &0.16&  1.40& $ 334.4$ & 289.3$\pm$5.2 & 45.1$\pm$5.3\tablenotemark{b} & 63.8$\pm$4.5 & 5.00$\pm$0.36 & \n &  2006.54 &$-$69.6$\pm$3.7 & 147.3$\pm$4.9\\ 
1633+382  & 16 & 26  & 69 &4.51&  38.48& $ 291.8$ & 297.8$\pm$3.8 & 6.0$\pm$3.9 & 162.4$\pm$9.4 & 12.72$\pm$0.73 & \n &  2011.77 &$-$4214$\pm$23 & 1685$\pm$31\\ 
1633+382  & 17 & 23  & 596 &0.66&  5.65& $ 308.2$ & 301.1$\pm$2.0 & 7.0$\pm$2.2\tablenotemark{b} & 126.0$\pm$4.1 & 9.88$\pm$0.32 & 2007.17$\pm$0.17 &  2012.60 &$-$567.3$\pm$8.8 & 438$\pm$12\\ 
1633+382  & 18\tablenotemark{a} & 32  & 99 &3.70&  31.60& $ 277.6$ & 273.6$\pm$5.3 & 4.0$\pm$5.4 & 70.1$\pm$6.4 & 5.50$\pm$0.50 & \n &  2010.85 &$-$3695$\pm$22 & 490$\pm$22\\ 
1633+382  & 19\tablenotemark{a} & 32  & 66 &3.24&  27.69& $ 266.6$ & 304$\pm$14 & 37$\pm$14 & 18.8$\pm$3.8 & 1.48$\pm$0.30 & \n &  2010.85 &$-$3244$\pm$10 & $-$190$\pm$18\\ 
1633+382  & 23 & 14  & 94 &1.98&  16.89& $ 283.5$ & 278.3$\pm$3.2 & 5.3$\pm$3.3 & 91$\pm$12 & 7.15$\pm$0.97 & 1991.6$\pm$3.2 &  2013.84 &$-$2008$\pm$26 & 474.9$\pm$9.5\\ 
1633+382  & 24\tablenotemark{a} & 22  & 426 &0.38&  3.24& $ 297.4$ & 282.9$\pm$4.2 & 14.5$\pm$4.8\tablenotemark{b} & 91.7$\pm$5.7 & 7.19$\pm$0.45 & \n &  2013.10 &$-$405$\pm$13 & 190$\pm$16\\ 
1636+473  & 1 & 6  & 20 &3.46&  25.18& $ 331.3$ & 24$\pm$81 & 52$\pm$81 & 15$\pm$25 & 0.6$\pm$1.0 & \n &  2012.13 &$-$1660$\pm$26 & 3032$\pm$26\\ 
1636+473  & 2 & 6  & 29 &2.21&  16.09& $ 340.7$ & 337.5$\pm$1.6 & 3.2$\pm$1.6 & 229.0$\pm$7.4 & 9.44$\pm$0.30 & 2002.54$\pm$0.30 &  2012.13 &$-$742.8$\pm$6.4 & 2115.0$\pm$8.0\\ 
1636+473  & 3 & 6  & 52 &1.12&  8.13& $ 346.5$ & 342.38$\pm$0.99 & 4.2$\pm$1.0\tablenotemark{b} & 235.2$\pm$8.8 & 9.70$\pm$0.36 & \n &  2012.13 &$-$270.6$\pm$3.2 & 1118.4$\pm$9.7\\ 
1636+473  & 4 & 6  & 98 &0.44&  3.22& $ 349.2$ & 344.4$\pm$1.6 & 4.8$\pm$1.7 & 113.1$\pm$7.2 & 4.66$\pm$0.30 & \n &  2012.13 &$-$87.2$\pm$2.7 & 450.2$\pm$7.7\\ 
1637+574  & 1\tablenotemark{a} & 29  & 22 &4.71&  34.60& $ 202.2$ & 214.2$\pm$3.2 & 12.0$\pm$3.2\tablenotemark{b} & 98.2$\pm$6.6 & 4.12$\pm$0.28 & \n &  2008.40 &$-$1757$\pm$21 & $-$4324$\pm$38\\ 
1637+574  & 2 & 14  & 22 &3.28&  24.08& $ 200.6$ & 200.3$\pm$4.6 & 0.3$\pm$4.6 & 191$\pm$19 & 8.01$\pm$0.82 & 1988.6$\pm$1.9 &  2006.14 &$-$1178$\pm$28 & $-$3135$\pm$38\\ 
1637+574  & 5 & 11  & 23 &1.18&  8.63& $ 204.8$ & 199.2$\pm$2.0 & 5.6$\pm$2.1 & 169$\pm$11 & 7.09$\pm$0.48 & 1997.85$\pm$0.45 &  2004.49 &$-$451$\pm$12 & $-$946$\pm$30\\ 
1637+574  & 6\tablenotemark{a} & 10  & 240 &0.68&  5.03& $ 210.4$ & 208.9$\pm$3.0 & 1.5$\pm$3.2 & 167$\pm$15 & 7.01$\pm$0.62 & \n &  2005.07 &$-$370.7$\pm$4.7 & $-$634$\pm$21\\ 
1637+574  & 7 & 10  & 210 &0.80&  5.87& $ 207.3$ & 206.0$\pm$1.6 & 1.3$\pm$1.9 & 266$\pm$12 & 11.15$\pm$0.50 & 2004.11$\pm$0.12 &  2007.44 &$-$397.6$\pm$8.9 & $-$773$\pm$22\\ 
1637+574  & 8 & 13  & 636 &0.21&  1.57& $ 197.4$ & 101$\pm$20 & 96$\pm$20\tablenotemark{b} & 3.99$\pm$0.83\tablenotemark{d} & 0.167$\pm$0.035 & \n &  2009.88 &$-$61.7$\pm$3.7 & $-$203.7$\pm$7.3\\ 
1637+574  & 9 & 10  & 75 &1.11&  8.12& $ 207.7$ & 202.4$\pm$2.5 & 5.3$\pm$2.8 & 256$\pm$13 & 10.72$\pm$0.53 & 2005.41$\pm$0.24 &  2009.92 &$-$535$\pm$21 & $-$1030$\pm$25\\ 
1637+574  & 11\tablenotemark{a} & 15  & 135 &1.28&  9.40& $ 206.5$ & 204.4$\pm$1.1 & 2.2$\pm$1.1 & 201.3$\pm$6.5 & 8.45$\pm$0.27 & \n &  2012.63 &$-$538.0$\pm$6.5 & $-$1070$\pm$18\\ 
1637+574  & 12 & 9  & 226 &0.58&  4.28& $ 186.0$ & 192.6$\pm$2.2 & 6.6$\pm$2.5 & 199.1$\pm$9.5 & 8.35$\pm$0.40 & 2012.11$\pm$0.15 &  2014.73 &$-$56$\pm$11 & $-$558$\pm$14\\ 
1637+574  & 14\tablenotemark{a} & 12  & 129 &0.98&  7.21& $ 210.0$ & 199.9$\pm$3.7 & 10.1$\pm$3.9 & 124$\pm$12 & 5.19$\pm$0.51 & \n &  2013.78 &$-$482$\pm$14 & $-$826$\pm$25\\ 
1637+826  & 2 & 13  & 11 &5.86&  2.81& $ 298.3$ & 327$\pm$32 & 29$\pm$32 & 37$\pm$16 & 0.059$\pm$0.025 & \n &  2006.01 &$-$5137$\pm$107 & 2745$\pm$47\\ 
1637+826  & 3 & 10  & 18 &3.50&  1.68& $ 297.3$ & 304.4$\pm$2.3 & 7.1$\pm$2.3\tablenotemark{b} & 91.8$\pm$4.1 & 0.1469$\pm$0.0065 & \n &  2009.90 &$-$3163$\pm$11 & 1644.1$\pm$8.1\\ 
1637+826  & 4 & 11  & 36 &2.98&  1.43& $ 296.8$ & 303.2$\pm$5.1 & 6.4$\pm$5.1 & 52.8$\pm$4.3 & 0.0846$\pm$0.0069 & \n &  2009.37 &$-$2684$\pm$11 & 1358$\pm$13\\ 
1637+826  & 5 & 10  & 18 &2.24&  1.07& $ 299.5$ & 313$\pm$10 & 13$\pm$10 & 44.9$\pm$7.7 & 0.072$\pm$0.012 & \n &  2009.90 &$-$1971$\pm$18 & 1122$\pm$19\\ 
1637+826  & 6\tablenotemark{a} & 11  & 43 &1.57&  0.75& $ 298.9$ & 300.4$\pm$9.9 & 1.5$\pm$9.9 & 36.9$\pm$5.5 & 0.0591$\pm$0.0089 & \n &  2009.37 &$-$1394$\pm$13 & 772$\pm$17\\ 
1637+826  & 7 & 10  & 54 &1.03&  0.49& $ 301.2$ & 292.1$\pm$6.8 & 9.1$\pm$6.8 & 59$\pm$10 & 0.095$\pm$0.016 & \n &  2009.90 &$-$921$\pm$26 & 551$\pm$14\\ 
1637+826  & 8 & 11  & 69 &0.47&  0.23& $ 303.0$ & 177$\pm$21 & 126$\pm$21 & 18.4$\pm$6.9 & 0.030$\pm$0.011 & \n &  2009.37 &$-$397$\pm$14 & 249$\pm$18\\ 
1638+118  & 2 & 7  & 6 &2.99&  4.36& $ 263.6$ & 286$\pm$30 & 22$\pm$30 & 49$\pm$33 & 0.25$\pm$0.17 & \n &  2015.25 &$-$2985$\pm$29 & $-$329$\pm$11\\ 
1638+118  & 3 & 7  & 12 &1.06&  1.55& $ 265.2$ & 241$\pm$22 & 24$\pm$22 & 56$\pm$23 & 0.29$\pm$0.12 & \n &  2015.25 &$-$1069$\pm$26 & $-$95.1$\pm$7.2\\ 
1638+118  & 4 & 7  & 19 &0.36&  0.52& $ 270.3$ & 284.1$\pm$7.7 & 13.8$\pm$7.8 & 44$\pm$10 & 0.224$\pm$0.052 & \n &  2015.25 &$-$366$\pm$10 & 4.4$\pm$4.7\\ 
1638+398  & 1 & 10  & 86 &0.48&  4.08& $ 188.1$ & 154.3$\pm$6.8 & 33.8$\pm$8.1\tablenotemark{b} & 222$\pm$22 & 16.6$\pm$1.6 & \n &  1997.03 &$-$69$\pm$37 & $-$469$\pm$28\\ 
1638+398  & 9 & 5  & 454 &0.18&  1.58& $ 305.6$ & 3$\pm$25 & 57$\pm$25 & 17$\pm$10 & 1.24$\pm$0.75 & \n &  2011.09 &$-$149.7$\pm$1.4 & 107.4$\pm$3.5\\ 
1638+398  & 12 & 7  & 479 &0.29&  2.48& $ 290.0$ & 207$\pm$64 & 83$\pm$64 & 22$\pm$23 & 1.6$\pm$1.7 & \n &  2014.78 &$-$273$\pm$11 & 98.3$\pm$9.1\\ 
1641+399  & 1 & 30  & 210 &7.36&  48.82& $ 290.5$ & 299.3$\pm$4.9 & 8.8$\pm$4.9 & 260$\pm$25 & 8.95$\pm$0.86 & \n &  2000.03 &$-$6981$\pm$80 & 2629$\pm$62\\ 
1641+399  & 2\tablenotemark{a} & 36  & 103 &5.27&  34.99& $ 282.2$ & 301.2$\pm$2.9 & 19.0$\pm$3.0\tablenotemark{b} & 264$\pm$14 & 9.10$\pm$0.49 & \n &  2001.34 &$-$5156$\pm$56 & 1120$\pm$49\\ 
1641+399  & 3\tablenotemark{a} & 41  & 296 &3.10&  20.57& $ 268.5$ & 283.7$\pm$1.9 & 15.2$\pm$2.1\tablenotemark{b} & 316.4$\pm$8.7 & 10.91$\pm$0.30 & \n &  2001.16 &$-$3166$\pm$30 & $-$65$\pm$38\\ 
1641+399  & 4 & 9  & 692 &1.31&  8.68& $ 267.5$ & 274.7$\pm$1.4 & 7.2$\pm$1.4\tablenotemark{b} & 332$\pm$13 & 11.44$\pm$0.44 & 1992.32$\pm$0.16 &  1996.22 &$-$1292.1$\pm$9.9 & $-$57.4$\pm$6.1\\ 
1641+399  & 5 & 13  & 400 &1.17&  7.75& $ 270.6$ & 282.9$\pm$1.9 & 12.3$\pm$2.0\tablenotemark{b} & 388$\pm$39 & 13.4$\pm$1.3 & \n &  1996.63 &$-$1069$\pm$42 & $-$10$\pm$10\\ 
1641+399  & 6\tablenotemark{a} & 43  & 896 &2.22&  14.71& $ 268.2$ & 275.31$\pm$0.58 & 7.15$\pm$0.66\tablenotemark{b} & 338.7$\pm$4.3 & 11.68$\pm$0.15 & \n &  2001.34 &$-$2180$\pm$16 & $-$75$\pm$13\\ 
1641+399  & 7\tablenotemark{a} & 57  & 477 &2.82&  18.69& $ 264.7$ & 269.32$\pm$0.54 & 4.65$\pm$0.61\tablenotemark{b} & 366.7$\pm$2.4 & 12.644$\pm$0.084 & \n &  2003.66 &$-$2498$\pm$10 & $-$258$\pm$14\\ 
1641+399  & 8\tablenotemark{a} & 58  & 788 &2.83&  18.78& $ 270.7$ & 271.02$\pm$0.51 & 0.34$\pm$0.58 & 352.2$\pm$3.6 & 12.15$\pm$0.12 & \n &  2006.63 &$-$2807$\pm$15 & 33$\pm$13\\ 
1641+399  & 9 & 41  & 655 &2.02&  13.41& $ 265.3$ & 261.72$\pm$0.44 & 3.55$\pm$0.49\tablenotemark{b} & 345.7$\pm$4.0 & 11.92$\pm$0.14 & 2000.091$\pm$0.072 &  2005.13 &$-$1811$\pm$11 & $-$137.2$\pm$7.4\\ 
1641+399  & 11 & 20  & 603 &0.98&  6.48& $ 273.3$ & 272.09$\pm$0.72 & 1.22$\pm$0.78 & 561$\pm$15 & 19.35$\pm$0.51 & 2002.373$\pm$0.051 &  2003.91 &$-$864$\pm$12 & 52.3$\pm$5.3\\ 
1641+399  & 12\tablenotemark{a} & 51  & 212 &2.76&  18.33& $ 268.5$ & 268.79$\pm$0.68 & 0.32$\pm$0.79 & 416.0$\pm$7.4 & 14.35$\pm$0.26 & \n &  2010.41 &$-$3154$\pm$30 & $-$82$\pm$20\\ 
1641+399  & 13\tablenotemark{a} & 36  & 221 &1.76&  11.67& $ 272.3$ & 275.9$\pm$1.3 & 3.6$\pm$1.5 & 368$\pm$16 & 12.67$\pm$0.56 & \n &  2009.56 &$-$1905$\pm$43 & 86$\pm$22\\ 
1641+399  & 15 & 21  & 202 &0.99&  6.58& $ 269.9$ & 268.2$\pm$1.6 & 1.8$\pm$1.6 & 324$\pm$18 & 11.17$\pm$0.63 & 2005.83$\pm$0.19 &  2008.29 &$-$796$\pm$22 & 5$\pm$11\\ 
1641+399  & 18 & 33  & 325 &5.64&  37.40& $ 281.5$ & 285.1$\pm$2.0 & 3.6$\pm$2.0 & 243.7$\pm$7.5 & 8.40$\pm$0.26 & \n &  2012.70 &$-$5729$\pm$21 & 1182$\pm$25\\ 
1641+399  & 19 & 11  & 128 &0.48&  3.21& $ 272.3$ & 290.9$\pm$7.5 & 18.6$\pm$7.6 & 254$\pm$29 & 8.75$\pm$0.99 & \n &  2009.03 &$-$443$\pm$12 & 4$\pm$14\\ 
1641+399  & 20 & 17  & 750 &1.67&  11.11& $ 268.6$ & 278.36$\pm$0.84 & 9.74$\pm$0.91\tablenotemark{b} & 369.4$\pm$4.7 & 12.74$\pm$0.16 & \n &  2013.91 &$-$1616.4$\pm$9.2 & $-$49$\pm$11\\ 
1641+399  & 21 & 15  & 108 &5.03&  33.41& $ 273.2$ & 278$\pm$18 & 4$\pm$18 & 380$\pm$57 & 13.1$\pm$2.0 & \n &  2009.63 &$-$5087$\pm$28 & 291$\pm$77\\ 
1641+399  & 22 & 7  & 366 &1.34&  8.87& $ 273.5$ & 277.1$\pm$2.5 & 3.6$\pm$2.5 & 244$\pm$34 & 8.4$\pm$1.2 & 2006.69$\pm$0.84 &  2012.00 &$-$1321$\pm$26 & 79.5$\pm$7.0\\ 
1641+399  & 23\tablenotemark{a} & 14  & 453 &1.20&  7.97& $ 253.2$ & 257.22$\pm$0.98 & 4.0$\pm$1.1\tablenotemark{b} & 396$\pm$13 & 13.65$\pm$0.45 & \n &  2014.49 &$-$1083$\pm$22 & $-$331.4$\pm$10.0\\ 
1641+399  & 25 & 7  & 567 &0.83&  5.49& $ 251.9$ & 253.3$\pm$2.7 & 1.4$\pm$2.9 & 479.8$\pm$7.6 & 16.55$\pm$0.26 & 2014.403$\pm$0.015 &  2016.02 &$-$741.5$\pm$2.4 & $-$243$\pm$15\\ 
1642+690  & 1 & 16  & 51 &10.07&  73.98& $ 193.9$ & 176.7$\pm$8.0 & 17.3$\pm$8.0 & 26.8$\pm$7.2 & 1.13$\pm$0.30 & \n &  2003.67 &$-$2427$\pm$20 & $-$9760$\pm$43\\ 
1642+690  & 3\tablenotemark{a} & 13  & 68 &3.43&  25.17& $ 197.6$ & 197.42$\pm$0.82 & 0.19$\pm$0.90 & 347.1$\pm$9.5 & 14.56$\pm$0.40 & \n &  2001.17 &$-$1110$\pm$18 & $-$3501$\pm$45\\ 
1642+690  & 5 & 8  & 42 &1.58&  11.61& $ 184.9$ & 182.1$\pm$3.9 & 2.7$\pm$3.9 & 78$\pm$11 & 3.26$\pm$0.46 & 1979.1$\pm$3.2 &  1999.60 &$-$134$\pm$14 & $-$1591$\pm$30\\ 
1642+690  & 9 & 5  & 78 &1.17&  8.60& $ 189.3$ & 256$\pm$31 & 67$\pm$31 & 25$\pm$11 & 1.06$\pm$0.47 & \n &  2010.80 &$-$186$\pm$15 & $-$1154$\pm$18\\ 
1642+690  & 10 & 5  & 52 &1.73&  12.69& $ 193.3$ & 206.0$\pm$3.5 & 12.7$\pm$3.5\tablenotemark{b} & 235$\pm$18 & 9.86$\pm$0.77 & \n &  2008.11 &$-$407$\pm$17 & $-$1699$\pm$26\\ 
1652+398  & 3\tablenotemark{a} & 17  & 98 &7.56&  5.02& $ 111.7$ & 107$\pm$56 & 5$\pm$56 & 72$\pm$66 & 0.16$\pm$0.15 & \n &  1997.30 &7027$\pm$79 & $-$2798$\pm$68\\ 
1652+398  & 4 & 19  & 62 &8.26&  5.49& $ 130.4$ & 200.9$\pm$7.6 & 70.5$\pm$7.6\tablenotemark{b} & 191$\pm$17 & 0.429$\pm$0.037 & \n &  2007.08 &6296$\pm$77 & $-$5354$\pm$43\\ 
1652+398  & 5 & 19  & 41 &5.07&  3.37& $ 147.1$ & 232$\pm$11 & 85$\pm$11\tablenotemark{b} & 94$\pm$18 & 0.211$\pm$0.041 & \n &  2007.08 &2752$\pm$58 & $-$4254$\pm$43\\ 
1652+398  & 6 & 14  & 73 &4.35&  2.89& $ 126.8$ & 122$\pm$11 & 5$\pm$11 & 397$\pm$78 & 0.89$\pm$0.17 & \n &  1996.81 &3391$\pm$78 & $-$2546$\pm$67\\ 
1652+398  & 7\tablenotemark{a} & 36  & 77 &2.82&  1.88& $ 148.4$ & 182$\pm$45 & 33$\pm$45 & 8.8$\pm$7.5 & 0.020$\pm$0.017 & \n &  2003.61 &1480$\pm$25 & $-$2415$\pm$37\\ 
1652+398  & 8 & 17  & 100 &0.74&  0.49& $ 164.2$ & 71$\pm$15 & 93$\pm$15\tablenotemark{b} & 33.0$\pm$8.1 & 0.074$\pm$0.018 & \n &  1997.30 &205$\pm$10 & $-$714$\pm$10\\ 
1652+398  & 9 & 19  & 78 &1.17&  0.78& $ 154.6$ & 5$\pm$47 & 150$\pm$47 & 8.7$\pm$6.3\tablenotemark{d} & 0.020$\pm$0.014 & \n &  2007.08 &504$\pm$17 & $-$1060$\pm$18\\ 
1652+398  & 10 & 19  & 70 &0.50&  0.34& $ 164.9$ & 73$\pm$29 & 92$\pm$29 & 12.0$\pm$4.6\tablenotemark{d} & 0.027$\pm$0.010 & \n &  2007.08 &131$\pm$12 & $-$487$\pm$18\\ 
1655+077  & 1 & 13  & 43 &8.75&  59.31& $ 311.5$ & 299.7$\pm$7.5 & 11.8$\pm$7.5 & 156$\pm$29 & 5.6$\pm$1.0 & \n &  2001.21 &$-$6554$\pm$122 & 5794$\pm$40\\ 
1655+077  & 2 & 19  & 59 &8.31&  56.39& $ 317.5$ & 307$\pm$20 & 10$\pm$20 & 24.5$\pm$7.7 & 0.88$\pm$0.28 & \n &  2005.38 &$-$5609$\pm$36 & 6123$\pm$44\\ 
1655+077  & 5 & 7  & 51 &1.67&  11.29& $ 323.8$ & 320.2$\pm$4.2 & 3.6$\pm$4.9 & 412$\pm$31 & 14.8$\pm$1.1 & 1994.57$\pm$0.36 &  1999.17 &$-$1149$\pm$70 & 1542$\pm$82\\ 
1655+077  & 6 & 18  & 144 &2.91&  19.75& $ 321.4$ & 314.8$\pm$1.4 & 6.6$\pm$1.6\tablenotemark{b} & 327.1$\pm$8.2 & 11.73$\pm$0.29 & \n &  2004.97 &$-$1719$\pm$37 & 2182$\pm$42\\ 
1655+077  & 7 & 13  & 38 &2.06&  13.94& $ 323.9$ & 324.4$\pm$2.8 & 0.5$\pm$3.1 & 274$\pm$15 & 9.82$\pm$0.53 & 1999.34$\pm$0.43 &  2006.49 &$-$1152$\pm$40 & 1576$\pm$56\\ 
1655+077  & 9\tablenotemark{a} & 12  & 135 &1.32&  8.94& $ 323.1$ & 324.4$\pm$2.5 & 1.3$\pm$2.9 & 298$\pm$13 & 10.70$\pm$0.47 & \n &  2009.63 &$-$756$\pm$35 & 1006$\pm$37\\ 
1655+077  & 10 & 10  & 182 &0.58&  3.90& $ 317.1$ & 320.3$\pm$5.3 & 3.2$\pm$5.7 & 95.1$\pm$9.4 & 3.41$\pm$0.34 & 2004.49$\pm$0.65 &  2010.22 &$-$366$\pm$17 & 390$\pm$25\\ 
1656+482  & 1 & 5  & 20 &5.09&  43.53& $ 253.2$ & 262$\pm$12 & 8$\pm$12 & 145$\pm$52 & 10.8$\pm$3.9 & \n &  2011.77 &$-$4886$\pm$45 & $-$1476$\pm$16\\ 
1656+482  & 2 & 5  & 8 &1.97&  16.82& $ 247.3$ & 243.3$\pm$9.3 & 4.0$\pm$9.3 & 259$\pm$29 & 19.3$\pm$2.2 & \n &  2011.77 &$-$1840$\pm$21 & $-$773$\pm$40\\ 
1656+482  & 3 & 5  & 31 &0.94&  8.03& $ 254.4$ & 313$\pm$54 & 59$\pm$54 & 21$\pm$32 & 1.5$\pm$2.4 & \n &  2011.77 &$-$905$\pm$23 & $-$250.2$\pm$6.6\\ 
1656+482  & 4 & 5  & 34 &0.25&  2.11& $ 272.9$ & 78.7$\pm$9.1\tablenotemark{c} & 165.8$\pm$9.5 & 89$\pm$13 & 6.67$\pm$0.95 & \n &  2011.77 &$-$236$\pm$11 & 15$\pm$12\\ 
1700+685  & 3 & 9  & 9 &1.48&  6.54& $ 134.0$ & 123.7$\pm$2.8 & 10.3$\pm$2.9\tablenotemark{b} & 445$\pm$23 & 8.38$\pm$0.42 & \n &  2010.71 &1072$\pm$20 & $-$1032$\pm$18\\ 
1700+685  & 4 & 6  & 12 &0.91&  4.04& $ 143.2$ & 133.4$\pm$3.9 & 9.8$\pm$4.0 & 398$\pm$27 & 7.49$\pm$0.50 & \n &  2010.15 &530$\pm$16 & $-$716$\pm$18\\ 
1700+685  & 6 & 8  & 45 &0.84&  3.73& $ 138.9$ & 134.9$\pm$2.7 & 4.0$\pm$3.1 & 613$\pm$29 & 11.53$\pm$0.55 & 2010.272$\pm$0.062 &  2011.64 &579$\pm$15 & $-$660$\pm$28\\ 
1700+685  & 8 & 7  & 62 &0.28&  1.23& $ 138.9$ & 138.0$\pm$8.3 & 0.9$\pm$8.9 & 148$\pm$22 & 2.79$\pm$0.41 & \n &  2012.41 &184$\pm$12 & $-$212$\pm$19\\ 
1708+433  & 2 & 6  & 5 &2.04&  16.51& $ 105.8$ & 150$\pm$42 & 45$\pm$42 & 47$\pm$30 & 2.5$\pm$1.6 & \n &  2012.24 &1970$\pm$26 & $-$569$\pm$29\\ 
1708+433  & 3 & 5  & 4 &1.02&  8.26& $ 110.8$ & 127$\pm$19 & 16$\pm$19 & 100$\pm$32 & 5.4$\pm$1.7 & \n &  2011.42 &967$\pm$16 & $-$372$\pm$12\\ 
1708+433  & 4 & 7  & 51 &0.23&  1.83& $ 100.7$ & 110.8$\pm$5.2 & 10.1$\pm$5.5 & 96$\pm$13 & 5.13$\pm$0.68 & \n &  2012.21 &264$\pm$14 & $-$57.8$\pm$7.6\\ 
1716+686  & 1 & 6  & 5 &6.37&  30.63& $ 325.1$ & 340.6$\pm$6.6 & 15.6$\pm$6.6 & 504$\pm$101 & 10.6$\pm$2.1 & \n &  2013.11 &$-$3669$\pm$30 & 5276$\pm$72\\ 
1716+686  & 2\tablenotemark{a} & 11  & 4 &5.85&  28.13& $ 324.9$ & 337.9$\pm$2.4 & 13.0$\pm$2.4\tablenotemark{b} & 344$\pm$19 & 7.23$\pm$0.41 & \n &  2014.49 &$-$3381$\pm$21 & 4839$\pm$33\\ 
1716+686  & 4\tablenotemark{a} & 10  & 7 &3.80&  18.25& $ 312.6$ & 312.9$\pm$3.8 & 0.2$\pm$3.8 & 182$\pm$12 & 3.83$\pm$0.26 & \n &  2014.26 &$-$2817$\pm$20 & 2594$\pm$15\\ 
1716+686  & 5\tablenotemark{a} & 12  & 13 &2.61&  12.54& $ 317.6$ & 315.8$\pm$4.8 & 1.8$\pm$4.8 & 98.7$\pm$8.0 & 2.07$\pm$0.17 & \n &  2014.49 &$-$1756$\pm$17 & 1922.6$\pm$8.7\\ 
1716+686  & 6\tablenotemark{a} & 11  & 10 &2.07&  9.96& $ 325.0$ & 245$\pm$65 & 80$\pm$65 & 11$\pm$17 & 0.22$\pm$0.36 & \n &  2014.49 &$-$1187$\pm$23 & 1699$\pm$12\\ 
1716+686  & 8 & 11  & 65 &0.65&  3.13& $ 336.7$ & 297$\pm$18 & 39$\pm$18 & 13.6$\pm$3.7\tablenotemark{d} & 0.285$\pm$0.079 & \n &  2014.49 &$-$255.3$\pm$6.0 & 597.4$\pm$6.7\\ 
1716+686  & 9 & 11  & 107 &0.36&  1.73& $ 345.6$ & 263$\pm$23 & 83$\pm$23\tablenotemark{b} & 16.1$\pm$3.9\tablenotemark{d} & 0.338$\pm$0.082 & \n &  2014.49 &$-$85.6$\pm$5.7 & 350$\pm$11\\ 
1716+686  & 10 & 7  & 8 &5.36&  25.78& $ 322.7$ & 335.0$\pm$2.8 & 12.3$\pm$2.8\tablenotemark{b} & 344$\pm$14 & 7.23$\pm$0.30 & \n &  2015.50 &$-$3206$\pm$17 & 4175$\pm$13\\ 
1716+686  & 12 & 7  & 10 &4.73&  22.75& $ 319.1$ & 355.21$\pm$0.97 & 36.10$\pm$0.99\tablenotemark{b} & 202$\pm$22 & 4.23$\pm$0.47 & \n &  2015.50 &$-$3093.3$\pm$2.7 & 3518$\pm$22\\ 
1717+178  & 7 & 5  & 56 &0.84&  2.01& $ 202.7$ & 171$\pm$64 & 32$\pm$64 & 15$\pm$23 & 0.13$\pm$0.21 & \n &  2010.38 &$-$323.1$\pm$4.5 & $-$776$\pm$17\\ 
1717+178  & 8 & 14  & 230 &0.34&  0.81& $ 216.2$ & 145$\pm$33 & 72$\pm$33 & 6.1$\pm$3.2 & 0.054$\pm$0.028 & \n &  2013.11 &$-$199.9$\pm$6.3 & $-$269.6$\pm$9.8\\ 
1722+401  & 1 & 5  & 12 &6.05&  49.20& $ 302.8$ & 302$\pm$13 & 0$\pm$13 & 322$\pm$86 & 17.5$\pm$4.7 & \n &  2010.78 &$-$5092$\pm$89 & 3287$\pm$29\\ 
1722+401  & 2 & 5  & 10 &2.80&  22.81& $ 308.9$ & 304.1$\pm$4.5 & 4.8$\pm$4.5 & 609$\pm$59 & 33.1$\pm$3.2 & \n &  2010.78 &$-$2200$\pm$59 & 1773$\pm$30\\ 
1722+401  & 3 & 5  & 63 &0.51&  4.13& $ 297.5$ & 296.6$\pm$2.5 & 0.8$\pm$2.7 & 220$\pm$17 & 11.96$\pm$0.94 & 2008.38$\pm$0.10 &  2010.78 &$-$457$\pm$17 & 237.5$\pm$3.7\\ 
1725+044  & 1 & 7  & 35 &2.68&  11.65& $ 107.1$ & 100.1$\pm$1.5 & 7.0$\pm$1.7\tablenotemark{b} & 506$\pm$46 & 9.28$\pm$0.84 & \n &  2006.55 &2675$\pm$84 & $-$807$\pm$19\\ 
1725+044  & 2 & 10  & 53 &1.72&  7.48& $ 114.7$ & 106.2$\pm$2.5 & 8.5$\pm$3.0 & 513$\pm$51 & 9.42$\pm$0.94 & \n &  2006.88 &1500$\pm$106 & $-$700$\pm$31\\ 
1725+044  & 3 & 7  & 80 &1.05&  4.59& $ 118.2$ & 114.7$\pm$2.0 & 3.5$\pm$2.2 & 378$\pm$21 & 6.94$\pm$0.39 & 2004.47$\pm$0.15 &  2007.44 &947$\pm$29 & $-$506$\pm$13\\ 
1725+044  & 4\tablenotemark{a} & 10  & 43 &1.98&  8.63& $ 112.2$ & 108.7$\pm$2.0 & 3.5$\pm$2.3 & 588$\pm$11 & 10.78$\pm$0.21 & \n &  2010.32 &1791$\pm$20 & $-$734$\pm$43\\ 
1725+044  & 8 & 5  & 97 &0.82&  3.58& $ 114.3$ & 114.5$\pm$1.6 & 0.2$\pm$1.7 & 235$\pm$12 & 4.31$\pm$0.22 & 2008.67$\pm$0.13 &  2012.02 &721$\pm$13 & $-$325.8$\pm$4.4\\ 
1725+044  & 9 & 5  & 96 &0.41&  1.79& $ 111.2$ & 99.5$\pm$7.3 & 11.7$\pm$7.6 & 103$\pm$25 & 1.90$\pm$0.47 & \n &  2012.02 &370$\pm$25 & $-$147$\pm$11\\ 
1725+123  & 3 & 6  & 68 &0.29&  1.94& $ 325.7$ & 159$\pm$31 & 167$\pm$31 & 24$\pm$12 & 0.82$\pm$0.41 & \n &  2015.52 &$-$165.8$\pm$9.9 & 243$\pm$12\\ 
1726+455  & 2 & 8  & 12 &2.17&  15.62& $ 257.7$ & 239$\pm$16 & 19$\pm$17 & 52$\pm$17 & 2.11$\pm$0.68 & \n &  2006.60 &$-$2116$\pm$56 & $-$460$\pm$27\\ 
1726+455  & 3 & 7  & 49 &0.71&  5.13& $ 237.9$ & 242.7$\pm$4.9 & 4.7$\pm$5.2 & 57.3$\pm$5.1 & 2.31$\pm$0.20 & \n &  2001.85 &$-$503$\pm$23 & $-$326$\pm$22\\ 
1726+455  & 4 & 5  & 124 &0.34&  2.41& $ 228.8$ & 217.9$\pm$9.1 & 10.9$\pm$9.3 & 49.9$\pm$8.2 & 2.01$\pm$0.33 & \n &  2004.54 &$-$251$\pm$11 & $-$219$\pm$13\\ 
1727+502  & 1 & 8  & 5 &6.15&  6.49& $ 304.0$ & 204$\pm$49 & 100$\pm$49 & 78$\pm$55 & 0.28$\pm$0.20 & \n &  2013.86 &$-$5111$\pm$87 & 3419$\pm$69\\ 
1727+502  & 2 & 7  & 10 &2.67&  2.82& $ 293.6$ & 22$\pm$43 & 89$\pm$43 & 49$\pm$31 & 0.18$\pm$0.11 & \n &  2013.86 &$-$2443$\pm$46 & 1088$\pm$44\\ 
1727+502  & 3 & 8  & 15 &1.30&  1.38& $ 274.0$ & 317$\pm$59 & 43$\pm$59 & 11$\pm$12 & 0.041$\pm$0.043 & \n &  2013.86 &$-$1304$\pm$11 & 95$\pm$17\\ 
1727+502  & 4 & 8  & 12 &0.36&  0.38& $ 272.8$ & 3$\pm$67 & 91$\pm$67 & 13$\pm$14 & 0.048$\pm$0.052 & \n &  2013.86 &$-$360$\pm$22 & 22$\pm$19\\ 
1730$-$130  & 1 & 23  & 111 &24.21&  189.29& $ 0.5$ & 1.6$\pm$4.6 & 1.1$\pm$4.6 & 132$\pm$11 & 6.42$\pm$0.54 & \n &  2007.96 &217$\pm$34 & 24158$\pm$35\\ 
1730$-$130  & 2 & 10  & 236 &4.86&  37.99& $ 13.9$ & 7.2$\pm$5.1 & 6.7$\pm$5.1 & 358$\pm$81 & 17.4$\pm$3.9 & \n &  1997.80 &1165$\pm$47 & 4668$\pm$137\\ 
1730$-$130  & 4\tablenotemark{a} & 15  & 100 &4.91&  38.39& $ 5.3$ & 3.0$\pm$1.6 & 2.3$\pm$1.7 & 573$\pm$28 & 27.8$\pm$1.4 & \n &  2006.71 &445$\pm$44 & 4720$\pm$74\\ 
1730$-$130  & 6\tablenotemark{a} & 25  & 909 &2.27&  17.79& $ 26.5$ & 24.3$\pm$1.1 & 2.1$\pm$1.2 & 281.4$\pm$7.6 & 13.65$\pm$0.37 & \n &  2003.55 &925$\pm$20 & 1837$\pm$37\\ 
1730$-$130  & 7 & 15  & 304 &1.85&  14.44& $ 9.8$ & 342.5$\pm$4.9 & 27.3$\pm$5.0\tablenotemark{b} & 167$\pm$23 & 8.1$\pm$1.1 & \n &  2007.49 &344$\pm$26 & 1727$\pm$49\\ 
1730$-$130  & 8\tablenotemark{a} & 24  & 420 &1.93&  15.13& $ 352.7$ & 351.03$\pm$0.72 & 1.65$\pm$0.83 & 407$\pm$21 & 19.7$\pm$1.0 & \n &  2007.96 &$-$213$\pm$12 & 1708$\pm$68\\ 
1730$-$130  & 10 & 23  & 716 &0.60&  4.70& $ 1.2$ & 357.7$\pm$1.6 & 3.5$\pm$1.8 & 121.7$\pm$9.3 & 5.90$\pm$0.45 & 2007.33$\pm$0.44 &  2012.59 &10.9$\pm$9.2 & 640$\pm$26\\ 
1730$-$130  & 13 & 11  & 1350 &0.29&  2.27& $ 4.5$ & 47.1$\pm$8.6 & 42.6$\pm$9.1\tablenotemark{b} & 76$\pm$11 & 3.68$\pm$0.53 & \n &  2014.67 &18$\pm$14 & 285$\pm$19\\ 
1730$-$130  & 14 & 7  & 93 &3.90&  30.48& $ 18.5$ & 44$\pm$14 & 25$\pm$14 & 465$\pm$107 & 22.6$\pm$5.2 & \n &  2012.01 &1238$\pm$76 & 3696$\pm$96\\ 
1730$-$130  & 15 & 24  & 143 &8.83&  69.08& $ 13.0$ & 339.6$\pm$2.2 & 33.4$\pm$2.2\tablenotemark{b} & 178$\pm$12 & 8.64$\pm$0.57 & \n &  2007.96 &2015$\pm$18 & 8522$\pm$38\\ 
1732+389  & 4 & 6  & 8 &1.87&  14.94& $ 106.0$ & 121.6$\pm$7.5 & 15.6$\pm$7.5 & 245$\pm$35 & 12.6$\pm$1.8 & \n &  2011.04 &1784$\pm$27 & $-$507$\pm$20\\ 
1732+389  & 6 & 6  & 97 &1.02&  8.12& $ 118.2$ & 115.6$\pm$6.9 & 2.7$\pm$6.9 & 197$\pm$29 & 10.1$\pm$1.5 & \n &  2011.04 &884$\pm$22 & $-$475$\pm$14\\ 
1732+389  & 7 & 6  & 90 &0.79&  6.28& $ 117.4$ & 144.5$\pm$8.1 & 27.1$\pm$8.2\tablenotemark{b} & 166$\pm$27 & 8.5$\pm$1.4 & \n &  2011.04 &691$\pm$12 & $-$353$\pm$21\\ 
1732+389  & 8 & 6  & 196 &0.22&  1.76& $ 121.9$ & 317$\pm$36 & 164$\pm$36 & 24$\pm$13 & 1.22$\pm$0.66 & \n &  2011.04 &187.8$\pm$9.9 & $-$117.5$\pm$7.9\\ 
1738+476  & 5 & 6  & 176 &0.50&  \n& $ 220.3$ & 219$\pm$14 & 2$\pm$14 & 87$\pm$22 & \n & \n &  2016.09 &$-$328.2$\pm$4.2 & $-$387$\pm$15\\ 
1738+476  & 6 & 8  & 220 &0.18&  \n& $ 223.5$ & 252$\pm$46 & 28$\pm$46 & 18$\pm$14 & \n & \n &  2015.53 &$-$123$\pm$11 & $-$130.6$\pm$8.6\\ 
1738+499  & 1 & 5  & 24 &1.20&  10.25& $ 43.6$ & 352$\pm$14 & 51$\pm$14 & 166$\pm$58 & 11.8$\pm$4.1 & \n &  2010.64 &827$\pm$21 & 867$\pm$40\\ 
1738+499  & 2 & 5  & 106 &0.35&  2.96& $ 28.6$ & 19$\pm$31 & 10$\pm$31 & 42$\pm$16 & 3.0$\pm$1.1 & \n &  2010.64 &165$\pm$19 & 303.5$\pm$8.7\\ 
1742$-$078  & 2 & 6  & 48 &3.50&  \n& $ 192.3$ & 169.3$\pm$4.5 & 23.0$\pm$4.5\tablenotemark{b} & 610$\pm$38 & \n & \n &  2015.79 &$-$749$\pm$29 & $-$3393$\pm$22\\ 
1742$-$078  & 3 & 5  & 103 &1.76&  \n& $ 179.9$ & 280$\pm$13 & 100$\pm$13\tablenotemark{b} & 164$\pm$30 & \n & \n &  2016.08 &$-$7$\pm$14 & $-$1756$\pm$17\\ 
1742$-$078  & 4 & 7  & 379 &0.42&  \n& $ 198.2$ & 154$\pm$109 & 44$\pm$109 & 2.3$\pm$9.2 & \n & \n &  2015.54 &$-$130.7$\pm$3.9 & $-$397.6$\pm$8.8\\ 
1749+096  & 4 & 11  & 103 &0.76&  3.55& $ 2.6$ & 5.7$\pm$6.5 & 3.1$\pm$6.5 & 139$\pm$23 & 2.77$\pm$0.47 & \n &  2001.38 &35.9$\pm$9.2 & 775$\pm$15\\ 
1749+096  & 5\tablenotemark{a} & 22  & 441 &0.41&  1.89& $ 357.8$ & 22.6$\pm$6.3 & 24.8$\pm$6.4\tablenotemark{b} & 126$\pm$22 & 2.53$\pm$0.44 & \n &  2001.33 &$-$22.0$\pm$9.7 & 392$\pm$23\\ 
1749+096  & 8 & 8  & 475 &0.32&  1.50& $ 30.9$ & 24.9$\pm$3.9 & 6.1$\pm$4.2 & 342$\pm$36 & 6.85$\pm$0.72 & 1995.342$\pm$0.099 &  1996.20 &144.9$\pm$7.1 & 232$\pm$15\\ 
1749+701  & 2\tablenotemark{a} & 28  & 48 &2.29&  16.99& $ 295.6$ & 57$\pm$12 & 122$\pm$12\tablenotemark{b} & 23.6$\pm$4.7 & 1.01$\pm$0.20 & \n &  2004.27 &$-$2065$\pm$23 & 990$\pm$25\\ 
1749+701  & 3\tablenotemark{a} & 27  & 26 &1.27&  9.40& $ 292.2$ & 47$\pm$12 & 115$\pm$12\tablenotemark{b} & 21.7$\pm$4.4 & 0.93$\pm$0.19 & \n &  2004.27 &$-$1171$\pm$24 & 481$\pm$21\\ 
1749+701  & 5 & 29  & 84 &0.32&  2.40& $ 296.5$ & 218$\pm$13 & 78$\pm$13\tablenotemark{b} & 7.2$\pm$1.5 & 0.309$\pm$0.064 & \n &  2004.27 &$-$288.9$\pm$9.3 & 145.0$\pm$6.3\\ 
1751+288  & 1 & 8  & 224 &0.40&  3.30& $ 5.5$ & 16.1$\pm$3.1 & 10.5$\pm$3.4\tablenotemark{b} & 70.8$\pm$6.5 & 4.03$\pm$0.37 & \n &  2007.05 &51$\pm$10 & 441$\pm$19\\ 
1758+388  & 3 & 14  & 45 &0.63&  5.33& $ 267.4$ & 249.1$\pm$4.4 & 18.3$\pm$4.5\tablenotemark{b} & 24.9$\pm$2.1 & 2.11$\pm$0.18 & \n &  2003.29 &$-$639$\pm$12 & $-$31.7$\pm$9.7\\ 
1758+388  & 4 & 14  & 573 &0.18&  1.49& $ 333.4$ & 248.7$\pm$4.4 & 84.7$\pm$4.8\tablenotemark{b} & 16.5$\pm$1.3 & 1.40$\pm$0.11 & \n &  2003.29 &$-$72.7$\pm$6.3 & 160.0$\pm$6.1\\ 
1800+440  & 3 & 11  & 6 &4.47&  31.20& $ 197.9$ & 198.2$\pm$2.7 & 0.3$\pm$2.8 & 396$\pm$13 & 15.01$\pm$0.48 & 1990.27$\pm$0.37 &  2001.25 &$-$1336$\pm$77 & $-$4136$\pm$46\\ 
1800+440  & 4 & 5  & 8 &2.00&  13.93& $ 191.1$ & 194.4$\pm$4.0 & 3.4$\pm$4.3 & 395$\pm$28 & 14.9$\pm$1.0 & 1992.68$\pm$0.40 &  1998.13 &$-$418$\pm$56 & $-$2096$\pm$57\\ 
1800+440  & 10 & 11  & 20 &2.05&  14.33& $ 206.8$ & 204.0$\pm$1.9 & 2.8$\pm$2.3 & 385$\pm$16 & 14.57$\pm$0.62 & 2003.41$\pm$0.26 &  2008.97 &$-$952$\pm$38 & $-$1891$\pm$55\\ 
1800+440  & 11 & 8  & 144 &1.25&  8.71& $ 212.2$ & 213.9$\pm$3.3 & 1.6$\pm$4.0 & 335$\pm$24 & 12.70$\pm$0.90 & 2006.62$\pm$0.28 &  2009.83 &$-$583$\pm$37 & $-$933$\pm$69\\ 
1800+440  & 12 & 6  & 79 &1.19&  8.34& $ 214.7$ & 214.2$\pm$4.2 & 0.5$\pm$4.7 & 447$\pm$36 & 16.9$\pm$1.4 & 2009.59$\pm$0.24 &  2011.80 &$-$563$\pm$40 & $-$809$\pm$54\\ 
1803+784  & 1 & 28  & 55 &6.86&  48.45& $ 265.3$ & 272.7$\pm$1.9 & 7.4$\pm$1.9\tablenotemark{b} & 235$\pm$22 & 9.10$\pm$0.86 & \n &  2007.35 &$-$6786$\pm$80 & $-$568$\pm$28\\ 
1803+784  & 2 & 39  & 35 &3.40&  24.00& $ 271.6$ & 315$\pm$16 & 43$\pm$16 & 31.3$\pm$7.9 & 1.21$\pm$0.31 & \n &  2003.79 &$-$3376$\pm$54 & 72$\pm$29\\ 
1803+784  & 3\tablenotemark{a} & 38  & 103 &1.73&  12.18& $ 268.3$ & 355$\pm$14 & 86$\pm$14\tablenotemark{b} & 14.5$\pm$2.6 & 0.56$\pm$0.10 & \n &  2004.53 &$-$1724$\pm$19 & $-$59$\pm$13\\ 
1803+784  & 4\tablenotemark{a} & 51  & 184 &1.42&  10.05& $ 270.4$ & 344$\pm$10 & 73$\pm$10\tablenotemark{b} & 9.4$\pm$1.7 & 0.363$\pm$0.066 & \n &  2003.79 &$-$1424.4$\pm$8.9 & 11.4$\pm$8.9\\ 
1803+784  & 5\tablenotemark{a} & 37  & 108 &0.88&  6.24& $ 279.8$ & 292$\pm$66 & 12$\pm$66 & 3.0$\pm$4.9 & 0.12$\pm$0.19 & \n &  2004.17 &$-$870$\pm$20 & 150$\pm$16\\ 
1803+784  & 6\tablenotemark{a} & 50  & 271 &0.34&  2.43& $ 275.3$ & 71$\pm$75 & 156$\pm$75 & 1.4$\pm$2.5 & 0.054$\pm$0.098 & \n &  2003.79 &$-$343$\pm$13 & 31.6$\pm$5.2\\ 
1807+698  & 4\tablenotemark{a} & 28  & 31 &3.18&  3.12& $ 260.9$ & 195$\pm$10 & 66$\pm$10\tablenotemark{b} & 25.4$\pm$3.2 & 0.086$\pm$0.011 & \n &  2003.30 &$-$3143$\pm$23 & $-$519$\pm$16\\ 
1807+698  & 5 & 30  & 51 &2.40&  2.36& $ 261.1$ & 224.2$\pm$8.1 & 36.9$\pm$8.1\tablenotemark{b} & 14.2$\pm$2.0 & 0.0480$\pm$0.0067 & \n &  2003.30 &$-$2380$\pm$11 & $-$376.1$\pm$9.2\\ 
1807+698  & 6\tablenotemark{a} & 28  & 31 &1.55&  1.53& $ 257.4$ & 197$\pm$38 & 60$\pm$38 & 6.5$\pm$3.5 & 0.022$\pm$0.012 & \n &  2003.30 &$-$1518$\pm$22 & $-$341$\pm$18\\ 
1807+698  & 7\tablenotemark{a} & 29  & 116 &1.06&  1.04& $ 258.3$ & 232$\pm$14 & 26$\pm$14 & 4.9$\pm$1.1 & 0.0166$\pm$0.0038 & \n &  2003.30 &$-$1040.8$\pm$5.6 & $-$217.5$\pm$6.0\\ 
1807+698  & 8 & 29  & 117 &0.69&  0.67& $ 254.8$ & 291$\pm$37 & 36$\pm$37 & 3.9$\pm$2.9 & 0.0130$\pm$0.0098 & \n &  2003.30 &$-$664$\pm$14 & $-$178.9$\pm$6.6\\ 
1807+698  & 9 & 29  & 271 &0.32&  0.31& $ 252.5$ & 289$\pm$20 & 37$\pm$20 & 3.7$\pm$1.5 & 0.0125$\pm$0.0052 & \n &  2003.30 &$-$305.3$\pm$8.3 & $-$94.7$\pm$3.9\\ 
1823+568  & 1 & 20  & 14 &7.54&  52.68& $ 199.2$ & 189.4$\pm$4.6 & 9.7$\pm$4.6 & 245$\pm$43 & 9.3$\pm$1.6 & \n &  1998.35 &$-$2463$\pm$27 & $-$7059$\pm$67\\ 
1823+568  & 2 & 36  & 14 &6.58&  45.99& $ 199.4$ & 209.1$\pm$4.7 & 9.7$\pm$4.7 & 138$\pm$15 & 5.25$\pm$0.57 & \n &  2000.39 &$-$2129$\pm$25 & $-$6111$\pm$47\\ 
1823+568  & 4\tablenotemark{a} & 36  & 19 &4.63&  32.39& $ 200.8$ & 197.80$\pm$0.79 & 2.96$\pm$0.85\tablenotemark{b} & 498.5$\pm$9.9 & 18.91$\pm$0.37 & \n &  2005.81 &$-$1846$\pm$26 & $-$4967$\pm$40\\ 
1823+568  & 6\tablenotemark{a} & 17  & 89 &1.72&  12.02& $ 198.7$ & 192.4$\pm$1.7 & 6.3$\pm$1.7\tablenotemark{b} & 209$\pm$15 & 7.94$\pm$0.56 & \n &  1999.90 &$-$555.5$\pm$6.3 & $-$1649$\pm$17\\ 
1823+568  & 8 & 25  & 30 &1.57&  10.95& $ 199.8$ & 197.8$\pm$2.2 & 2.0$\pm$2.3 & 122.2$\pm$8.9 & 4.63$\pm$0.34 & 1992.96$\pm$0.91 &  2003.45 &$-$432$\pm$18 & $-$1167$\pm$42\\ 
1823+568  & 9 & 55  & 238 &0.43&  3.02& $ 198.9$ & 241$\pm$29 & 43$\pm$29 & 2.41$\pm$0.88\tablenotemark{d} & 0.091$\pm$0.033 & \n &  2003.64 &$-$142.2$\pm$2.7 & $-$410.1$\pm$6.1\\ 
1823+568  & 10 & 12  & 21 &1.42&  9.91& $ 200.6$ & 199.2$\pm$5.5 & 1.4$\pm$5.6 & 142$\pm$26 & 5.4$\pm$1.0 & 1998.8$\pm$1.8 &  2009.37 &$-$515$\pm$16 & $-$1371$\pm$48\\ 
1823+568  & 12 & 22  & 40 &1.97&  13.78& $ 198.6$ & 206.2$\pm$4.7 & 7.6$\pm$4.7 & 87.9$\pm$7.0 & 3.33$\pm$0.26 & \n &  2005.13 &$-$654$\pm$12 & $-$1918$\pm$12\\ 
1823+568  & 14 & 7  & 10 &6.30&  44.01& $ 198.9$ & 198.0$\pm$2.5 & 0.9$\pm$2.5 & 576$\pm$48 & 21.9$\pm$1.8 & 1999.12$\pm$0.82 &  2010.41 &$-$2076$\pm$25 & $-$6065$\pm$63\\ 
1823+568  & 15 & 5  & 24 &1.09&  7.62& $ 202.2$ & 176$\pm$20 & 26$\pm$20 & 81$\pm$36 & 3.1$\pm$1.4 & \n &  2010.82 &$-$411$\pm$19 & $-$1012$\pm$34\\ 
1823+568  & 16 & 7  & 495 &0.17&  1.15& $ 198.9$ & 186$\pm$121 & 13$\pm$121 & 0.5$\pm$2.9 & 0.02$\pm$0.11 & \n &  2010.28 &$-$53.5$\pm$2.6 & $-$156.3$\pm$5.2\\ 
1827+062  & 2 & 7  & 13 &2.45&  17.96& $ 323.7$ & 337.4$\pm$5.9 & 13.6$\pm$6.0 & 388$\pm$24 & 16.2$\pm$1.0 & \n &  2011.67 &$-$1444$\pm$57 & 1959$\pm$26\\ 
1827+062  & 3 & 7  & 24 &1.44&  10.56& $ 323.2$ & 234$\pm$11 & 89$\pm$11\tablenotemark{b} & 108$\pm$17 & 4.50$\pm$0.72 & \n &  2011.67 &$-$859$\pm$19 & 1158$\pm$30\\ 
1827+062  & 4 & 5  & 31 &0.84&  6.18& $ 308.2$ & 282.0$\pm$9.8 & 26.1$\pm$9.8 & 89.4$\pm$8.7 & 3.73$\pm$0.36 & \n &  2011.03 &$-$664.8$\pm$7.0 & 522$\pm$13\\ 
1827+062  & 5 & 7  & 182 &0.20&  1.49& $ 314.8$ & 245$\pm$58 & 70$\pm$58 & 9.7$\pm$8.8 & 0.41$\pm$0.36 & \n &  2011.67 &$-$144$\pm$12 & 144$\pm$12\\ 
1827+133  & 2 & 7  & 3 &0.58&  \n& $ 127.2$ & 126$\pm$18 & 1$\pm$19 & 198$\pm$50 & \n & \n &  2015.45 &435$\pm$39 & $-$332$\pm$70\\ 
1828+487  & 1 & 19  & 100 &14.01&  99.65& $ 310.5$ & 321.4$\pm$3.7 & 10.9$\pm$3.7 & 151.0$\pm$8.7 & 5.93$\pm$0.34 & \n &  2005.91 &$-$10493$\pm$53 & 8910$\pm$29\\ 
1828+487  & 2\tablenotemark{a} & 22  & 28 &12.70&  90.31& $ 325.1$ & 322.9$\pm$1.8 & 2.1$\pm$1.8 & 252.8$\pm$7.9 & 9.92$\pm$0.31 & \n &  2005.91 &$-$7087$\pm$38 & 10178$\pm$41\\ 
1828+487  & 3\tablenotemark{a} & 22  & 58 &11.65&  82.86& $ 327.4$ & 319.03$\pm$0.84 & 8.41$\pm$0.84\tablenotemark{b} & 244.0$\pm$3.6 & 9.58$\pm$0.14 & \n &  2005.91 &$-$6084$\pm$17 & 9604$\pm$19\\ 
1828+487  & 5\tablenotemark{a} & 20  & 49 &5.92&  42.09& $ 332.5$ & 334.6$\pm$1.3 & 2.1$\pm$1.3 & 281.2$\pm$8.6 & 11.04$\pm$0.34 & \n &  2005.35 &$-$2604$\pm$27 & 4984$\pm$43\\ 
1828+487  & 6 & 10  & 41 &2.40&  17.06& $ 330.8$ & 328.7$\pm$1.8 & 2.1$\pm$1.9 & 332$\pm$12 & 13.02$\pm$0.47 & 1995.43$\pm$0.27 &  2001.77 &$-$1037$\pm$27 & 1874$\pm$37\\ 
1828+487  & 8 & 13  & 61 &2.78&  19.74& $ 322.4$ & 324.17$\pm$0.97 & 1.8$\pm$1.0 & 354.7$\pm$7.3 & 13.92$\pm$0.29 & 1998.37$\pm$0.14 &  2006.28 &$-$1680$\pm$12 & 2178$\pm$23\\ 
1828+487  & 10 & 20  & 22 &2.48&  17.64& $ 315.2$ & 316.16$\pm$0.84 & 0.92$\pm$0.95 & 351.9$\pm$5.1 & 13.81$\pm$0.20 & 2003.78$\pm$0.12 &  2010.79 &$-$1733$\pm$18 & 1747$\pm$21\\ 
1828+487  & 11 & 17  & 74 &1.87&  13.33& $ 313.5$ & 315.3$\pm$1.0 & 1.8$\pm$1.2 & 329.4$\pm$5.7 & 12.93$\pm$0.22 & 2005.647$\pm$0.090 &  2011.35 &$-$1391$\pm$25 & 1321$\pm$12\\ 
1828+487  & 12 & 18  & 41 &2.60&  18.48& $ 317.1$ & 317.71$\pm$0.68 & 0.67$\pm$0.76 & 365.1$\pm$4.4 & 14.33$\pm$0.17 & 2001.655$\pm$0.095 &  2008.37 &$-$1672$\pm$16 & 1793$\pm$16\\ 
1828+487  & 13\tablenotemark{a} & 11  & 68 &1.23&  8.72& $ 315.0$ & 316.8$\pm$1.2 & 1.8$\pm$1.3 & 299.2$\pm$6.4 & 11.74$\pm$0.25 & \n &  2010.88 &$-$790.8$\pm$9.9 & 786$\pm$16\\ 
1828+487  & 14\tablenotemark{a} & 23  & 14 &6.69&  47.60& $ 318.7$ & 310.5$\pm$1.3 & 8.3$\pm$1.3\tablenotemark{b} & 295.1$\pm$6.3 & 11.58$\pm$0.25 & \n &  2007.86 &$-$4226$\pm$28 & 4868$\pm$38\\ 
1828+487  & 15 & 14  & 56 &8.19&  58.26& $ 329.3$ & 322.34$\pm$0.51 & 6.96$\pm$0.51\tablenotemark{b} & 309.9$\pm$2.6 & 12.16$\pm$0.10 & \n &  2012.24 &$-$4167.8$\pm$8.1 & 7026.8$\pm$6.6\\ 
1828+487  & 16 & 9  & 115 &0.94&  6.70& $ 310.1$ & 313.0$\pm$2.4 & 2.9$\pm$2.6 & 301$\pm$12 & 11.82$\pm$0.49 & 2008.86$\pm$0.14 &  2011.69 &$-$662$\pm$19 & 552$\pm$19\\ 
1828+487  & 17 & 12  & 18 &6.21&  44.20& $ 331.4$ & 333.7$\pm$3.6 & 2.3$\pm$3.6 & 337$\pm$28 & 13.2$\pm$1.1 & \n &  2013.05 &$-$2982$\pm$41 & 5465$\pm$69\\ 
1828+487  & 19 & 5  & 152 &1.10&  7.85& $ 318.0$ & 318.4$\pm$7.8 & 0.4$\pm$7.9 & 194$\pm$24 & 7.62$\pm$0.95 & \n &  2015.52 &$-$706$\pm$32 & 784$\pm$15\\ 
1842+681  & 7 & 5  & 9 &2.77&  16.35& $ 133.7$ & 118.1$\pm$4.0 & 15.7$\pm$4.1\tablenotemark{b} & 1110$\pm$106 & 31.4$\pm$3.0 & \n &  2016.18 &1999$\pm$35 & $-$1915$\pm$19\\ 
1842+681  & 8 & 5  & 4 &2.09&  12.33& $ 134.9$ & 135.9$\pm$2.5 & 1.0$\pm$2.5 & 974$\pm$41 & 27.6$\pm$1.2 & 2014.050$\pm$0.086 &  2016.18 &1478$\pm$15 & $-$1474$\pm$10\\ 
1842+681  & 9 & 5  & 20 &0.85&  4.98& $ 132.7$ & 131.0$\pm$2.7 & 1.6$\pm$2.7 & 365$\pm$18 & 10.34$\pm$0.52 & 2013.825$\pm$0.092 &  2016.18 &619.8$\pm$7.0 & $-$571.6$\pm$3.2\\ 
1842+681  & 10 & 5  & 78 &0.48&  2.83& $ 138.4$ & 147$\pm$89 & 9$\pm$89 & 17$\pm$40 & 0.5$\pm$1.1 & \n &  2016.18 &318.6$\pm$9.1 & $-$359$\pm$12\\ 
1842+681  & 11 & 5  & 200 &0.25&  1.45& $ 133.7$ & 122.0$\pm$6.5 & 11.7$\pm$6.5 & 121$\pm$14 & 3.41$\pm$0.40 & \n &  2016.18 &176.9$\pm$4.5 & $-$169.2$\pm$4.0\\ 
1845+797  & 1 & 11  & 45 &7.61&  8.10& $ 324.6$ & 330.2$\pm$1.3 & 5.6$\pm$1.3\tablenotemark{b} & 579$\pm$14 & 2.120$\pm$0.052 & \n &  1998.40 &$-$4495$\pm$27 & 6362$\pm$32\\ 
1845+797  & 3\tablenotemark{a} & 11  & 38 &5.92&  6.30& $ 319.8$ & 331.1$\pm$1.7 & 11.3$\pm$1.7\tablenotemark{b} & 534$\pm$20 & 1.957$\pm$0.073 & \n &  1998.40 &$-$3900$\pm$29 & 4666$\pm$47\\ 
1845+797  & 4 & 6  & 14 &5.46&  5.81& $ 321.6$ & 316.2$\pm$9.0 & 5.4$\pm$9.1 & 284$\pm$44 & 1.04$\pm$0.16 & \n &  2000.61 &$-$3405$\pm$75 & 4288$\pm$77\\ 
1845+797  & 5 & 10  & 7 &6.91&  7.35& $ 322.0$ & 325.6$\pm$2.8 & 3.5$\pm$2.8 & 473$\pm$25 & 1.733$\pm$0.093 & \n &  2007.57 &$-$4298$\pm$20 & 5519$\pm$27\\ 
1845+797  & 10 & 8  & 5 &6.19&  6.58& $ 322.1$ & 324.3$\pm$7.7 & 2.1$\pm$7.7 & 265$\pm$36 & 0.97$\pm$0.13 & \n &  2009.47 &$-$3870$\pm$46 & 4985$\pm$48\\ 
1846+322  & 1 & 11  & 13 &1.19&  8.96& $ 332.1$ & 344$\pm$10 & 11$\pm$10 & 96$\pm$27 & 4.3$\pm$1.2 & \n &  2011.01 &$-$565$\pm$15 & 1082$\pm$31\\ 
1846+322  & 2 & 11  & 119 &0.23&  1.73& $ 313.7$ & 350$\pm$21 & 37$\pm$21 & 27.0$\pm$6.3 & 1.19$\pm$0.28 & \n &  2011.01 &$-$168$\pm$12 & 167.1$\pm$6.6\\ 
1849+670  & 1 & 12  & 18 &6.90&  47.97& $ 309.2$ & 318.6$\pm$4.8 & 9.4$\pm$4.8 & 311$\pm$25 & 11.69$\pm$0.95 & \n &  2007.46 &$-$5358$\pm$70 & 4373$\pm$51\\ 
1849+670  & 3 & 5  & 8 &1.85&  12.84& $ 319.0$ & 318.1$\pm$3.4 & 0.9$\pm$3.6 & 589$\pm$33 & 22.1$\pm$1.2 & 2001.95$\pm$0.15 &  2004.71 &$-$1051$\pm$42 & 1215$\pm$22\\ 
1849+670  & 4\tablenotemark{a} & 13  & 10 &2.58&  17.97& $ 315.0$ & 309.1$\pm$3.0 & 5.9$\pm$3.2 & 583$\pm$30 & 21.9$\pm$1.1 & \n &  2008.29 &$-$2046$\pm$62 & 2003$\pm$63\\ 
1849+670  & 6 & 7  & 62 &1.12&  7.76& $ 319.2$ & 313.0$\pm$5.9 & 6.2$\pm$6.2 & 331$\pm$33 & 12.4$\pm$1.3 & \n &  2010.03 &$-$746$\pm$33 & 861$\pm$40\\ 
1849+670  & 7 & 10  & 361 &0.28&  1.95& $ 312.7$ & 281$\pm$13 & 31$\pm$14 & 53$\pm$11 & 1.99$\pm$0.40 & \n &  2008.93 &$-$199$\pm$17 & 188$\pm$21\\ 
1851+488  & 1 & 7  & 19 &0.56&  4.74& $ 39.1$ & 2$\pm$24 & 38$\pm$24 & 83$\pm$21 & 5.1$\pm$1.3 & \n &  2012.63 &356$\pm$27 & 420$\pm$14\\ 
1901+319  & 1 & 25  & 94 &15.90&  108.92& $ 119.6$ & 157$\pm$11 & 38$\pm$11\tablenotemark{b} & 15.3$\pm$1.8\tablenotemark{d} & 0.559$\pm$0.066 & \n &  2003.10 &13829$\pm$18 & $-$7849.8$\pm$8.1\\ 
1901+319  & 2 & 14  & 59 &1.86&  12.72& $ 132.0$ & 128.0$\pm$1.1 & 4.0$\pm$1.2\tablenotemark{b} & 241.2$\pm$5.0 & 8.81$\pm$0.18 & 1991.06$\pm$0.17 &  1999.47 &1514$\pm$14 & $-$1348$\pm$12\\ 
1901+319  & 4 & 9  & 120 &1.10&  7.52& $ 120.3$ & 137.0$\pm$1.8 & 16.7$\pm$1.9\tablenotemark{b} & 217.8$\pm$6.6 & 7.96$\pm$0.24 & \n &  2000.67 &1014$\pm$15 & $-$626$\pm$12\\ 
1901+319  & 5 & 11  & 70 &0.64&  4.39& $ 111.3$ & 124.9$\pm$4.1 & 13.6$\pm$4.5\tablenotemark{b} & 89.5$\pm$5.9 & 3.27$\pm$0.22 & \n &  2001.01 &656$\pm$18 & $-$274$\pm$21\\ 
1901+319  & 7 & 9  & 249 &1.17&  8.01& $ 112.7$ & 111.3$\pm$2.7 & 1.4$\pm$2.8 & 181$\pm$11 & 6.61$\pm$0.40 & 2002.26$\pm$0.41 &  2008.18 &982$\pm$24 & $-$414$\pm$16\\ 
1901+319  & 9 & 8  & 225 &0.86&  5.87& $ 116.8$ & 126.2$\pm$4.3 & 9.3$\pm$4.8 & 193$\pm$13 & 7.05$\pm$0.49 & \n &  2008.02 &698$\pm$24 & $-$338$\pm$30\\ 
1901+319  & 11 & 6  & 136 &0.68&  4.66& $ 109.5$ & 111.5$\pm$5.7 & 2.0$\pm$5.8 & 181$\pm$18 & 6.62$\pm$0.67 & 2006.44$\pm$0.44 &  2010.24 &642$\pm$12 & $-$228$\pm$12\\ 
1901+319  & 12 & 6  & 149 &0.60&  4.08& $ 112.7$ & 144$\pm$29 & 32$\pm$29 & 101$\pm$46 & 3.7$\pm$1.7 & \n &  1996.12 &559$\pm$28 & $-$243$\pm$36\\ 
1902+556  & 1 & 7  & 15 &4.63&  \n& $ 42.2$ & 220$\pm$53 & 178$\pm$53 & 47$\pm$38 & \n & \n &  2013.47 &3114$\pm$74 & 3429$\pm$65\\ 
1902+556  & 2 & 7  & 13 &1.86&  \n& $ 43.2$ & 60.4$\pm$9.7 & 17.2$\pm$9.7 & 86$\pm$16 & \n & \n &  2013.47 &1263$\pm$30 & 1347$\pm$24\\ 
1902+556  & 4 & 7  & 20 &0.26&  \n& $ 27.1$ & 28$\pm$32 & 1$\pm$32 & 10.1$\pm$5.5 & \n & \n &  2013.47 &118.3$\pm$6.4 & 231$\pm$11\\ 
1908$-$201  & 1 & 8  & 118 &3.83&  31.55& $ 37.3$ & 38$\pm$18 & 0$\pm$18 & 77$\pm$21 & 4.4$\pm$1.2 & \n &  2008.68 &2336$\pm$41 & 3067$\pm$23\\ 
1908$-$201  & 2 & 8  & 863 &0.40&  3.28& $ 11.2$ & 59.1$\pm$8.1 & 47.9$\pm$8.2\tablenotemark{b} & 45.8$\pm$7.4 & 2.61$\pm$0.42 & \n &  2008.15 &76.1$\pm$9.7 & 389.9$\pm$7.0\\ 
1914$-$194  & 1 & 8  & 9 &12.26&  29.38& $ 324.9$ & 181$\pm$31 & 144$\pm$31 & 137$\pm$86 & 1.22$\pm$0.77 & \n &  2012.97 &$-$7044$\pm$81 & 10021$\pm$153\\ 
1914$-$194  & 2 & 8  & 10 &8.55&  20.48& $ 326.5$ & 180$\pm$33 & 147$\pm$33 & 119$\pm$57 & 1.06$\pm$0.51 & \n &  2012.97 &$-$4722$\pm$116 & 7112$\pm$114\\ 
1914$-$194  & 4 & 8  & 16 &3.17&  7.59& $ 333.4$ & 17$\pm$13 & 44$\pm$13\tablenotemark{b} & 80$\pm$22 & 0.71$\pm$0.20 & \n &  2012.97 &$-$1414$\pm$31 & 2840$\pm$43\\ 
1914$-$194  & 5 & 8  & 21 &1.48&  3.56& $ 338.4$ & 53$\pm$73 & 75$\pm$73 & 6$\pm$12 & 0.06$\pm$0.11 & \n &  2012.97 &$-$545$\pm$11 & 1382$\pm$24\\ 
1914$-$194  & 6 & 8  & 25 &0.67&  1.62& $ 340.9$ & 196$\pm$54 & 145$\pm$54 & 28$\pm$40 & 0.25$\pm$0.36 & \n &  2012.97 &$-$221$\pm$16 & 635$\pm$58\\ 
1920$-$211  & 2 & 7  & 117 &1.83&  15.09& $ 335.0$ & 352$\pm$28 & 17$\pm$28 & 41$\pm$16 & 2.35$\pm$0.90 & \n &  2011.48 &$-$770$\pm$30 & 1651$\pm$23\\ 
1920$-$211  & 3 & 7  & 241 &0.80&  6.60& $ 354.1$ & 20.8$\pm$3.3 & 26.7$\pm$3.5\tablenotemark{b} & 202$\pm$21 & 11.6$\pm$1.2 & \n &  2011.48 &$-$88$\pm$14 & 777$\pm$33\\ 
1921$-$293  & 1 & 5  & 1158 &5.51&  27.18& $ 24.1$ & 16.4$\pm$5.2 & 7.7$\pm$5.2 & 320$\pm$42 & 6.96$\pm$0.92 & \n &  1998.38 &2247$\pm$53 & 5035$\pm$87\\ 
1921$-$293  & 3 & 5  & 2728 &0.51&  2.50& $ 333.2$ & 47$\pm$82 & 73$\pm$82 & 11$\pm$23 & 0.24$\pm$0.49 & \n &  1998.38 &$-$228$\pm$42 & 452$\pm$31\\ 
1921$-$293  & 7 & 7  & 5291 &0.43&  2.10& $ 320.6$ & 348$\pm$16 & 27$\pm$17 & 121$\pm$24 & 2.63$\pm$0.52 & \n &  2011.65 &$-$265$\pm$36 & 305$\pm$23\\ 
1923+210  & 2 & 12  & 58 &4.87&  \n& $ 251.5$ & 258.56$\pm$0.56 & 7.08$\pm$0.61\tablenotemark{b} & 320$\pm$11 & \n & \n &  2006.52 &$-$4557$\pm$52 & $-$1535$\pm$10\\ 
1923+210  & 3 & 5  & 217 &0.27&  \n& $ 240.7$ & 42$\pm$14\tablenotemark{c} & 161$\pm$14 & 18.8$\pm$4.4 & \n & \n &  2011.51 &$-$229.7$\pm$7.9 & $-$125.8$\pm$5.7\\ 
1923+210  & 5 & 13  & 162 &1.38&  \n& $ 246.8$ & 241.3$\pm$1.2 & 5.6$\pm$1.4\tablenotemark{b} & 162.2$\pm$3.8 & \n & 1998.20$\pm$0.22 &  2006.52 &$-$1279$\pm$17 & $-$549$\pm$16\\ 
1923+210  & 6 & 8  & 618 &1.18&  \n& $ 250.7$ & 252.9$\pm$1.3 & 2.1$\pm$1.4 & 186.0$\pm$4.4 & \n & 2001.93$\pm$0.17 &  2007.43 &$-$966$\pm$14 & $-$344$\pm$13\\ 
1923+210  & 7 & 7  & 225 &0.93&  \n& $ 242.8$ & 255.0$\pm$2.6 & 12.2$\pm$2.8\tablenotemark{b} & 241.8$\pm$9.2 & \n & \n &  2011.10 &$-$978$\pm$15 & $-$465$\pm$19\\ 
1926+611  & 1 & 7  & 29 &2.60&  \n& $ 136.2$ & 155.4$\pm$3.9 & 19.2$\pm$4.0\tablenotemark{b} & 302$\pm$29 & \n & \n &  2015.61 &1794$\pm$16 & $-$1866$\pm$27\\ 
1926+611  & 2 & 7  & 85 &1.44&  \n& $ 130.0$ & 143.6$\pm$8.9 & 13.7$\pm$8.9 & 82$\pm$14 & \n & \n &  2015.61 &1103.2$\pm$8.9 & $-$924$\pm$14\\ 
1926+611  & 3 & 7  & 98 &0.96&  \n& $ 125.6$ & 261$\pm$41 & 135$\pm$41 & 57$\pm$43 & \n & \n &  2015.61 &780$\pm$34 & $-$557$\pm$23\\ 
1926+611  & 4 & 7  & 77 &0.35&  \n& $ 119.5$ & 150$\pm$49 & 31$\pm$49 & 37$\pm$26 & \n & \n &  2015.61 &303$\pm$31 & $-$171$\pm$19\\ 
1928+738  & 1\tablenotemark{a} & 43  & 65 &12.77&  56.71& $ 168.4$ & 183.30$\pm$0.66 & 14.90$\pm$0.67\tablenotemark{b} & 406.2$\pm$7.6 & 7.66$\pm$0.14 & \n &  2004.14 &2545$\pm$27 & $-$12903$\pm$43\\ 
1928+738  & 2 & 14  & 23 &6.36&  28.26& $ 165.2$ & 173.3$\pm$2.6 & 8.1$\pm$2.6\tablenotemark{b} & 384$\pm$41 & 7.24$\pm$0.78 & \n &  2000.65 &1654$\pm$28 & $-$6404$\pm$70\\ 
1928+738  & 3\tablenotemark{a} & 45  & 54 &5.57&  24.75& $ 164.2$ & 169.44$\pm$0.86 & 5.20$\pm$0.90\tablenotemark{b} & 305.6$\pm$8.6 & 5.77$\pm$0.16 & \n &  2004.14 &1564$\pm$26 & $-$5632$\pm$51\\ 
1928+738  & 4 & 15  & 89 &3.28&  14.57& $ 170.4$ & 175.12$\pm$0.75 & 4.74$\pm$0.76\tablenotemark{b} & 339$\pm$11 & 6.39$\pm$0.21 & \n &  1998.29 &540.5$\pm$6.3 & $-$3147$\pm$16\\ 
1928+738  & 5 & 47  & 143 &3.94&  17.51& $ 169.6$ & 165.80$\pm$0.52 & 3.75$\pm$0.54\tablenotemark{b} & 249.4$\pm$6.4 & 4.71$\pm$0.12 & \n &  2004.14 &768.1$\pm$9.3 & $-$4086$\pm$39\\ 
1928+738  & 6\tablenotemark{a} & 31  & 189 &2.69&  11.93& $ 159.9$ & 171.4$\pm$1.9 & 11.5$\pm$2.0\tablenotemark{b} & 242.4$\pm$6.1 & 4.57$\pm$0.11 & \n &  1999.94 &936$\pm$22 & $-$2613$\pm$16\\ 
1928+738  & 8\tablenotemark{a} & 49  & 306 &2.65&  11.77& $ 159.8$ & 164.72$\pm$0.40 & 4.93$\pm$0.47\tablenotemark{b} & 242.6$\pm$3.5 & 4.576$\pm$0.066 & \n &  2005.70 &1015.6$\pm$9.3 & $-$2852$\pm$23\\ 
1928+738  & 9 & 29  & 256 &1.37&  6.07& $ 151.4$ & 151.4$\pm$1.5 & 0.0$\pm$1.7 & 244.7$\pm$8.4 & 4.62$\pm$0.16 & 1995.16$\pm$0.19 &  2001.94 &794$\pm$17 & $-$1457$\pm$30\\ 
1928+738  & 10\tablenotemark{a} & 28  & 414 &1.23&  5.47& $ 156.0$ & 153.2$\pm$1.7 & 2.8$\pm$2.0 & 246.9$\pm$9.4 & 4.66$\pm$0.18 & \n &  2003.53 &629$\pm$22 & $-$1378$\pm$35\\ 
1928+738  & 11\tablenotemark{a} & 38  & 459 &1.41&  6.27& $ 154.8$ & 152.6$\pm$1.2 & 2.2$\pm$1.5 & 206.1$\pm$5.3 & 3.89$\pm$0.10 & \n &  2006.63 &680$\pm$21 & $-$1430$\pm$31\\ 
1928+738  & 12 & 10  & 633 &1.04&  4.61& $ 161.8$ & 165.6$\pm$1.8 & 3.8$\pm$1.9 & 179$\pm$12 & 3.38$\pm$0.23 & 2000.96$\pm$0.40 &  2006.85 &319$\pm$10 & $-$961$\pm$27\\ 
1928+738  & 13\tablenotemark{a} & 22  & 303 &1.44&  6.41& $ 155.2$ & 151.5$\pm$2.6 & 3.8$\pm$2.9 & 243$\pm$12 & 4.59$\pm$0.23 & \n &  2009.55 &529$\pm$35 & $-$1171$\pm$45\\ 
1928+738  & 15 & 21  & 163 &1.47&  6.55& $ 156.3$ & 147.8$\pm$2.0 & 8.4$\pm$2.1\tablenotemark{b} & 209.2$\pm$7.5 & 3.95$\pm$0.14 & \n &  2012.72 &560$\pm$18 & $-$1297$\pm$20\\ 
1928+738  & 16\tablenotemark{a} & 14  & 391 &0.66&  2.95& $ 156.1$ & 152.1$\pm$4.4 & 4.0$\pm$4.5 & 69.9$\pm$6.8 & 1.32$\pm$0.13 & \n &  2014.45 &266.7$\pm$7.3 & $-$602$\pm$12\\ 
1928+738  & 17 & 13  & 578 &0.34&  1.51& $ 347.1$ & 358.9$\pm$4.4 & 11.8$\pm$4.5 & 45.4$\pm$6.1 & 0.86$\pm$0.12 & \n &  2014.73 &$-$76.1$\pm$5.0 & 332.5$\pm$9.0\\ 
1928+738  & 18 & 12  & 185 &3.96&  17.61& $ 159.4$ & 156.9$\pm$2.5 & 2.5$\pm$2.5 & 165$\pm$15 & 3.11$\pm$0.28 & \n &  2014.85 &1391.6$\pm$4.2 & $-$3707$\pm$23\\ 
1928+738  & 20 & 14  & 201 &1.01&  4.49& $ 160.3$ & 152.5$\pm$3.2 & 7.8$\pm$3.2 & 109.5$\pm$8.0 & 2.07$\pm$0.15 & \n &  2014.45 &338.0$\pm$8.1 & $-$945$\pm$14\\ 
1936$-$155  & 1 & 9  & 7 &2.17&  18.55& $ 180.6$ & 214$\pm$43 & 33$\pm$43 & 20$\pm$14 & 1.5$\pm$1.1 & \n &  2004.74 &$-$25$\pm$36 & $-$2172$\pm$60\\ 
1936$-$155  & 2 & 9  & 28 &1.18&  10.14& $ 129.0$ & 144.8$\pm$6.7 & 15.8$\pm$6.9 & 72.5$\pm$7.9 & 5.37$\pm$0.59 & \n &  2004.74 &931$\pm$34 & $-$760$\pm$28\\ 
1936$-$155  & 5 & 7  & 45 &0.63&  5.43& $ 127.3$ & 225$\pm$13 & 97$\pm$13\tablenotemark{b} & 28.0$\pm$5.9 & 2.08$\pm$0.44 & \n &  2006.57 &495$\pm$18 & $-$394$\pm$13\\ 
1944+838  & 1 & 6  & 18 &7.30&  \n& $ 270.2$ & 81.4$\pm$9.4\tablenotemark{c} & 171.2$\pm$9.4 & 71$\pm$20 & \n & \n &  2015.47 &$-$7266$\pm$23 & 32$\pm$11\\ 
1944+838  & 2 & 6  & 9 &2.00&  \n& $ 267.2$ & 270.0$\pm$2.4 & 2.8$\pm$2.4 & 154.0$\pm$9.5 & \n & 2002.08$\pm$0.82 &  2015.47 &$-$2062$\pm$11 & $-$96.9$\pm$7.2\\ 
1944+838  & 3 & 6  & 52 &0.25&  \n& $ 259.5$ & 256.3$\pm$3.1 & 3.2$\pm$3.3 & 82.6$\pm$8.7 & \n & 2012.18$\pm$0.33 &  2015.47 &$-$280$\pm$10 & $-$53.8$\pm$4.5\\ 
1951$-$115  & 2 & 10  & 17 &1.60&  11.31& $ 7.5$ & 30.1$\pm$6.0 & 22.6$\pm$6.1\tablenotemark{b} & 186$\pm$17 & 7.22$\pm$0.68 & \n &  2011.46 &169$\pm$23 & 1517$\pm$18\\ 
1954+513  & 13 & 8  & 25 &5.98&  50.09& $ 308.0$ & 306.0$\pm$3.7 & 2.0$\pm$3.7 & 260$\pm$16 & 15.78$\pm$0.95 & \n &  2016.12 &$-$4672.4$\pm$7.4 & 3651.7$\pm$9.1\\ 
1954+513  & 14 & 8  & 84 &1.93&  16.14& $ 295.2$ & 316.9$\pm$4.8 & 21.7$\pm$4.8\tablenotemark{b} & 255$\pm$20 & 15.5$\pm$1.2 & \n &  2016.12 &$-$1708$\pm$14 & 782.5$\pm$6.4\\ 
1954+513  & 15 & 8  & 46 &1.34&  11.18& $ 305.4$ & 148$\pm$39 & 158$\pm$39 & 116$\pm$65 & 7.0$\pm$3.9 & \n &  2016.12 &$-$1101$\pm$42 & 795$\pm$29\\ 
1954+513  & 16 & 8  & 209 &0.88&  7.36& $ 298.4$ & 274$\pm$32 & 25$\pm$32 & 49$\pm$32 & 3.0$\pm$1.9 & \n &  2016.12 &$-$763$\pm$15 & 417.8$\pm$7.8\\ 
1954+513  & 17 & 8  & 164 &0.60&  5.06& $ 296.7$ & 238$\pm$101 & 59$\pm$101 & 6$\pm$17 & 0.4$\pm$1.0 & \n &  2016.12 &$-$539.2$\pm$9.0 & 272.2$\pm$8.2\\ 
1954+513  & 18 & 8  & 202 &0.20&  1.71& $ 303.1$ & 334$\pm$17 & 31$\pm$17 & 37.2$\pm$9.2 & 2.26$\pm$0.56 & \n &  2016.12 &$-$168.1$\pm$5.8 & 105.0$\pm$4.4\\ 
1957+405  & 1 & 25  & 26 &5.74&  6.17& $ 281.2$ & 250$\pm$70 & 32$\pm$70 & 8$\pm$13 & 0.029$\pm$0.050 & \n &  2003.85 &$-$5639$\pm$55 & 1111$\pm$15\\ 
1957+405  & 2 & 8  & 58 &2.65&  2.84& $ 282.3$ & 283$\pm$12 & 1$\pm$12 & 68$\pm$23 & 0.251$\pm$0.085 & \n &  1998.22 &$-$2622$\pm$43 & 570$\pm$17\\ 
1957+405  & 3 & 26  & 80 &2.31&  2.48& $ 280.6$ & 274.9$\pm$2.5 & 5.6$\pm$2.5 & 66$\pm$11 & 0.246$\pm$0.039 & \n &  2003.51 &$-$2321$\pm$48 & 427$\pm$12\\ 
1957+405  & 4 & 26  & 113 &1.59&  1.71& $ 278.5$ & 267.4$\pm$2.5 & 11.1$\pm$2.6\tablenotemark{b} & 69.5$\pm$7.6 & 0.257$\pm$0.028 & \n &  2003.51 &$-$1628$\pm$34 & 232$\pm$13\\ 
1957+405  & 6 & 24  & 233 &0.93&  1.00& $ 277.4$ & 264.2$\pm$4.0 & 13.2$\pm$4.1\tablenotemark{b} & 34.6$\pm$4.4 & 0.128$\pm$0.016 & \n &  2003.51 &$-$930$\pm$19 & 118.9$\pm$9.8\\ 
1957+405  & 7 & 24  & 270 &0.48&  0.51& $ 281.4$ & 257$\pm$20 & 24$\pm$20 & 13.6$\pm$5.3 & 0.050$\pm$0.020 & \n &  2003.51 &$-$471$\pm$23 & 93$\pm$15\\ 
1957+405  & 8 & 9  & 305 &0.37&  0.39& $ 107.1$ & 154$\pm$52 & 47$\pm$52 & 8$\pm$12 & 0.031$\pm$0.045 & \n &  2008.55 &354.2$\pm$8.7 & $-$115$\pm$20\\ 
1957+405  & 9 & 23  & 236 &0.46&  0.50& $ 106.3$ & 120.0$\pm$5.8 & 13.7$\pm$6.0 & 35.0$\pm$4.6 & 0.129$\pm$0.017 & \n &  2004.06 &469$\pm$22 & $-$144$\pm$11\\ 
1957+405  & 10 & 26  & 92 &1.04&  1.12& $ 106.0$ & 110.9$\pm$4.6 & 4.9$\pm$4.6 & 41.8$\pm$6.5 & 0.155$\pm$0.024 & \n &  2003.51 &1030$\pm$32 & $-$297.4$\pm$9.3\\ 
1957+405  & 11 & 26  & 17 &3.28&  3.53& $ 108.5$ & 111.5$\pm$5.5 & 3.0$\pm$5.5 & 62$\pm$10 & 0.230$\pm$0.037 & \n &  2003.51 &3159$\pm$48 & $-$1059$\pm$20\\ 
1957+405  & 12 & 9  & 8 &7.06&  7.59& $ 106.1$ & 181$\pm$91 & 75$\pm$91 & 11$\pm$23 & 0.040$\pm$0.084 & \n &  2008.55 &6782$\pm$52 & $-$1966$\pm$55\\ 
1958$-$179  & 4 & 9  & 604 &0.22&  1.51& $ 70.4$ & 95$\pm$28 & 24$\pm$28 & 35$\pm$18 & 1.32$\pm$0.66 & \n &  2009.20 &194$\pm$20 & 74$\pm$14\\ 
2005+403  & 3\tablenotemark{a} & 11  & 196 &2.10&  17.99& $ 90.3$ & 138$\pm$23 & 48$\pm$23 & 30$\pm$11 & 2.27$\pm$0.82 & \n &  2006.60 &2108$\pm$13 & $-$16$\pm$15\\ 
2005+403  & 4 & 11  & 94 &2.10&  17.92& $ 103.2$ & 64.1$\pm$5.1 & 39.1$\pm$5.1\tablenotemark{b} & 128$\pm$13 & 9.76$\pm$0.99 & \n &  2006.60 &2066$\pm$17 & $-$466$\pm$14\\ 
2005+403  & 8 & 6  & 1435 &0.42&  3.60& $ 104.2$ & 122.4$\pm$5.4 & 18.2$\pm$5.5\tablenotemark{b} & 78.6$\pm$6.0 & 6.00$\pm$0.46 & \n &  2010.74 &403.7$\pm$4.2 & $-$100.4$\pm$7.1\\ 
2005+403  & 9 & 7  & 784 &0.41&  3.53& $ 141.6$ & 129$\pm$11 & 13$\pm$11 & 34.2$\pm$6.4 & 2.61$\pm$0.49 & \n &  2010.74 &255.6$\pm$5.3 & $-$322.5$\pm$5.2\\ 
2005+403  & 10 & 7  & 141 &2.39&  20.46& $ 99.6$ & 192$\pm$23 & 92$\pm$23 & 47$\pm$19 & 3.6$\pm$1.4 & \n &  2010.74 &2359$\pm$12 & $-$397$\pm$15\\ 
2007+777  & 2 & 35  & 105 &1.65&  7.95& $ 268.8$ & 349$\pm$17 & 80$\pm$17\tablenotemark{b} & 11.5$\pm$3.1 & 0.243$\pm$0.065 & \n &  2003.95 &$-$1651$\pm$19 & $-$8$\pm$18\\ 
2007+777  & 3\tablenotemark{a} & 35  & 250 &0.55&  2.67& $ 268.8$ & 253$\pm$11 & 15$\pm$11 & 7.0$\pm$1.6 & 0.148$\pm$0.035 & \n &  2003.95 &$-$569.6$\pm$9.8 & $-$16.7$\pm$6.9\\ 
2007+777  & 7 & 7  & 223 &0.23&  1.13& $ 264.6$ & 153$\pm$30 & 111$\pm$30 & 5.4$\pm$2.0 & 0.114$\pm$0.041 & \n &  2008.56 &$-$234.8$\pm$9.9 & $-$16.1$\pm$3.8\\ 
2008$-$159  & 1\tablenotemark{a} & 11  & 82 &1.39&  11.61& $ 9.7$ & 12.1$\pm$2.6 & 2.5$\pm$2.6 & 91$\pm$15 & 5.36$\pm$0.87 & \n &  2003.79 &215.2$\pm$8.7 & 1288$\pm$68\\ 
2010+463  & 4 & 10  & 47 &0.96&  \n& $ 315.8$ & 311.8$\pm$5.9 & 4.0$\pm$6.2 & 351$\pm$35 & \n & \n &  2015.47 &$-$621$\pm$30 & 644$\pm$35\\ 
2013+370  & 1 & 15  & 68 &3.58&  27.60& $ 204.1$ & 189.8$\pm$3.2 & 14.2$\pm$3.3\tablenotemark{b} & 140$\pm$15 & 6.52$\pm$0.72 & \n &  2007.50 &$-$1477$\pm$23 & $-$3348$\pm$46\\ 
2013+370  & 2\tablenotemark{a} & 15  & 133 &1.72&  13.27& $ 212.3$ & 211.9$\pm$1.8 & 0.4$\pm$2.1 & 307$\pm$12 & 14.36$\pm$0.57 & \n &  2007.50 &$-$1011$\pm$24 & $-$1602$\pm$41\\ 
2013+370  & 4 & 11  & 638 &0.24&  1.88& $ 217.1$ & 107$\pm$76 & 110$\pm$76 & 3.1$\pm$4.8\tablenotemark{d} & 0.14$\pm$0.23 & \n &  2007.50 &$-$145$\pm$12 & $-$195$\pm$20\\ 
2021+317  & 2 & 9  & 60 &3.90&  19.37& $ 162.5$ & 118.6$\pm$7.9 & 43.9$\pm$8.0\tablenotemark{b} & 117$\pm$17 & 2.56$\pm$0.38 & \n &  1999.75 &1218$\pm$59 & $-$3745$\pm$50\\ 
2021+317  & 4 & 20  & 98 &1.74&  8.63& $ 179.1$ & 193$\pm$13 & 14$\pm$13 & 44.9$\pm$8.6 & 0.99$\pm$0.19 & \n &  2004.42 &40$\pm$55 & $-$1687$\pm$48\\ 
2021+317  & 6 & 11  & 297 &0.50&  2.46& $ 142.2$ & 172$\pm$10 & 29$\pm$11 & 23.0$\pm$5.1 & 0.50$\pm$0.11 & \n &  2000.38 &303$\pm$15 & $-$390$\pm$19\\ 
2021+317  & 8 & 6  & 337 &0.30&  1.48& $ 126.8$ & 146$\pm$24 & 19$\pm$24 & 18.0$\pm$7.6 & 0.39$\pm$0.17 & \n &  2012.14 &241.5$\pm$4.6 & $-$182.2$\pm$8.5\\ 
2021+317  & 9\tablenotemark{a} & 11  & 247 &1.47&  7.28& $ 178.2$ & 195.5$\pm$6.2 & 17.3$\pm$6.4 & 212$\pm$20 & 4.65$\pm$0.44 & \n &  2010.09 &60$\pm$48 & $-$1414$\pm$41\\ 
2021+317  & 10 & 10  & 203 &1.17&  5.80& $ 159.0$ & 175.6$\pm$2.8 & 16.5$\pm$3.0\tablenotemark{b} & 175$\pm$16 & 3.85$\pm$0.35 & \n &  2010.09 &414$\pm$18 & $-$1029$\pm$35\\ 
2021+317  & 11 & 11  & 209 &0.57&  2.83& $ 148.5$ & 164.5$\pm$2.9 & 16.0$\pm$3.2\tablenotemark{b} & 91.3$\pm$7.7 & 2.00$\pm$0.17 & \n &  2010.09 &292.2$\pm$8.7 & $-$465$\pm$16\\ 
2021+614  & 1\tablenotemark{a} & 22  & 326 &7.05&  25.41& $ 32.8$ & 233.1$\pm$8.1\tablenotemark{c} & 159.7$\pm$8.1 & 8.7$\pm$1.1 & 0.126$\pm$0.015 & \n &  2004.11 &3798.7$\pm$5.0 & 5912.8$\pm$8.1\\ 
2021+614  & 2 & 21  & 71 &3.07&  11.06& $ 32.4$ & 198.1$\pm$6.8\tablenotemark{c} & 165.7$\pm$6.8 & 19.8$\pm$2.6 & 0.286$\pm$0.038 & \n &  2003.03 &1633$\pm$12 & 2554$\pm$14\\ 
2021+614  & 3 & 21  & 57 &2.05&  7.40& $ 30.3$ & 37$\pm$11 & 7$\pm$11 & 19.2$\pm$3.6 & 0.276$\pm$0.052 & \n &  2004.11 &1064$\pm$20 & 1806$\pm$23\\ 
2021+614  & 4\tablenotemark{a} & 22  & 373 &0.57&  2.06& $ 21.9$ & 345.5$\pm$4.9 & 36.5$\pm$5.0\tablenotemark{b} & 25.0$\pm$3.3 & 0.361$\pm$0.047 & \n &  2004.11 &199$\pm$12 & 588$\pm$20\\ 
2022$-$077  & 5 & 7  & 43 &1.72&  14.64& $ 351.6$ & 350.1$\pm$3.2 & 1.5$\pm$3.3 & 291$\pm$15 & 19.26$\pm$0.98 & 2002.15$\pm$0.32 &  2008.04 &$-$250$\pm$21 & 1689$\pm$19\\ 
2029+121  & 8 & 7  & 103 &0.70&  5.82& $ 207.8$ & 183.0$\pm$3.4 & 24.9$\pm$3.7\tablenotemark{b} & 190$\pm$35 & 11.4$\pm$2.1 & \n &  2012.18 &$-$326.8$\pm$9.4 & $-$650$\pm$31\\ 
2032+107  & 1 & 6  & 39 &0.58&  3.89& $ 222.3$ & 125$\pm$11 & 97$\pm$11\tablenotemark{b} & 8.2$\pm$1.8 & 0.285$\pm$0.062 & \n &  2006.77 &$-$417$\pm$12 & $-$412.6$\pm$7.5\\ 
2037+511  & 1 & 11  & 78 &9.88&  84.53& $ 216.1$ & 315$\pm$12 & 99$\pm$12\tablenotemark{b} & 88$\pm$17 & 6.6$\pm$1.3 & \n &  2007.94 &$-$5793$\pm$55 & $-$8010$\pm$74\\ 
2037+511  & 2\tablenotemark{a} & 11  & 295 &7.39&  63.24& $ 219.1$ & 179$\pm$12 & 40$\pm$12\tablenotemark{b} & 23.0$\pm$4.7 & 1.73$\pm$0.35 & \n &  2007.94 &$-$4658$\pm$18 & $-$5726$\pm$18\\ 
2037+511  & 3 & 8  & 13 &5.14&  43.95& $ 226.5$ & 128$\pm$84 & 98$\pm$84 & 10$\pm$24 & 0.8$\pm$1.8 & \n &  2007.83 &$-$3723$\pm$102 & $-$3538$\pm$31\\ 
2037+511  & 6 & 11  & 248 &0.53&  4.52& $ 207.4$ & 204.2$\pm$3.2 & 3.2$\pm$3.6 & 66.4$\pm$5.9 & 4.98$\pm$0.44 & 2000.15$\pm$0.71 &  2007.94 &$-$231$\pm$11 & $-$440$\pm$24\\ 
2037+511  & 8 & 6  & 476 &0.29&  2.50& $ 190.4$ & 266$\pm$39 & 75$\pm$39 & 22$\pm$12 & 1.67$\pm$0.89 & \n &  2010.90 &$-$38$\pm$18 & $-$286$\pm$26\\ 
2047+039  & 1 & 6  & 28 &3.26&  \n& $ 293.5$ & 170$\pm$90 & 124$\pm$90 & 11$\pm$29 & \n & \n &  2015.35 &$-$2990$\pm$27 & 1301$\pm$17\\ 
2047+039  & 2 & 6  & 23 &2.00&  \n& $ 305.9$ & 99.0$\pm$9.7\tablenotemark{c} & 153.1$\pm$9.8 & 141$\pm$20 & \n & \n &  2015.35 &$-$1614$\pm$17 & 1174$\pm$21\\ 
2047+039  & 3 & 6  & 30 &1.27&  \n& $ 319.4$ & 320$\pm$48 & 1$\pm$49 & 43$\pm$32 & \n & \n &  2015.35 &$-$828$\pm$34 & 966$\pm$19\\ 
2047+039  & 4 & 6  & 79 &0.88&  \n& $ 322.8$ & 291$\pm$28 & 31$\pm$28 & 24.5$\pm$9.4 & \n & \n &  2015.35 &$-$534.2$\pm$7.3 & 701$\pm$11\\ 
2047+039  & 5 & 6  & 120 &0.40&  \n& $ 330.9$ & 29$\pm$51 & 58$\pm$51 & 15$\pm$11 & \n & \n &  2015.35 &$-$195.6$\pm$9.6 & 352.7$\pm$9.8\\ 
2047+098  & 1 & 6  & 15 &4.92&  17.70& $ 310.6$ & 155$\pm$105 & 156$\pm$105 & 2.8$\pm$9.5 & 0.04$\pm$0.14 & \n &  2008.38 &$-$3742$\pm$35 & 3202$\pm$38\\ 
2047+098  & 2 & 6  & 29 &2.54&  9.15& $ 305.1$ & 152$\pm$18 & 153$\pm$18 & 17.3$\pm$5.8 & 0.248$\pm$0.083 & \n &  2008.38 &$-$2084$\pm$17 & 1467$\pm$25\\ 
2047+098  & 3 & 6  & 39 &1.27&  4.55& $ 308.1$ & 146$\pm$10\tablenotemark{c} & 162$\pm$10 & 18.0$\pm$3.0 & 0.258$\pm$0.043 & \n &  2008.38 &$-$998$\pm$14 & 783$\pm$11\\ 
2047+098  & 4 & 6  & 41 &0.47&  1.68& $ 326.8$ & 51$\pm$52 & 85$\pm$53 & 7$\pm$10 & 0.10$\pm$0.15 & \n &  2008.38 &$-$257$\pm$30 & 390$\pm$13\\ 
2100+468  & 1 & 6  & 5 &0.63&  \n& $ 239.3$ & 240.9$\pm$9.9 & 2$\pm$10 & 277$\pm$47 & \n & \n &  2015.27 &$-$573$\pm$39 & $-$339$\pm$40\\ 
2100+468  & 2 & 5  & 35 &0.18&  \n& $ 234.7$ & 243$\pm$29 & 9$\pm$29 & 41$\pm$18 & \n & \n &  2015.37 &$-$147$\pm$15 & $-$104$\pm$13\\ 
2113+293  & 6 & 5  & 152 &0.73&  6.22& $ 198.1$ & 198.0$\pm$3.8 & 0.0$\pm$3.9 & 88$\pm$10 & 6.19$\pm$0.73 & 2001.17$\pm$0.97 &  2008.64 &$-$204.3$\pm$9.5 & $-$627$\pm$22\\ 
2121+053  & 2\tablenotemark{a} & 13  & 197 &1.16&  9.83& $ 296.1$ & 315.8$\pm$4.7 & 19.7$\pm$5.0\tablenotemark{b} & 142$\pm$12 & 11.62$\pm$0.95 & \n &  2004.18 &$-$943$\pm$50 & 410$\pm$35\\ 
2121+053  & 3 & 7  & 1124 &0.39&  3.33& $ 240.7$ & 229.6$\pm$4.2 & 11.1$\pm$4.4 & 80.8$\pm$6.1 & 6.58$\pm$0.50 & \n &  2007.05 &$-$366$\pm$11 & $-$212.1$\pm$9.5\\ 
2121+053  & 4 & 8  & 596 &0.72&  6.11& $ 236.2$ & 276.2$\pm$7.7 & 40.0$\pm$7.8\tablenotemark{b} & 104$\pm$11 & 8.50$\pm$0.92 & \n &  2011.90 &$-$552$\pm$10 & $-$404$\pm$13\\ 
2121+053  & 5\tablenotemark{a} & 12  & 109 &1.13&  9.59& $ 296.9$ & 332.4$\pm$4.8 & 35.4$\pm$5.6\tablenotemark{b} & 199$\pm$22 & 16.2$\pm$1.8 & \n &  2009.37 &$-$922$\pm$35 & 350$\pm$66\\ 
2121+053  & 6 & 7  & 330 &0.27&  2.26& $ 229.0$ & 55$\pm$27 & 174$\pm$27 & 58$\pm$25 & 4.7$\pm$2.0 & \n &  2012.27 &$-$215$\pm$16 & $-$185$\pm$13\\ 
2121+053  & 7 & 5  & 119 &1.07&  9.05& $ 244.1$ & 342$\pm$20 & 98$\pm$20\tablenotemark{b} & 295$\pm$72 & 24.1$\pm$5.8 & \n &  2012.82 &$-$954$\pm$19 & $-$480$\pm$11\\ 
2121+053  & 8 & 7  & 90 &1.13&  9.59& $ 269.1$ & 320.4$\pm$9.5 & 51$\pm$10\tablenotemark{b} & 430$\pm$77 & 35.1$\pm$6.2 & \n &  2011.90 &$-$1032$\pm$28 & $-$132$\pm$84\\ 
2126$-$158  & 2 & 6  & 36 &1.17&  8.90& $ 192.0$ & 185.9$\pm$8.7 & 6.1$\pm$8.8 & 37.2$\pm$4.2 & 3.96$\pm$0.45 & \n &  2002.60 &$-$246$\pm$26 & $-$1178$\pm$19\\ 
2128+048  & 1 & 5  & 54 &11.66&  93.52& $ 157.7$ & 53$\pm$97 & 105$\pm$97 & 9$\pm$24 & 0.5$\pm$1.3 & \n &  1999.55 &4431$\pm$55 & $-$10784$\pm$66\\ 
2128+048  & 2 & 5  & 96 &1.70&  13.62& $ 126.9$ & 146$\pm$112 & 19$\pm$112 & 4$\pm$20 & 0.2$\pm$1.1 & \n &  1999.55 &1356$\pm$58 & $-$1019$\pm$36\\ 
2128$-$123  & 3\tablenotemark{a} & 13  & 259 &5.92&  36.06& $ 211.7$ & 211.8$\pm$3.0 & 0.0$\pm$3.0 & 212.0$\pm$9.6 & 6.32$\pm$0.29 & \n &  2005.92 &$-$3114$\pm$42 & $-$5037$\pm$31\\ 
2128$-$123  & 4 & 14  & 228 &5.44&  33.13& $ 211.2$ & 200.2$\pm$1.8 & 11.0$\pm$1.8\tablenotemark{b} & 207$\pm$11 & 6.17$\pm$0.33 & \n &  2007.88 &$-$2796$\pm$20 & $-$4594$\pm$43\\ 
2128$-$123  & 6 & 10  & 132 &2.12&  12.90& $ 207.8$ & 267$\pm$22 & 59$\pm$22 & 33.2$\pm$7.7 & 0.99$\pm$0.23 & \n &  2003.64 &$-$968$\pm$17 & $-$1872$\pm$33\\ 
2128$-$123  & 7 & 10  & 740 &1.46&  8.89& $ 206.1$ & 242$\pm$17 & 36$\pm$17 & 19.0$\pm$4.3\tablenotemark{d} & 0.57$\pm$0.13 & \n &  2003.64 &$-$630.0$\pm$8.5 & $-$1306$\pm$15\\ 
2128$-$123  & 8 & 10  & 955 &1.12&  6.80& $ 209.1$ & 288$\pm$15 & 79$\pm$15\tablenotemark{b} & 26.5$\pm$3.4 & 0.79$\pm$0.10 & \n &  2003.64 &$-$527.4$\pm$5.7 & $-$981$\pm$18\\ 
2128$-$123  & 9 & 10  & 274 &0.39&  2.36& $ 209.2$ & 295$\pm$21 & 86$\pm$21\tablenotemark{b} & 12.0$\pm$2.9\tablenotemark{d} & 0.358$\pm$0.086 & \n &  2003.64 &$-$182.0$\pm$4.9 & $-$341$\pm$12\\ 
2128$-$123  & 12 & 6  & 208 &1.82&  11.11& $ 211.6$ & 204.1$\pm$3.0 & 7.6$\pm$3.0 & 239$\pm$10 & 7.12$\pm$0.31 & \n &  2011.97 &$-$939$\pm$13 & $-$1513.5$\pm$9.8\\ 
2128$-$123  & 13 & 6  & 337 &1.07&  6.50& $ 211.9$ & 212.2$\pm$2.6 & 0.4$\pm$2.6 & 190.2$\pm$9.0 & 5.67$\pm$0.27 & 2006.55$\pm$0.27 &  2011.97 &$-$544.7$\pm$8.0 & $-$877.0$\pm$9.5\\ 
2131$-$021  & 1\tablenotemark{a} & 14  & 265 &1.50&  12.62& $ 101.8$ & 99.1$\pm$2.8 & 2.7$\pm$3.1 & 194$\pm$10 & 12.16$\pm$0.66 & \n &  2000.72 &1316$\pm$35 & $-$283$\pm$31\\ 
2131$-$021  & 2 & 5  & 87 &1.28&  10.81& $ 114.2$ & 105.2$\pm$7.2 & 9.1$\pm$7.3 & 318$\pm$42 & 19.9$\pm$2.6 & \n &  2002.43 &1107$\pm$38 & $-$510$\pm$36\\ 
2131$-$021  & 3\tablenotemark{a} & 16  & 293 &1.85&  15.61& $ 108.8$ & 84.0$\pm$2.7 & 24.8$\pm$2.7\tablenotemark{b} & 174$\pm$10 & 10.93$\pm$0.63 & \n &  2007.87 &1839$\pm$28 & $-$589$\pm$22\\ 
2131$-$021  & 4\tablenotemark{a} & 19  & 285 &0.90&  7.59& $ 97.5$ & 78.7$\pm$3.7 & 18.9$\pm$3.8\tablenotemark{b} & 41.3$\pm$6.4 & 2.59$\pm$0.40 & \n &  2006.80 &903$\pm$20 & $-$116.2$\pm$7.4\\ 
2131$-$021  & 5 & 19  & 457 &0.31&  2.63& $ 91.7$ & 265$\pm$33 & 173$\pm$33 & 3.0$\pm$1.9\tablenotemark{d} & 0.19$\pm$0.12 & \n &  2006.80 &311.5$\pm$5.4 & $-$9.6$\pm$3.4\\ 
2134+004  & 1 & 36  & 1091 &2.29&  19.43& $ 267.7$ & 96$\pm$71 & 172$\pm$71 & 2.0$\pm$2.5\tablenotemark{d} & 0.16$\pm$0.21 & \n &  2003.46 &$-$2282$\pm$10 & $-$93$\pm$10\\ 
2134+004  & 2\tablenotemark{a} & 36  & 439 &1.74&  14.77& $ 292.6$ & 210.8$\pm$3.0 & 81.8$\pm$3.1\tablenotemark{b} & 61.3$\pm$3.6 & 5.00$\pm$0.29 & \n &  2003.46 &$-$1641$\pm$12 & 605$\pm$16\\ 
2134+004  & 4 & 34  & 691 &0.94&  7.99& $ 284.6$ & 241.5$\pm$5.4 & 43.1$\pm$5.4\tablenotemark{b} & 22.6$\pm$2.4 & 1.84$\pm$0.20 & \n &  2002.14 &$-$917.9$\pm$8.2 & 232.2$\pm$6.5\\ 
2134+004  & 5\tablenotemark{a} & 36  & 1479 &0.55&  4.66& $ 323.7$ & 273.5$\pm$7.5 & 50.1$\pm$7.6\tablenotemark{b} & 15.3$\pm$2.7 & 1.25$\pm$0.22 & \n &  2003.46 &$-$343$\pm$11 & 442.9$\pm$7.9\\ 
2136+141  & 1 & 13  & 22 &3.45&  28.42& $ 210.4$ & 247$\pm$26 & 37$\pm$26 & 29$\pm$10 & 2.68$\pm$0.96 & \n &  2003.14 &$-$1702$\pm$44 & $-$2955$\pm$60\\ 
2136+141  & 2 & 14  & 56 &1.14&  9.39& $ 243.8$ & 199.5$\pm$9.5 & 44.3$\pm$9.6\tablenotemark{b} & 27.1$\pm$6.7 & 2.50$\pm$0.62 & \n &  2003.14 &$-$1018$\pm$16 & $-$491$\pm$33\\ 
2136+141  & 3\tablenotemark{a} & 15  & 136 &0.84&  6.90& $ 269.7$ & 226.8$\pm$5.6 & 42.9$\pm$5.7\tablenotemark{b} & 45.3$\pm$4.5 & 4.17$\pm$0.41 & \n &  2003.14 &$-$823$\pm$24 & 10$\pm$16\\ 
2136+141  & 4\tablenotemark{a} & 16  & 331 &0.54&  4.45& $ 285.4$ & 231.2$\pm$3.8 & 54.2$\pm$3.8\tablenotemark{b} & 34.3$\pm$2.5 & 3.16$\pm$0.23 & \n &  2003.14 &$-$506$\pm$13 & 154.9$\pm$7.3\\ 
2136+141  & 5\tablenotemark{a} & 12  & 860 &0.36&  2.99& $ 305.6$ & 282.7$\pm$5.9 & 22.9$\pm$6.0\tablenotemark{b} & 23.2$\pm$2.2 & 2.14$\pm$0.20 & \n &  2005.95 &$-$299.1$\pm$6.3 & 212.4$\pm$7.2\\ 
2141+175  & 2 & 14  & 18 &1.43&  4.86& $ 353.5$ & 29$\pm$12 & 35$\pm$12\tablenotemark{b} & 108$\pm$22 & 1.45$\pm$0.30 & \n &  2009.21 &$-$183$\pm$38 & 1380$\pm$43\\ 
2141+175  & 5 & 10  & 78 &0.43&  1.46& $ 300.2$ & 326.6$\pm$7.9 & 26.4$\pm$8.4\tablenotemark{b} & 157$\pm$23 & 2.11$\pm$0.30 & \n &  2010.57 &$-$365$\pm$20 & 206$\pm$23\\ 
2141+175  & 6 & 7  & 200 &0.25&  0.84& $ 273.3$ & 319$\pm$12 & 46$\pm$12\tablenotemark{b} & 102$\pm$21 & 1.37$\pm$0.28 & \n &  2011.21 &$-$249.4$\pm$7.0 & 19$\pm$16\\ 
2144+092  & 5 & 5  & 102 &0.23&  1.87& $ 83.6$ & 353$\pm$57 & 91$\pm$57 & 17$\pm$15 & 0.96$\pm$0.83 & \n &  2011.11 &224$\pm$23 & 34$\pm$17\\ 
2144+092  & 7 & 5  & 21 &0.78&  6.41& $ 79.5$ & 262$\pm$24 & 178$\pm$24 & 46$\pm$17 & 2.60$\pm$0.94 & \n &  2011.11 &742$\pm$21 & 139$\pm$23\\ 
2145+067  & 2\tablenotemark{a} & 27  & 1284 &0.87&  7.01& $ 123.4$ & 123.4$\pm$2.4 & 0.0$\pm$2.5 & 57.0$\pm$2.5 & 2.99$\pm$0.13 & \n &  2004.45 &820$\pm$16 & $-$540$\pm$14\\ 
2145+067  & 3 & 10  & 2472 &0.28&  2.24& $ 95.8$ & 171.9$\pm$8.5 & 76.1$\pm$8.8\tablenotemark{b} & 46$\pm$11 & 2.42$\pm$0.56 & \n &  1997.48 &281.3$\pm$8.1 & $-$59$\pm$14\\ 
2145+067  & 5 & 12  & 1402 &0.39&  3.14& $ 125.8$ & 123.2$\pm$3.8 & 2.5$\pm$4.2 & 49.2$\pm$3.3 & 2.58$\pm$0.17 & 2000.32$\pm$0.61 &  2008.25 &317$\pm$12 & $-$228$\pm$11\\ 
2145+067  & 7\tablenotemark{a} & 11  & 716 &0.82&  6.56& $ 122.2$ & 117.1$\pm$3.3 & 5.1$\pm$3.4 & 59.3$\pm$3.8 & 3.11$\pm$0.20 & \n &  2008.25 &667$\pm$14 & $-$422$\pm$12\\ 
2145+067  & 8 & 5  & 1459 &0.22&  1.74& $ 82.6$ & 82.7$\pm$5.3 & 0.1$\pm$5.3 & 27.6$\pm$3.8 & 1.45$\pm$0.20 & 2004.4$\pm$1.2 &  2012.04 &210.4$\pm$3.7 & 27.4$\pm$2.4\\ 
2155$-$152  & 1\tablenotemark{a} & 30  & 301 &3.71&  26.07& $ 208.9$ & 201.6$\pm$3.4 & 7.3$\pm$3.5 & 114.3$\pm$9.0 & 4.38$\pm$0.35 & \n &  2009.68 &$-$1774$\pm$29 & $-$3203$\pm$43\\ 
2155$-$152  & 2 & 5  & 339 &1.27&  8.89& $ 205.6$ & 201.8$\pm$3.2 & 3.8$\pm$3.4 & 473$\pm$46 & 18.1$\pm$1.8 & 2000.68$\pm$0.25 &  2003.59 &$-$565$\pm$18 & $-$1185$\pm$44\\ 
2155$-$152  & 3 & 14  & 278 &1.37&  9.62& $ 219.1$ & 224.2$\pm$2.4 & 5.1$\pm$2.5 & 250$\pm$11 & 9.58$\pm$0.41 & 2002.18$\pm$0.23 &  2007.48 &$-$874$\pm$18 & $-$1072$\pm$24\\ 
2155$-$152  & 4\tablenotemark{a} & 10  & 381 &0.83&  5.85& $ 219.6$ & 208.1$\pm$8.8 & 11.5$\pm$9.0 & 125$\pm$23 & 4.78$\pm$0.89 & \n &  2007.36 &$-$527$\pm$22 & $-$636$\pm$34\\ 
2155$-$152  & 5 & 8  & 193 &0.84&  5.88& $ 214.8$ & 210.4$\pm$3.4 & 4.3$\pm$3.6 & 204$\pm$13 & 7.83$\pm$0.51 & 2006.94$\pm$0.29 &  2011.09 &$-$483$\pm$17 & $-$697$\pm$21\\ 
2155$-$152  & 6 & 5  & 536 &0.60&  4.21& $ 209.8$ & 211.9$\pm$1.8 & 2.1$\pm$2.0 & 329$\pm$16 & 12.61$\pm$0.62 & 2010.272$\pm$0.026 &  2011.99 &$-$299.0$\pm$2.1 & $-$521$\pm$17\\ 
2155$-$152  & 8\tablenotemark{a} & 20  & 171 &3.35&  23.50& $ 219.1$ & 208.2$\pm$2.2 & 10.9$\pm$2.3\tablenotemark{b} & 265$\pm$11 & 10.16$\pm$0.42 & \n &  2012.30 &$-$2054$\pm$32 & $-$2487$\pm$36\\ 
2155$-$152  & 16 & 7  & 188 &1.58&  11.12& $ 213.9$ & 210.5$\pm$6.8 & 3.4$\pm$7.0 & 544$\pm$94 & 20.8$\pm$3.6 & \n &  2015.97 &$-$802$\pm$12 & $-$1176$\pm$82\\ 
2155$-$152  & 17 & 6  & 802 &0.83&  5.80& $ 212.3$ & 215.5$\pm$7.3 & 3.2$\pm$7.3 & 334$\pm$51 & 12.8$\pm$1.9 & \n &  2016.30 &$-$406$\pm$14 & $-$649$\pm$27\\ 
2155$-$152  & 18\tablenotemark{a} & 10  & 1683 &0.80&  5.61& $ 213.2$ & 221.9$\pm$3.3 & 8.7$\pm$3.7 & 300$\pm$16 & 11.51$\pm$0.61 & \n &  2015.11 &$-$350$\pm$28 & $-$571$\pm$13\\ 
2157+102  & 1 & 6  & 2 &7.50&  21.74& $ 31.2$ & 279$\pm$97 & 112$\pm$97 & 71$\pm$188 & 0.8$\pm$2.1 & \n &  2015.34 &3884$\pm$158 & 6418$\pm$85\\ 
2157+102  & 2 & 6  & 1 &2.93&  8.49& $ 37.0$ & 33$\pm$11 & 4$\pm$11 & 430$\pm$79 & 4.76$\pm$0.88 & \n &  2015.34 &1775$\pm$61 & 2354$\pm$61\\ 
2157+102  & 4 & 6  & 31 &0.24&  0.71& $ 46.8$ & 228$\pm$21\tablenotemark{c} & 179$\pm$21 & 48$\pm$14 & 0.53$\pm$0.15 & \n &  2015.34 &177.2$\pm$6.5 & 166$\pm$15\\ 
2200+420  & 1 & 10  & 242 &4.45&  5.77& $ 176.2$ & 152.7$\pm$3.1 & 23.4$\pm$3.2\tablenotemark{b} & 2171$\pm$136 & 9.80$\pm$0.62 & \n &  2000.00 &479$\pm$65 & $-$4793$\pm$81\\ 
2200+420  & 2 & 6  & 228 &2.70&  3.50& $ 181.1$ & 134.3$\pm$4.0 & 46.7$\pm$4.0\tablenotemark{b} & 1536$\pm$105 & 6.94$\pm$0.48 & \n &  1999.42 &$-$111$\pm$17 & $-$2640$\pm$38\\ 
2200+420  & 3\tablenotemark{a} & 20  & 190 &3.20&  4.15& $ 192.2$ & 179.8$\pm$1.7 & 12.4$\pm$1.8\tablenotemark{b} & 919$\pm$71 & 4.15$\pm$0.32 & \n &  2000.60 &$-$676$\pm$22 & $-$3201$\pm$57\\ 
2200+420  & 4\tablenotemark{a} & 41  & 167 &3.95&  5.12& $ 182.6$ & 160.1$\pm$2.6 & 22.6$\pm$3.0\tablenotemark{b} & 1244$\pm$50 & 5.62$\pm$0.23 & \n &  2001.85 &$-$190$\pm$95 & $-$3920$\pm$83\\ 
2200+420  & 5\tablenotemark{a} & 38  & 166 &2.45&  3.17& $ 194.5$ & 183.3$\pm$1.7 & 11.3$\pm$2.0\tablenotemark{b} & 765$\pm$56 & 3.45$\pm$0.25 & \n &  2001.72 &$-$612$\pm$34 & $-$2312$\pm$83\\ 
2200+420  & 6\tablenotemark{a} & 29  & 147 &2.02&  2.62& $ 198.2$ & 199.9$\pm$2.3 & 1.7$\pm$2.4 & 710$\pm$58 & 3.20$\pm$0.26 & \n &  2002.19 &$-$573$\pm$21 & $-$1756$\pm$69\\ 
2200+420  & 7\tablenotemark{a} & 151  & 1125 &0.27&  0.34& $ 192.6$ & 69.6$\pm$8.2\tablenotemark{c} & 123.1$\pm$8.2\tablenotemark{b} & 2.58$\pm$0.35 & 0.0116$\pm$0.0016 & \n &  2006.12 &$-$63.9$\pm$2.3 & $-$261.5$\pm$2.5\\ 
2200+420  & 8 & 19  & 144 &5.35&  6.94& $ 172.6$ & 150.2$\pm$4.3 & 22.5$\pm$4.5\tablenotemark{b} & 1577$\pm$122 & 7.12$\pm$0.55 & \n &  2001.52 &856$\pm$120 & $-$5605$\pm$126\\ 
2200+420  & 10 & 19  & 97 &1.70&  2.20& $ 195.6$ & 193.2$\pm$2.0 & 2.4$\pm$2.2 & 987$\pm$82 & 4.46$\pm$0.37 & 2001.34$\pm$0.14 &  2003.02 &$-$437$\pm$18 & $-$1550$\pm$51\\ 
2200+420  & 11\tablenotemark{a} & 19  & 141 &3.77&  4.88& $ 184.1$ & 163.9$\pm$3.0 & 20.2$\pm$3.6\tablenotemark{b} & 1994$\pm$58 & 9.00$\pm$0.26 & \n &  2005.43 &$-$12$\pm$144 & $-$4659$\pm$69\\ 
2200+420  & 12 & 16  & 110 &2.84&  3.67& $ 194.9$ & 190.4$\pm$1.1 & 4.6$\pm$1.3\tablenotemark{b} & 1230$\pm$58 & 5.55$\pm$0.26 & \n &  2005.48 &$-$791$\pm$26 & $-$3071$\pm$73\\ 
2200+420  & 13 & 13  & 129 &2.29&  2.96& $ 193.4$ & 195.4$\pm$1.1 & 2.1$\pm$1.2 & 1088$\pm$38 & 4.91$\pm$0.17 & 2003.509$\pm$0.074 &  2005.66 &$-$563$\pm$20 & $-$2346$\pm$43\\ 
2200+420  & 14 & 7  & 100 &3.18&  4.12& $ 180.3$ & 174.4$\pm$8.6 & 5.9$\pm$8.6 & 1001$\pm$119 & 4.52$\pm$0.54 & \n &  2006.85 &$-$26$\pm$64 & $-$3065$\pm$50\\ 
2200+420  & 15 & 7  & 107 &2.14&  2.78& $ 180.3$ & 179.4$\pm$6.3 & 1.0$\pm$6.4 & 823$\pm$51 & 3.71$\pm$0.23 & 2003.88$\pm$0.17 &  2006.47 &$-$13$\pm$52 & $-$2135$\pm$29\\ 
2200+420  & 16\tablenotemark{a} & 16  & 170 &2.39&  3.10& $ 186.0$ & 191.9$\pm$1.2 & 6.0$\pm$1.3\tablenotemark{b} & 943$\pm$58 & 4.26$\pm$0.26 & \n &  2007.14 &$-$200$\pm$16 & $-$2148$\pm$59\\ 
2200+420  & 19 & 14  & 82 &2.41&  3.12& $ 186.0$ & 187.5$\pm$1.2 & 1.5$\pm$1.2 & 1557$\pm$93 & 7.03$\pm$0.42 & 2007.426$\pm$0.090 &  2009.03 &$-$273$\pm$13 & $-$2561$\pm$43\\ 
2200+420  & 20\tablenotemark{a} & 62  & 279 &3.89&  5.04& $ 184.9$ & 176.8$\pm$1.0 & 8.2$\pm$1.1\tablenotemark{b} & 798$\pm$19 & 3.605$\pm$0.088 & \n &  2011.64 &$-$331$\pm$27 & $-$3932$\pm$37\\ 
2200+420  & 23\tablenotemark{a} & 56  & 288 &2.69&  3.48& $ 191.9$ & 192.4$\pm$1.2 & 0.5$\pm$1.3 & 609$\pm$17 & 2.748$\pm$0.076 & \n &  2011.36 &$-$558$\pm$21 & $-$2638$\pm$30\\ 
2200+420  & 24 & 25  & 256 &1.66&  2.15& $ 191.7$ & 182.5$\pm$1.6 & 9.2$\pm$1.6\tablenotemark{b} & 530$\pm$34 & 2.39$\pm$0.15 & \n &  2010.29 &$-$334$\pm$12 & $-$1564$\pm$29\\ 
2200+420  & 25 & 21  & 160 &1.23&  1.60& $ 189.8$ & 190.9$\pm$2.9 & 1.1$\pm$3.0 & 493$\pm$50 & 2.22$\pm$0.22 & 2008.12$\pm$0.27 &  2010.42 &$-$192$\pm$18 & $-$1126$\pm$38\\ 
2200+420  & 26\tablenotemark{a} & 20  & 206 &1.99&  2.58& $ 189.6$ & 183.7$\pm$1.8 & 5.9$\pm$1.8\tablenotemark{b} & 889$\pm$46 & 4.01$\pm$0.21 & \n &  2012.13 &$-$326$\pm$15 & $-$1862$\pm$25\\ 
2200+420  & 27 & 24  & 315 &2.01&  2.60& $ 189.7$ & 189.75$\pm$0.94 & 0.06$\pm$0.97 & 1031$\pm$43 & 4.66$\pm$0.20 & 2010.883$\pm$0.079 &  2012.80 &$-$333.2$\pm$8.1 & $-$1952$\pm$23\\ 
2200+420  & 28 & 6  & 99 &2.65&  3.43& $ 190.2$ & 204.5$\pm$5.0 & 14.3$\pm$5.0 & 1598$\pm$158 & 7.22$\pm$0.71 & \n &  2008.30 &$-$398$\pm$29 & $-$2451$\pm$35\\ 
2200+420  & 34 & 9  & 101 &4.37&  5.66& $ 187.5$ & 180.9$\pm$1.6 & 6.6$\pm$1.6\tablenotemark{b} & 2114$\pm$92 & 9.55$\pm$0.42 & \n &  2009.19 &$-$568$\pm$21 & $-$4384$\pm$34\\ 
2200+420  & 36 & 11  & 285 &1.40&  1.81& $ 188.2$ & 191.6$\pm$2.2 & 3.4$\pm$2.3 & 1822$\pm$136 & 8.23$\pm$0.61 & 2012.638$\pm$0.056 &  2013.30 &$-$178$\pm$15 & $-$1277$\pm$31\\ 
2200+420  & 38 & 10  & 302 &2.55&  3.30& $ 189.1$ & 198.6$\pm$8.5 & 9.5$\pm$8.5 & 482$\pm$135 & 2.18$\pm$0.61 & \n &  2012.33 &$-$408.7$\pm$6.6 & $-$2540$\pm$32\\ 
2200+420  & 39 & 10  & 198 &1.56&  2.02& $ 189.8$ & 209.1$\pm$5.5 & 19.3$\pm$5.5\tablenotemark{b} & 946$\pm$123 & 4.27$\pm$0.56 & \n &  2012.80 &$-$245$\pm$14 & $-$1498$\pm$28\\ 
2200+420  & 46 & 16  & 128 &3.89&  5.04& $ 185.2$ & 183.2$\pm$1.1 & 2.1$\pm$1.1 & 1357$\pm$68 & 6.13$\pm$0.31 & 2013.72$\pm$0.15 &  2016.47 &$-$348.0$\pm$8.7 & $-$3731$\pm$23\\ 
2200+420  & 47\tablenotemark{a} & 35  & 243 &5.18&  6.71& $ 184.5$ & 172.0$\pm$1.2 & 12.5$\pm$1.2\tablenotemark{b} & 1266$\pm$32 & 5.72$\pm$0.14 & \n &  2015.47 &$-$431$\pm$26 & $-$5008$\pm$33\\ 
2200+420  & 49 & 6  & 148 &2.48&  3.21& $ 184.8$ & 158$\pm$40 & 26$\pm$40 & 312$\pm$239 & 1.4$\pm$1.1 & \n &  2014.10 &$-$207$\pm$12 & $-$2469$\pm$20\\ 
2200+420  & 52 & 8  & 881 &2.20&  2.85& $ 188.4$ & 182.2$\pm$1.1 & 6.1$\pm$1.1\tablenotemark{b} & 2214$\pm$191 & 10.00$\pm$0.86 & \n &  2013.44 &$-$316.2$\pm$5.5 & $-$2074$\pm$27\\ 
2201+171  & 1 & 14  & 456 &0.19&  1.58& $ 41.2$ & 346$\pm$14 & 55$\pm$14\tablenotemark{b} & 17.0$\pm$4.0\tablenotemark{d} & 0.94$\pm$0.22 & \n &  2007.84 &128.2$\pm$9.6 & 141$\pm$10\\ 
2201+171  & 2 & 12  & 99 &0.51&  4.20& $ 47.8$ & 346$\pm$65 & 62$\pm$65 & 10$\pm$11\tablenotemark{d} & 0.55$\pm$0.60 & \n &  2007.05 &382$\pm$24 & 341$\pm$23\\ 
2201+171  & 5\tablenotemark{a} & 13  & 11 &8.38&  68.58& $ 49.8$ & 50.2$\pm$5.8 & 0.5$\pm$5.8 & 292$\pm$31 & 16.1$\pm$1.7 & \n &  2008.82 &6474$\pm$69 & 5479$\pm$62\\ 
2201+171  & 7 & 8  & 14 &3.12&  25.54& $ 47.2$ & 41.9$\pm$4.0 & 5.3$\pm$4.0 & 335$\pm$22 & 18.6$\pm$1.2 & \n &  2009.87 &2272$\pm$38 & 2099$\pm$24\\ 
2201+315  & 1\tablenotemark{a} & 26  & 80 &6.18&  26.98& $ 224.7$ & 227.68$\pm$0.98 & 3.0$\pm$1.0 & 345.0$\pm$5.9 & 6.36$\pm$0.11 & \n &  2005.07 &$-$4153$\pm$35 & $-$4219$\pm$33\\ 
2201+315  & 2\tablenotemark{a} & 13  & 159 &3.72&  16.23& $ 216.9$ & 222.0$\pm$1.4 & 5.2$\pm$1.5\tablenotemark{b} & 334.2$\pm$8.3 & 6.16$\pm$0.15 & \n &  2000.56 &$-$2137$\pm$29 & $-$2870$\pm$28\\ 
2201+315  & 4\tablenotemark{a} & 24  & 31 &5.12&  22.35& $ 221.3$ & 226.5$\pm$1.2 & 5.2$\pm$1.4\tablenotemark{b} & 459.1$\pm$9.9 & 8.47$\pm$0.18 & \n &  2008.91 &$-$3235$\pm$46 & $-$3709$\pm$47\\ 
2201+315  & 5\tablenotemark{a} & 10  & 248 &1.80&  7.86& $ 211.1$ & 214.7$\pm$2.5 & 3.6$\pm$2.7 & 332$\pm$14 & 6.11$\pm$0.26 & \n &  2002.01 &$-$811$\pm$37 & $-$1370$\pm$36\\ 
2201+315  & 6\tablenotemark{a} & 24  & 201 &3.34&  14.59& $ 216.5$ & 220.0$\pm$1.1 & 3.5$\pm$1.2 & 446.2$\pm$7.9 & 8.23$\pm$0.14 & \n &  2009.47 &$-$1875$\pm$37 & $-$2551$\pm$26\\ 
2201+315  & 7\tablenotemark{a} & 20  & 62 &3.06&  13.34& $ 215.8$ & 218.0$\pm$1.0 & 2.3$\pm$1.1 & 420.7$\pm$8.8 & 7.76$\pm$0.16 & \n &  2011.79 &$-$1695$\pm$14 & $-$2364$\pm$30\\ 
2201+315  & 8 & 7  & 63 &1.19&  5.21& $ 214.3$ & 206.4$\pm$5.8 & 7.9$\pm$5.9 & 214$\pm$31 & 3.94$\pm$0.57 & \n &  2010.07 &$-$667$\pm$16 & $-$975$\pm$32\\ 
2201+315  & 10 & 8  & 752 &0.78&  3.40& $ 202.0$ & 211.9$\pm$2.5 & 9.9$\pm$2.8\tablenotemark{b} & 349$\pm$19 & 6.43$\pm$0.34 & \n &  2013.77 &$-$327$\pm$15 & $-$779$\pm$24\\ 
2201+315  & 13 & 11  & 548 &1.42&  6.18& $ 203.8$ & 205.4$\pm$1.0 & 1.6$\pm$1.1 & 386.1$\pm$8.5 & 7.12$\pm$0.16 & 2010.734$\pm$0.084 &  2014.41 &$-$580$\pm$10 & $-$1313$\pm$14\\ 
2201+315  & 14 & 6  & 611 &0.75&  3.26& $ 198.3$ & 196.6$\pm$8.3 & 1.7$\pm$8.4 & 125$\pm$24 & 2.31$\pm$0.44 & \n &  2015.49 &$-$229$\pm$16 & $-$691$\pm$23\\ 
2201+315  & 15 & 7  & 1091 &0.43&  1.87& $ 194.3$ & 190.1$\pm$4.2 & 4.2$\pm$4.5 & 139$\pm$17 & 2.56$\pm$0.31 & 2012.33$\pm$0.43 &  2015.20 &$-$102$\pm$11 & $-$393$\pm$19\\ 
2209+236  & 4\tablenotemark{a} & 15  & 33 &1.39&  11.50& $ 31.7$ & 123$\pm$20 & 92$\pm$20 & 21.7$\pm$7.5 & 1.24$\pm$0.43 & \n &  2004.12 &714$\pm$43 & 1198$\pm$28\\ 
2209+236  & 5 & 14  & 264 &0.29&  2.36& $ 39.8$ & 80$\pm$20 & 41$\pm$20 & 6.1$\pm$1.7 & 0.351$\pm$0.095 & \n &  2004.12 &176.0$\pm$8.8 & 218$\pm$11\\ 
2216+178  & 2 & 6  & 28 &0.29&  2.35& $ 58.0$ & 52.7$\pm$9.0 & 5.3$\pm$9.2 & 68$\pm$12 & 3.76$\pm$0.66 & \n &  2015.25 &252$\pm$13 & 158.7$\pm$5.0\\ 
2216$-$038  & 1\tablenotemark{a} & 13  & 153 &2.93&  22.89& $ 184.4$ & 180.2$\pm$2.1 & 4.3$\pm$2.1 & 119.1$\pm$4.9 & 5.77$\pm$0.24 & \n &  2005.92 &$-$226$\pm$20 & $-$2775$\pm$22\\ 
2216$-$038  & 2 & 8  & 135 &1.58&  12.37& $ 192.0$ & 194.6$\pm$3.0 & 2.6$\pm$3.2 & 139$\pm$15 & 6.75$\pm$0.70 & \n &  2003.83 &$-$304$\pm$20 & $-$1447$\pm$46\\ 
2216$-$038  & 3 & 6  & 483 &0.93&  7.24& $ 205.5$ & 207.7$\pm$4.1 & 2.1$\pm$4.2 & 118.2$\pm$7.7 & 5.73$\pm$0.37 & 2003.17$\pm$0.55 &  2010.01 &$-$343$\pm$23 & $-$729$\pm$19\\ 
2223+210  & 1 & 5  & 54 &8.48&  72.00& $ 229.9$ & 262.8$\pm$6.8 & 32.9$\pm$6.8\tablenotemark{b} & 161$\pm$29 & 13.2$\pm$2.3 & \n &  2011.95 &$-$6475$\pm$26 & $-$5461$\pm$17\\ 
2223+210  & 2 & 5  & 18 &3.35&  28.46& $ 232.7$ & 224.5$\pm$4.8 & 8.2$\pm$4.8 & 320$\pm$27 & 26.3$\pm$2.2 & \n &  2011.95 &$-$2654$\pm$21 & $-$2020$\pm$27\\ 
2223+210  & 3 & 5  & 47 &1.45&  12.33& $ 234.6$ & 234.6$\pm$2.5 & 0.1$\pm$2.5 & 85.1$\pm$3.3 & 6.98$\pm$0.27 & 1994.94$\pm$0.61 &  2011.95 &$-$1180.3$\pm$2.4 & $-$837.7$\pm$3.8\\ 
2223+210  & 4 & 5  & 481 &0.26&  2.19& $ 257.9$ & 269.2$\pm$8.9 & 11.3$\pm$9.4 & 91$\pm$11 & 7.46$\pm$0.88 & \n &  2011.95 &$-$247.8$\pm$9.9 & $-$54$\pm$13\\ 
2223+210  & 5 & 5  & 202 &0.49&  4.19& $ 244.0$ & 260$\pm$21 & 16$\pm$22 & 111$\pm$28 & 9.1$\pm$2.3 & \n &  2011.95 &$-$438$\pm$24 & $-$215$\pm$40\\ 
2223$-$052  & 1 & 12  & 71 &5.35&  45.51& $ 97.5$ & 90.4$\pm$3.6 & 7.1$\pm$3.6 & 240$\pm$22 & 16.0$\pm$1.4 & \n &  1998.70 &5063$\pm$42 & $-$694$\pm$30\\ 
2223$-$052  & 2 & 28  & 97 &3.47&  29.52& $ 103.4$ & 104.5$\pm$2.0 & 1.0$\pm$2.1 & 127.5$\pm$6.7 & 8.50$\pm$0.45 & 1976.4$\pm$1.5 &  2004.49 &3506$\pm$34 & $-$840$\pm$22\\ 
2223$-$052  & 4\tablenotemark{a} & 18  & 798 &0.72&  6.12& $ 87.7$ & 108.3$\pm$3.2 & 20.7$\pm$4.2\tablenotemark{b} & 250$\pm$10 & 16.70$\pm$0.67 & \n &  2003.62 &1065$\pm$26 & $-$85$\pm$40\\ 
2223$-$052  & 5 & 14  & 1079 &0.96&  8.17& $ 101.4$ & 94.3$\pm$1.6 & 7.2$\pm$2.0\tablenotemark{b} & 217.9$\pm$6.7 & 14.53$\pm$0.45 & 2001.10$\pm$0.17 &  2006.10 &1088$\pm$23 & $-$202$\pm$21\\ 
2223$-$052  & 8\tablenotemark{a} & 11  & 223 &1.04&  8.81& $ 91.0$ & 99.5$\pm$3.4 & 8.5$\pm$3.7 & 202$\pm$11 & 13.49$\pm$0.75 & \n &  2010.09 &954$\pm$24 & $-$5$\pm$26\\ 
2223$-$052  & 9\tablenotemark{a} & 10  & 548 &0.76&  6.44& $ 115.3$ & 109.2$\pm$6.3 & 6.1$\pm$7.1 & 202$\pm$24 & 13.4$\pm$1.6 & \n &  2010.55 &623$\pm$44 & $-$302$\pm$41\\ 
2223$-$052  & 10 & 6  & 741 &0.61&  5.21& $ 128.9$ & 143$\pm$12 & 14$\pm$13 & 266$\pm$46 & 17.7$\pm$3.1 & \n &  2012.08 &462$\pm$60 & $-$364$\pm$28\\ 
2223$-$052  & 12 & 7  & 83 &3.19&  27.11& $ 105.7$ & 164$\pm$49 & 58$\pm$49 & 11.2$\pm$9.1 & 0.75$\pm$0.61 & \n &  2011.01 &3067$\pm$13 & $-$859$\pm$15\\ 
2227$-$088  & 3 & 15  & 32 &1.35&  11.56& $ 331.6$ & 55$\pm$106 & 84$\pm$106 & 3$\pm$12\tablenotemark{d} & 0.24$\pm$0.88 & \n &  2007.09 &$-$647$\pm$38 & 1187$\pm$30\\ 
2227$-$088  & 4 & 14  & 254 &0.37&  3.20& $ 329.6$ & 323$\pm$14 & 6$\pm$14 & 39.2$\pm$7.0 & 2.80$\pm$0.50 & \n &  2006.96 &$-$160$\pm$30 & 283.8$\pm$9.8\\ 
2227$-$088  & 7 & 9  & 559 &0.40&  3.44& $ 4.0$ & 351.9$\pm$6.7 & 12.1$\pm$6.9 & 154$\pm$35 & 11.0$\pm$2.5 & \n &  2009.69 &32$\pm$11 & 371$\pm$24\\ 
2230+114  & 1 & 36  & 125 &16.83&  136.51& $ 144.3$ & 279.7$\pm$9.6\tablenotemark{c} & 135.4$\pm$9.6\tablenotemark{b} & 69$\pm$20 & 3.7$\pm$1.1 & \n &  2005.17 &9917$\pm$88 & $-$13677$\pm$42\\ 
2230+114  & 2 & 36  & 200 &11.42&  92.64& $ 157.3$ & 145.5$\pm$2.3 & 11.8$\pm$2.3\tablenotemark{b} & 163.3$\pm$7.0 & 8.80$\pm$0.38 & \n &  2005.58 &4334$\pm$27 & $-$10416$\pm$33\\ 
2230+114  & 3 & 38  & 144 &7.64&  61.95& $ 159.1$ & 61$\pm$57 & 98$\pm$57 & 5.0$\pm$4.7\tablenotemark{d} & 0.27$\pm$0.25 & \n &  2004.54 &2712$\pm$17 & $-$7140$\pm$29\\ 
2230+114  & 4 & 39  & 147 &6.19&  50.19& $ 155.5$ & 338.7$\pm$4.7\tablenotemark{c} & 176.8$\pm$4.7 & 19.8$\pm$2.1\tablenotemark{d} & 1.07$\pm$0.11 & \n &  2006.00 &2573.0$\pm$6.9 & $-$5644$\pm$10\\ 
2230+114  & 11 & 17  & 286 &1.14&  9.22& $ 130.0$ & 138.6$\pm$2.6 & 8.6$\pm$2.8\tablenotemark{b} & 371$\pm$18 & 20.00$\pm$1.00 & \n &  2005.92 &806.1$\pm$8.0 & $-$657$\pm$24\\ 
2230+114  & 12 & 8  & 242 &0.34&  2.72& $ 133.8$ & 139.6$\pm$6.0 & 5.8$\pm$6.3 & 333$\pm$38 & 17.9$\pm$2.0 & \n &  2007.20 &237.8$\pm$6.3 & $-$227$\pm$14\\ 
2230+114  & 15 & 7  & 473 &0.16&  1.26& $ 114.9$ & 227$\pm$19 & 112$\pm$19\tablenotemark{b} & 109$\pm$30 & 5.9$\pm$1.6 & \n &  2005.91 &134.9$\pm$5.7 & $-$71$\pm$14\\ 
2230+114  & 16 & 10  & 585 &0.89&  7.26& $ 138.8$ & 140.7$\pm$7.1 & 1.8$\pm$7.4 & 219$\pm$30 & 11.8$\pm$1.6 & \n &  2012.58 &592$\pm$19 & $-$677$\pm$44\\ 
2230+114  & 19 & 14  & 215 &1.84&  14.94& $ 140.7$ & 201$\pm$12 & 60$\pm$12\tablenotemark{b} & 60$\pm$14 & 3.25$\pm$0.76 & \n &  2011.50 &1169$\pm$21 & $-$1419$\pm$26\\ 
2233$-$148  & 2\tablenotemark{a} & 11  & 63 &1.67&  \n& $ 111.5$ & 308$\pm$47 & 164$\pm$47 & 13$\pm$11 & \n & \n &  2013.35 &1533$\pm$30 & $-$596$\pm$13\\ 
2233$-$148  & 3 & 11  & 56 &0.53&  \n& $ 109.2$ & 338$\pm$35 & 131$\pm$35 & 33$\pm$16 & \n & \n &  2013.35 &479$\pm$50 & $-$123$\pm$38\\ 
2234+282  & 8 & 7  & 265 &0.27&  2.01& $ 36.4$ & 151$\pm$77 & 115$\pm$77 & 9$\pm$14 & 0.41$\pm$0.60 & \n &  2015.43 &159$\pm$14 & 216$\pm$12\\ 
2241+406  & 2 & 6  & 10 &1.13&  9.41& $ 138.1$ & 131$\pm$13 & 7$\pm$13 & 240$\pm$50 & 14.1$\pm$2.9 & \n &  2012.63 &775$\pm$32 & $-$860$\pm$40\\ 
2243$-$123  & 1 & 12  & 30 &11.31&  77.30& $ 31.8$ & 50$\pm$16 & 18$\pm$16 & 59$\pm$16 & 2.13$\pm$0.58 & \n &  2003.66 &5950$\pm$93 & 9612$\pm$49\\ 
2243$-$123  & 2 & 13  & 115 &3.71&  25.39& $ 20.4$ & 38.5$\pm$2.2 & 18.1$\pm$2.3\tablenotemark{b} & 135.7$\pm$5.9 & 4.94$\pm$0.21 & \n &  2003.66 &1280$\pm$19 & 3467$\pm$31\\ 
2243$-$123  & 3\tablenotemark{a} & 13  & 651 &2.01&  13.72& $ 0.2$ & 13.8$\pm$2.4 & 13.6$\pm$2.5\tablenotemark{b} & 119.5$\pm$6.8 & 4.35$\pm$0.25 & \n &  2003.66 &4$\pm$22 & 1989$\pm$32\\ 
2247$-$283  & 6 & 9  & 46 &1.02&  6.36& $ 162.4$ & 159.8$\pm$3.6 & 2.6$\pm$4.0 & 617$\pm$52 & 19.2$\pm$1.6 & 2010.25$\pm$0.16 &  2011.88 &311$\pm$31 & $-$980$\pm$47\\ 
2251+158  & 1 & 92  & 522 &8.62&  66.37& $ 295.8$ & 280.1$\pm$4.3 & 15.7$\pm$4.3\tablenotemark{b} & 49.4$\pm$4.6 & 2.31$\pm$0.21 & \n &  2006.14 &$-$7722$\pm$24 & 3746$\pm$19\\ 
2251+158  & 2\tablenotemark{a} & 97  & 383 &6.05&  46.62& $ 280.6$ & 321.2$\pm$2.0 & 40.6$\pm$2.0\tablenotemark{b} & 72.1$\pm$2.4 & 3.37$\pm$0.11 & \n &  2006.14 &$-$5929$\pm$15 & 1082$\pm$11\\ 
2251+158  & 3 & 37  & 193 &2.73&  21.01& $ 278.4$ & 307.7$\pm$2.8 & 29.3$\pm$2.8\tablenotemark{b} & 208.4$\pm$9.4 & 9.73$\pm$0.44 & \n &  2007.68 &$-$2770$\pm$13 & 452$\pm$17\\ 
2251+158  & 4\tablenotemark{a} & 57  & 443 &3.04&  23.41& $ 256.1$ & 274.39$\pm$0.89 & 18.26$\pm$0.92\tablenotemark{b} & 263.2$\pm$5.1 & 12.29$\pm$0.24 & \n &  2009.95 &$-$3173$\pm$15 & $-$712$\pm$12\\ 
2251+158  & 5\tablenotemark{a} & 61  & 207 &2.01&  15.47& $ 316.7$ & 280.5$\pm$2.5 & 36.2$\pm$2.6\tablenotemark{b} & 197.4$\pm$9.2 & 9.22$\pm$0.43 & \n &  2005.97 &$-$1308$\pm$23 & 1450$\pm$22\\ 
2251+158  & 8\tablenotemark{a} & 23  & 1270 &0.56&  4.34& $ 268.5$ & 264.2$\pm$1.4 & 4.3$\pm$1.4\tablenotemark{b} & 321$\pm$20 & 14.97$\pm$0.92 & \n &  2006.32 &$-$600$\pm$13 & $-$18.5$\pm$4.9\\ 
2251+158  & 13 & 16  & 454 &1.40&  10.75& $ 263.5$ & 342$\pm$43 & 79$\pm$43 & 33$\pm$21 & 1.53$\pm$0.99 & \n &  2009.61 &$-$1389$\pm$15 & $-$153$\pm$17\\ 
2251+158  & 18\tablenotemark{a} & 16  & 3557 &0.37&  2.83& $ 274.5$ & 201$\pm$11 & 74$\pm$11\tablenotemark{b} & 48.6$\pm$6.6 & 2.27$\pm$0.31 & \n &  2012.93 &$-$366$\pm$11 & 30.0$\pm$6.8\\ 
2254+074  & 4 & 9  & 25 &1.37&  4.31& $ 230.7$ & 208.6$\pm$5.5 & 22.1$\pm$5.5\tablenotemark{b} & 36.9$\pm$3.6 & 0.451$\pm$0.045 & \n &  2006.35 &$-$1044.5$\pm$8.3 & $-$841.1$\pm$8.6\\ 
2254+074  & 5\tablenotemark{a} & 11  & 40 &0.80&  2.52& $ 229.1$ & 237.1$\pm$6.5 & 8.0$\pm$6.7 & 44.6$\pm$4.6 & 0.546$\pm$0.056 & \n &  2005.13 &$-$545$\pm$18 & $-$485$\pm$24\\ 
2254+074  & 6 & 10  & 94 &0.29&  0.92& $ 224.8$ & 199$\pm$69 & 26$\pm$70 & 2.8$\pm$3.6\tablenotemark{d} & 0.035$\pm$0.044 & \n &  2007.88 &$-$206$\pm$12 & $-$207.3$\pm$9.2\\ 
2255$-$282  & 1 & 10  & 65 &4.57&  36.00& $ 225.1$ & 226.4$\pm$5.2 & 1.2$\pm$5.2 & 82.8$\pm$7.5 & 4.10$\pm$0.37 & 1950.9$\pm$5.2 &  2005.60 &$-$3234$\pm$40 & $-$3218$\pm$51\\ 
2318+049  & 1 & 6  & 16 &5.17&  35.13& $ 320.8$ & 329.5$\pm$4.9 & 8.7$\pm$4.9 & 194$\pm$19 & 6.98$\pm$0.70 & \n &  2000.00 &$-$3276$\pm$25 & 4011$\pm$37\\ 
2318+049  & 3 & 6  & 377 &0.46&  3.11& $ 333.3$ & 338.4$\pm$6.2 & 5.1$\pm$7.2 & 142$\pm$23 & 5.12$\pm$0.83 & \n &  2000.00 &$-$208$\pm$23 & 414$\pm$42\\ 
2319+317  & 1 & 10  & 17 &0.89&  7.57& $ 181.8$ & 157.4$\pm$6.3 & 24.4$\pm$6.4\tablenotemark{b} & 171$\pm$16 & 11.9$\pm$1.1 & \n &  2012.00 &$-$44$\pm$15 & $-$847$\pm$12\\ 
2319+317  & 2\tablenotemark{a} & 10  & 89 &0.39&  3.35& $ 152.5$ & 164$\pm$15 & 11$\pm$15 & 53$\pm$17 & 3.7$\pm$1.2 & \n &  2012.00 &177.5$\pm$9.0 & $-$336$\pm$14\\ 
2320$-$035  & 1 & 5  & 47 &4.29&  36.52& $ 333.1$ & 277$\pm$60 & 57$\pm$60 & 82$\pm$124 & 5.5$\pm$8.3 & \n &  2007.51 &$-$1954$\pm$70 & 3828$\pm$51\\ 
2320$-$035  & 2 & 11  & 77 &2.91&  24.73& $ 336.4$ & 333.9$\pm$1.9 & 2.5$\pm$2.0 & 457$\pm$22 & 30.6$\pm$1.5 & 2003.76$\pm$0.28 &  2009.62 &$-$1114$\pm$29 & 2561$\pm$58\\ 
2320$-$035  & 5 & 6  & 75 &1.54&  13.11& $ 337.4$ & 354$\pm$14 & 16$\pm$14 & 119$\pm$30 & 8.0$\pm$2.0 & \n &  2011.90 &$-$591$\pm$21 & 1419$\pm$22\\ 
2325+093  & 1 & 6  & 13 &2.68&  22.82& $ 246.6$ & 190$\pm$45 & 56$\pm$45 & 38$\pm$24 & 3.0$\pm$1.9 & \n &  2011.33 &$-$2460$\pm$58 & $-$1086$\pm$32\\ 
2325+093  & 3 & 6  & 127 &0.31&  2.63& $ 278.1$ & 269.3$\pm$3.1 & 8.8$\pm$3.2 & 65.9$\pm$6.9 & 5.21$\pm$0.54 & \n &  2011.33 &$-$347$\pm$11 & 43.0$\pm$5.6\\ 
2331+073  & 1 & 5  & 34 &1.17&  6.27& $ 226.4$ & 224.4$\pm$6.0 & 2.0$\pm$6.1 & 183$\pm$19 & 4.48$\pm$0.46 & 1998.14$\pm$0.52 &  2004.45 &$-$816$\pm$16 & $-$774$\pm$39\\ 
2331+073  & 2 & 14  & 75 &1.26&  6.76& $ 225.8$ & 218.1$\pm$3.1 & 7.7$\pm$3.5 & 176$\pm$11 & 4.31$\pm$0.27 & 2001.09$\pm$0.43 &  2007.81 &$-$806$\pm$23 & $-$753$\pm$48\\ 
2331+073  & 3 & 5  & 439 &0.46&  2.46& $ 240.4$ & 224.3$\pm$8.1 & 16.1$\pm$9.5 & 219$\pm$30 & 5.35$\pm$0.74 & \n &  2006.90 &$-$426$\pm$23 & $-$254$\pm$44\\ 
2331+073  & 4 & 7  & 131 &0.90&  4.84& $ 243.0$ & 232.5$\pm$4.3 & 10.4$\pm$4.9 & 323$\pm$22 & 7.90$\pm$0.53 & \n &  2011.28 &$-$675$\pm$23 & $-$311$\pm$39\\ 
2342$-$161  & 1 & 12  & 10 &1.96&  13.29& $ 311.8$ & 294$\pm$10 & 18$\pm$10 & 206$\pm$33 & 7.4$\pm$1.2 & \n &  2011.27 &$-$1422$\pm$34 & 1289$\pm$40\\ 
2342$-$161  & 2 & 11  & 15 &1.04&  7.06& $ 321.4$ & 4$\pm$11 & 43$\pm$11\tablenotemark{b} & 123$\pm$17 & 4.39$\pm$0.61 & \n &  2011.27 &$-$649$\pm$25 & 800$\pm$18\\ 
2342$-$161  & 3 & 12  & 75 &0.27&  1.85& $ 334.7$ & 156$\pm$40 & 179$\pm$40 & 25$\pm$16 & 0.91$\pm$0.56 & \n &  2011.27 &$-$119$\pm$14 & 252$\pm$16\\ 
2344+514  & 1 & 9  & 4 &2.88&  2.46& $ 142.7$ & 110$\pm$32 & 33$\pm$32 & 28$\pm$12 & 0.083$\pm$0.035 & \n &  2006.65 &1721$\pm$50 & $-$2283$\pm$73\\ 
2344+514  & 2 & 15  & 6 &1.52&  1.30& $ 139.2$ & 213$\pm$31 & 74$\pm$31 & 10.6$\pm$5.4 & 0.031$\pm$0.016 & \n &  2006.65 &993$\pm$17 & $-$1143$\pm$27\\ 
2344+514  & 3 & 15  & 9 &0.57&  0.49& $ 136.1$ & 208$\pm$21 & 72$\pm$21\tablenotemark{b} & 12.6$\pm$4.2 & 0.037$\pm$0.012 & \n &  2006.65 &400$\pm$20 & $-$405$\pm$19\\ 
2345$-$167  & 1 & 6  & 88 &3.67&  24.03& $ 118.8$ & 134.2$\pm$8.1 & 15.4$\pm$8.1 & 185$\pm$25 & 6.24$\pm$0.85 & \n &  2002.55 &3154$\pm$75 & $-$1706$\pm$28\\ 
2345$-$167  & 3 & 10  & 205 &1.68&  10.99& $ 123.3$ & 122.8$\pm$3.6 & 0.5$\pm$3.8 & 341$\pm$22 & 11.46$\pm$0.75 & 2001.57$\pm$0.36 &  2005.84 &1213$\pm$48 & $-$799$\pm$40\\ 
2345$-$167  & 4\tablenotemark{a} & 19  & 186 &1.58&  10.31& $ 121.0$ & 123.6$\pm$2.0 & 2.6$\pm$2.1 & 246$\pm$10 & 8.27$\pm$0.35 & \n &  2008.70 &1212$\pm$25 & $-$719$\pm$16\\ 
2345$-$167  & 5 & 7  & 559 &0.56&  3.67& $ 131.4$ & 132.9$\pm$3.5 & 1.5$\pm$3.8 & 310$\pm$18 & 10.44$\pm$0.60 & 2006.274$\pm$0.092 &  2008.09 &417.2$\pm$9.6 & $-$368$\pm$20\\ 
2345$-$167  & 7 & 8  & 36 &3.17&  20.73& $ 124.0$ & 179.8$\pm$8.8 & 55.8$\pm$8.8\tablenotemark{b} & 201$\pm$38 & 6.8$\pm$1.3 & \n &  2012.31 &2627$\pm$21 & $-$1787$\pm$27\\ 
2345$-$167  & 11 & 10  & 65 &1.18&  7.70& $ 125.3$ & 111.2$\pm$2.6 & 14.0$\pm$2.8\tablenotemark{b} & 302$\pm$23 & 10.17$\pm$0.78 & \n &  2011.48 &921$\pm$31 & $-$664$\pm$14\\ 
2345$-$167  & 12\tablenotemark{a} & 13  & 376 &0.59&  3.83& $ 127.5$ & 128.4$\pm$5.7 & 0.9$\pm$5.9 & 161$\pm$18 & 5.41$\pm$0.60 & \n &  2011.19 &460$\pm$23 & $-$353$\pm$12\\ 
2345$-$167  & 14 & 8  & 612 &0.38&  2.46& $ 114.8$ & 117.2$\pm$3.8 & 2.5$\pm$4.2 & 254$\pm$19 & 8.56$\pm$0.63 & 2011.07$\pm$0.12 &  2012.53 &341$\pm$14 & $-$158$\pm$12\\ 
2351+456  & 1 & 17  & 110 &9.13&  77.42& $ 281.0$ & 299.8$\pm$3.5 & 18.8$\pm$3.5\tablenotemark{b} & 268$\pm$16 & 22.2$\pm$1.4 & \n &  2007.83 &$-$8826$\pm$54 & 1661$\pm$52\\ 
2351+456  & 2 & 17  & 23 &3.82&  32.39& $ 285.0$ & 160$\pm$35 & 125$\pm$35 & 18.6$\pm$8.3\tablenotemark{d} & 1.54$\pm$0.69 & \n &  2007.83 &$-$3693$\pm$40 & 997$\pm$23\\ 
2351+456  & 4 & 14  & 147 &1.08&  9.15& $ 292.5$ & 287.7$\pm$3.6 & 4.8$\pm$4.0 & 185$\pm$12 & 15.3$\pm$1.0 & 2001.71$\pm$0.45 &  2007.03 &$-$922$\pm$34 & 389$\pm$31\\ 
2351+456  & 5 & 13  & 288 &0.81&  6.89& $ 268.6$ & 287.9$\pm$3.3 & 19.3$\pm$3.6\tablenotemark{b} & 133.8$\pm$7.5 & 11.05$\pm$0.62 & \n &  2008.11 &$-$779$\pm$22 & $-$30$\pm$22\\ 
2351+456  & 6 & 9  & 194 &0.91&  7.74& $ 265.2$ & 270.8$\pm$2.6 & 5.6$\pm$2.9 & 237$\pm$11 & 19.60$\pm$0.91 & 2007.08$\pm$0.19 &  2010.86 &$-$897$\pm$18 & $-$77$\pm$18\\ 
2351+456  & 7 & 6  & 126 &0.83&  7.01& $ 267.7$ & 279.3$\pm$6.1 & 11.6$\pm$6.7 & 319$\pm$26 & 26.3$\pm$2.2 & \n &  2011.71 &$-$778$\pm$29 & $-$41$\pm$37\\ 
2356+196  & 1 & 10  & 21 &15.94&  130.14& $ 189.0$ & 183$\pm$27 & 6$\pm$27 & 14.5$\pm$4.0 & 0.80$\pm$0.22 & \n &  2007.67 &$-$2487$\pm$19 & $-$15756.0$\pm$6.9\\ 
2356+196  & 2 & 10  & 20 &14.23&  116.19& $ 182.7$ & 198$\pm$47 & 15$\pm$47 & 14$\pm$20 & 0.8$\pm$1.1 & \n &  2007.67 &$-$678$\pm$11 & $-$14226$\pm$28\\ 
2356+196  & 3 & 11  & 24 &1.77&  14.42& $ 207.2$ & 189$\pm$32 & 18$\pm$32 & 19$\pm$18 & 1.03$\pm$0.98 & \n &  2008.63 &$-$810.4$\pm$8.5 & $-$1588$\pm$35\\ 
2356+196  & 4 & 11  & 38 &1.32&  10.79& $ 217.4$ & 0$\pm$24 & 143$\pm$24 & 20$\pm$13 & 1.09$\pm$0.71 & \n &  2008.63 &$-$803.0$\pm$8.9 & $-$1032$\pm$32\\ 
2356+196  & 5\tablenotemark{a} & 10  & 24 &0.67&  5.50& $ 237.0$ & 1$\pm$40 & 124$\pm$40 & 14$\pm$11 & 0.77$\pm$0.59 & \n &  2007.67 &$-$565$\pm$14 & $-$360$\pm$22\\ 
2356+196  & 6 & 10  & 229 &0.30&  2.48& $ 243.9$ & 256.0$\pm$8.7 & 12.1$\pm$8.9 & 28.6$\pm$5.0 & 1.57$\pm$0.27 & \n &  2007.67 &$-$288$\pm$12 & $-$137.4$\pm$9.6\\ 
\enddata 

\tablenotetext{a}{Acceleration model fit indicates significant accelerated motion.}
\tablenotetext{b}{Feature has significant non-radial motion according to the vector motion fit.}
\tablenotetext{c}{Feature has significant inward motion according to the vector motion fit.}
\tablenotetext{d}{Feature has slow pattern speed.}

\tablenotetext{\phn}{A question mark indicates a feature whose motion is not consistent with outward, radial motion but for which the possibility of inward motion and its degree of non-radialness are uncertain.}


\tablecomments{Columns are as follows: (1) B1950 name, (2) feature number, (3) number of fitted epochs, (4) mean flux density at 15 GHz in mJy,  (5) mean distance from core feature in mas, (6) mean projected distance from core feature in pc, (7) mean position angle with respect to the core feature in degrees, (8) position angle of velocity vector in degrees, (9) offset between mean position angle and velocity vector position angle in degrees,  (10) proper motion in $\mu$as y$^{-1}$, (11) apparent speed in units of the speed of light, (12) estimated epoch of origin, (13) date of reference (middle) epoch used for fit,  (14) fitted right ascension position with respect to the core at the middle epoch in $\mu$as, (15) fitted declination  position with respect to the core at the middle epoch in $\mu$as.}

\end{deluxetable} 
\end{document} 

